How many states does an exact relaxation model need? Sharp state complexity and geometric obstructions for reversible chains

How many states does a reversible Markov model need to reproduce two prescribed relaxation modes exactly? We maximize the smaller of the two stationary coordinate variances over all finite reversible chains whose states lie in a given convex region and whose coordinates relax at rates $1$ and $\rho$. Detailed balance turns this into the equilibrium of a tension-only cable network whose loads depend on the stationary masses. For the moment curve of the Wright-Fisher diffusion no finite chain is optimal: maximizing sequences converge to a unique beta law, and the best deficit with $N$ states is of order $N^{-2}$. We find the exact leading constant for states on the curve and for states in its convex hull, together with the optimal cube-root density of states. The hull constant is the curve constant times $c/(1+c)$, $c=(\rho-2)/\rho$; at $\rho=5/2$ the hull needs $\sqrt{6}$ times fewer states, although the limiting law is the same. For $\rho>8/3$ any upward enlargement of the hull lowers the constant again. All lower bounds hold for arbitrary transition graphs. At every fixed number of states an optimizer exists. On a seven-gon the smallest optimal chain jumps from three to four states while the optimal value stays constant, and a family of polygons forces the state count to grow linearly with the number of sides. Monotone vector fields give exact upper certificates, which solve an asymmetric quadrilateral at all rates and 381 polygon-rate instances in exact arithmetic. We formulate a finite-realizability problem and a finite-dictionary conjecture for polygons, and derive state budgets and exclusion tests for finite kinetic models.

==> anc/certificates.jsonl <==
{"V":[["-3","-2"],["2","-2"],["4","2"],["-1","3"]],"rho":"3/2","value":"11/2","support":["V0","V1","V2","V3","E1:K0"],"support_pts":[["-3","-2"],["2","-2"],["4","2"],["-1","3"],["-2 + sqrt(31)","-10 + 2*sqrt(31)"]],"masses":["1/4","431/1320 - sqrt(31)/1320","39/440 - sqrt(31)/440","7/22","1/60 + sqrt(31)/330"],"cables":[["V0","V1","2149/66000 - 7*sqrt(31)/13200"],["V0","V2","39/880 - sqrt(31)/880"],["V0","V3","119/1100"],["V0","E1:K0","59/6600 + sqrt(31)/600"],["V1","V2","39/1760 - sqrt(31)/1760"],["V1","V3","49/275"]],"alpha":"5/6","c":["-2/3","1/18"],"omega":"-3/2","hinges":[],"id":0}
{"V":[["-3","-2"],["2","-2"],["4","2"],["-1","3"]],"rho":"2","value":"11/2","support":["V0","V1","V2","V3","E1:K3"],"support_pts":[["-3","-2"],["2","-2"],["4","2"],["-1","3"],["-1/4 + sqrt(97)/4","-13/2 + sqrt(97)/2"]],"masses":["1/4","107/352 - sqrt(97)/352","415/4224 - sqrt(97)/4224","7/22","125/4224 + 13*sqrt(97)/4224"],"cables":[["V0","V2","83/2112 - sqrt(97)/10560"],["V0","V3","811/4092 - 13*sqrt(97)/4092"],["V0","E1:K3","9991/327360 - 73*sqrt(97)/327360"],["V1","V3","107/484 - sqrt(97)/484"],["V1","E1:axv0","107/1936 - sqrt(97)/1936"],["V2","E1:axv0","107/1936 - sqrt(97)/1936"],["V2","E1:K3","1289*sqrt(97)/929280 + 21049/929280"],["V3","E1:K3","-173/22506 + 53*sqrt(97)/22506"]],"alpha":"5/6","c":["-2/3","1/24"],"omega":"-3/4","hinges":[],"id":1}
{"V":[["-3","-2"],["2","-2"],["4","2"],["-1","3"]],"rho":"4","value":"6644/1225","support":["V1","V2","V3","E0:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-2"],["4","2"],["-1","3"],["-8/3","-2"],["-44/15","-11/6"]],"masses":["2783/8575","253/2450","55176/177625","5049/85750","288/1421"],"cables":[["V1","V2","253/1225"],["V1","V3","3036/8575"],["V3","E0:K3","20196/214375"],["V3","E3:T+E3:K0+E3:K3","12672/41209"]],"alpha":"81/245","c":["-2129/1225","-1651/2450"],"omega":"-316/525","hinges":[["V3","E0:axu0","54/245"],["V3","E0:K3","81/245"]],"id":2}
{"V":[["-3","-2"],["2","-2"],["4","2"],["-1","3"]],"rho":"5","value":"957/194","support":["V1","V3","E0:K3","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-2"],["-1","3"],["-2","-2"],["15/4","3/2"],["-11/4","-11/8"]],"masses":["363/1358","198/679","33/194","88/679","96/679"],"cables":[["V1","V3","33/97"],["V1","E1:T+E1:K1+E1:K2","1320/4753"],["V3","E0:K3","33/97"],["V3","E3:T+E3:K0+E3:K3","1056/4753"]],"alpha":"535/1358","c":["-977/1358","2293/13580"],"omega":"-8107/10864","hinges":[["V1","E2:K1","891/2716"],["V3","E0:axu0","107/679"],["V3","E0:K3","321/1358"]],"id":3}
{"V":[["-3","-2"],["2","-2"],["4","2"],["-1","3"]],"rho":"10","value":"10186/2427","support":["V1","V3","E0:K3","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-2"],["-1","3"],["-4/3","-2"],["10/3","2/3"],["-22/9","-11/18"]],"masses":["2299/16180","2772/10517","2277/8090","627/3236","6264/52585"],"cables":[["V1","V3","1254/4045"],["V1","E1:T+E1:K1+E1:K2","3135/6472"],["V3","E0:K3","4554/4045"],["V3","E3:T+E3:K0+E3:K3","137808/683605"]],"alpha":"395/809","c":["-4034/7281","5413/72810"],"omega":"-4421/14562","hinges":[["V1","E2:K1","2035/14562"],["V3","E0:K3","395/2427"]],"id":4}
{"V":[["-3","-2"],["2","-2"],["4","2"],["-1","3"]],"rho":"50","value":"167838/44629","support":["V1","V3","E0:K3","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-2"],["-1","3"],["-20/19","-2"],["150/49","6/49"],["-110/49","-11/98"]],"masses":["2045505/67300532","51876/209413","168128169/478869170","607453/2320708","54915672/503638265"],"cables":[["V1","V3","371910/1294241"],["V1","E1:T+E1:K1+E1:K2","45558975/60338408"],["V3","E0:K3","336256338/47886917"],["V3","E3:T+E3:K0+E3:K3","1208144784/6144386833"]],"alpha":"24263/44629","c":["-20674/44629","30373/2231450"],"omega":"-230873/4373642","hinges":[["V1","E2:K1","11187/446290"],["V3","E0:axu0","2554/223145"],["V3","E0:K3","3831/223145"]],"id":5}
{"V":[["-3","-3"],["9","3"],["3","9"]],"rho":"3","value":"9/4","support":["E0:axu0","E0:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","-3/2"],["3","0"],["0","3"],["-3/2","0"]],"masses":["1/3","1/6","1/6","1/3"],"cables":[["E0:axu0","E0:axv0","1/9"],["E0:axu0","E2:axu0","2/9"],["E0:axu0","E2:axv0","2/9"],["E0:axv0","E2:axu0","1/18"],["E2:axu0","E2:axv0","1/9"]],"alpha":"1/2","c":["-3/4","-1/4"],"omega":"-5/8","hinges":[],"id":6}
{"V":[["-3","-3"],["9","3"],["3","9"]],"rho":"2","value":"9/4","support":["E0:axu0","E0:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","-3/2"],["3","0"],["0","3"],["-3/2","0"]],"masses":["1/3","1/6","1/6","1/3"],"cables":[["E0:axu0","E2:axu0","2/9"],["E0:axv0","E2:axv0","1/9"]],"alpha":"1/2","c":["-3/4","-3/8"],"omega":"-5/4","hinges":[],"id":7}
{"V":[["-3","-3"],["9","3"],["3","9"]],"rho":"10","value":"9/4","support":["E0:axu0","E0:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","-3/2"],["3","0"],["0","3"],["-3/2","0"]],"masses":["1/3","1/6","1/6","1/3"],"cables":[["E0:axu0","E2:axu0","10/9"],["E0:axv0","E2:axv0","1/9"]],"alpha":"1/2","c":["-3/4","-3/40"],"omega":"-5/36","hinges":[],"id":8}
{"V":[["-1","-1"],["2","-1"],["-1","2"]],"rho":"3/2","value":"1","support":["V0","V1","E1:axu0"],"support_pts":[["-1","-1"],["2","-1"],["0","1"]],"masses":["1/3","1/6","1/2"],"cables":[["V0","V1","1/36"],["V0","E1:axu0","1/4"],["V1","E1:axu0","1/8"]],"alpha":"0","c":["1","0"],"omega":"2","hinges":[],"id":9}
{"V":[["-1","-1"],["2","-1"],["-1","2"]],"rho":"2","value":"1","support":["V0","V1","E1:axu0"],"support_pts":[["-1","-1"],["2","-1"],["0","1"]],"masses":["1/3","1/6","1/2"],"cables":[["V0","E1:axu0","1/3"],["V1","E1:axu0","1/6"]],"alpha":"0","c":["1","0"],"omega":"1","hinges":[],"id":10}
{"V":[["-1","-1"],["2","-1"],["-1","2"]],"rho":"5","value":"1","support":["V0","V2","E1:axu0","E1:T+E1:K1+E1:K2"],"support_pts":[["-1","-1"],["-1","2"],["0","1"],["5/4","-1/4"]],"masses":["1/3","1/9","1/5","16/45"],"cables":[["V0","V2","1/3"],["V0","E1:axu0","1/3"],["V2","E1:axv0","1/18"],["E1:axu0","E1:T+E1:K1+E1:K2","4/15"],["E1:axv0","E1:T+E1:K1+E1:K2","4/9"]],"alpha":"0","c":["1","0"],"omega":"1/4","hinges":[],"id":11}
{"V":[["-1","-1"],["2","-1"],["-1","2"]],"rho":"20","value":"1","support":["V0","V2","E1:axu0","E1:axv0","E1:T+E1:K1+E1:K2"],"support_pts":[["-1","-1"],["-1","2"],["0","1"],["1","0"],["20/19","-1/19"]],"masses":["1/3","19/117","1/60","1/3","361/2340"],"cables":[["V0","V2","19/9"],["V0","E1:axu0","1/9"],["V0","E1:axv0","1/9"],["V2","E1:K0","-38/39 + 19*sqrt(381)/351"],["E1:axu0","E1:axv0","1/9"],["E1:T+E1:K1+E1:K2","E1:K0","361*sqrt(381)/7020 + 2527/2340"]],"alpha":"0","c":["1","0"],"omega":"1/19","hinges":[],"id":12}
{"V":[["-1","-1"],["2","-1"],["-1","2"]],"rho":"100","value":"1","support":["V0","V2","E1:axu0","E1:axv0","E1:T+E1:K1+E1:K2"],"support_pts":[["-1","-1"],["-1","2"],["0","1"],["1","0"],["100/99","-1/99"]],"masses":["1/3","33/199","1/300","1/3","3267/19900"],"cables":[["V0","V2","11"],["V0","E1:axu0","1/9"],["V0","E1:axv0","1/9"],["V2","E1:K0","-1078/199 + 11*sqrt(9901)/199"],["E1:axu0","E1:axv0","1/9"],["E1:T+E1:K1+E1:K2","E1:K0","1089*sqrt(9901)/19900 + 109989/19900"]],"alpha":"0","c":["1","0"],"omega":"1/99","hinges":[],"id":13}
{"V":[["2","0"],["-6","3"],["-5","-3"],["-3","-5"]],"rho":"3","value":"15/4","support":["V1","V3","E2:K0","E2:K1"],"support_pts":[["-3","-5"],["-6","3"],["-19/4 + sqrt(601)/4","81/32 - 3*sqrt(601)/32"],["-55/12 + sqrt(4321)/12","79/32 - sqrt(4321)/32"]],"masses":["6/55","-1171*sqrt(4321)/55440 - 2983*sqrt(601)/55440 + 47*sqrt(2596921)/55440 + 80219/55440","-39157*sqrt(4321)/633600 - 95617*sqrt(601)/633600 + 1553*sqrt(2596921)/633600 + 2753573/633600","-4877*sqrt(2596921)/1478400 - 7247057/1478400 + 302653*sqrt(601)/1478400 + 122593*sqrt(4321)/1478400"],"cables":[["V1","V3","-3513*sqrt(4321)/169400 - 8949*sqrt(601)/169400 + 141*sqrt(2596921)/169400 + 240657/169400"],["V1","E2:K0","-35787*sqrt(4321)/387200 - 19059*sqrt(601)/77440 + 291*sqrt(2596921)/77440 + 2380443/387200"],["V1","E2:K1","-1131*sqrt(2596921)/246400 - 19820109/2710400 + 73659*sqrt(601)/246400 + 306717*sqrt(4321)/2710400"],["V3","E2:K0","-703*sqrt(2596921)/1306800 - 1096939/1306800 + 17051*sqrt(4321)/1306800 + 47567*sqrt(601)/1306800"]],"alpha":"0","c":["15/8","17/12"],"omega":"3/16","hinges":[],"id":14}
{"V":[["2","0"],["-6","3"],["-5","-3"],["-3","-5"]],"rho":"5","value":"15/4","support":["V1","V3","E2:axu0","E2:K0"],"support_pts":[["-3","-5"],["-6","3"],["0","3/4"],["-25/8 + 5*sqrt(57)/8","123/64 - 15*sqrt(57)/64"]],"masses":["6/55","-113/385 + 4*sqrt(57)/77","36/55 - 16*sqrt(57)/275","12*sqrt(57)/1925 + 204/385"],"cables":[["V1","V3","-11526/21175 + 408*sqrt(57)/4235"],["V1","E2:axu0","216/605 - 96*sqrt(57)/3025"],["V1","E2:K0","12744/21175 - 1368*sqrt(57)/21175"],["V3","E2:K0","24897/296450 - 123*sqrt(57)/11858"],["E2:axu0","E2:K0","-54/15125 + 18*sqrt(57)/605"]],"alpha":"0","c":["15/8","17/20"],"omega":"3/32","hinges":[],"id":15}
{"V":[["2","0"],["-6","3"],["-5","-3"],["-3","-5"]],"rho":"7","value":"15/4","support":["V1","E2:K1","E2:K1"],"support_pts":[["-3","-5"],["-67/36 + sqrt(13561)/36","139/96 - sqrt(13561)/96"],["-sqrt(13561)/36 - 67/36","sqrt(13561)/96 + 139/96"]],"masses":["6/55","3931*sqrt(13561)/1491710 + 49/110","49/110 - 3931*sqrt(13561)/1491710"],"cables":[["V1","E2:K1","867/3025 - 17727*sqrt(13561)/41022025"],["V1","E2:K1","17727*sqrt(13561)/41022025 + 867/3025"]],"alpha":"0","c":["15/8","17/28"],"omega":"1/16","hinges":[],"id":16}
{"V":[["-3","-5"],["6","-4"],["5","6"],["1","3"]],"rho":"5/2","value":"479/161","support":["V1","V2","V3","E3:T+E3:K0+E3:K3"],"support_pts":[["6","-4"],["5","6"],["1","3"],["-5/6","-2/3"]],"masses":["9/161","8/805","380/1771","6372/8855"],"cables":[["V1","V2","72/6923"],["V1","V3","450/6923"],["V2","V3","104/6923"],["V3","E3:T+E3:K0+E3:K3","6372/19481"]],"alpha":"1","c":["-1755/322","958/805"],"omega":"-1/3","hinges":[["V3","E0:axu0","17/322"]],"id":17}
{"V":[["-3","-5"],["6","-4"],["5","6"],["1","3"]],"rho":"3","value":"1044/353","support":["V1","V2","V3","E3:T+E3:K0+E3:K3"],"support_pts":[["6","-4"],["5","6"],["1","3"],["-3/4","-1/2"]],"masses":["19/353","6/353","408/2471","1888/2471"],"cables":[["V1","V2","342/15179"],["V1","V3","912/15179"],["V2","V3","408/15179"],["V3","E3:T+E3:K0+E3:K3","5664/17297"]],"alpha":"1","c":["-3823/706","348/353"],"omega":"-1/4","hinges":[["V3","E0:axu0","85/2118"]],"id":18}
{"V":[["-3","-5"],["6","-4"],["5","6"],["1","3"]],"rho":"3/2","value":"3","support":["V1","V3","E3:T+E3:K0+E3:K3","E3:K2"],"support_pts":[["6","-4"],["1","3"],["-3/2","-2"],["17/4 - sqrt(409)/4","19/2 - sqrt(409)/2"]],"masses":["1/17","154/425 - 2*sqrt(409)/425","128/425 - 4*sqrt(409)/425","118/425 + 6*sqrt(409)/425"],"cables":[["V1","V3","77/1445 - sqrt(409)/1445"],["V1","E3:K2","13/1445 + sqrt(409)/1445"],["V3","E3:T+E3:K0+E3:K3","384/2125 - 12*sqrt(409)/2125"],["V3","E3:K2","17107/216750 + 919*sqrt(409)/216750"]],"alpha":"1","c":["-11/2","2"],"omega":"-1","hinges":[],"id":19}
{"V":[["-6","4"],["-5","-5"],["-1","-4"],["5","1"],["-4","6"]],"rho":"2","value":"216100/13557","support":["V0","V1","V2","V3","V4"],"support_pts":[["-5","-5"],["-1","-4"],["5","1"],["-4","6"],["-6","4"]],"masses":["2839/27114","4100/13557","9725/27114","5935/27114","415/27114"],"cables":[["V0","V1","42585/388634"],["V0","V3","99365/1165902"],["V1","V2","676307/3298870"],["V1","V3","134712/971585"],["V1","V4","14525/989661"],["V2","V3","8207/135570"],["V2","V4","1660/989661"]],"alpha":"2070/4519","c":["25202/13557","-18286/13557"],"omega":"-7187/13557","hinges":[],"id":20}
{"V":[["-6","4"],["-5","-5"],["-1","-4"],["5","1"],["-4","6"]],"rho":"5/2","value":"216100/13557","support":["V0","V1","V2","V3","V4"],"support_pts":[["-5","-5"],["-1","-4"],["5","1"],["-4","6"],["-6","4"]],"masses":["2839/27114","4100/13557","9725/27114","5935/27114","415/27114"],"cables":[["V0","V2","2987285/69556448"],["V0","V3","9899405/104334672"],["V0","E4:axv0","249/167203"],["V1","V2","1261076/7524135"],["V1","V3","1535402/7524135"],["V1","V4","9130/501609"],["V2","V3","62297003/1565020080"],["V4","E4:axv0","1245/668812"]],"alpha":"2070/4519","c":["25202/13557","-73144/67785"],"omega":"-14374/40671","hinges":[],"id":21}
{"V":[["3","6"],["-1","-1"],["5","-1"],["6","2"]],"rho":"20","value":"3/4","support":["V3","E0:axu0","E0:K3","E3:K1"],"support_pts":[["3","6"],["0","-1"],["60/13","-1"],["647/266 - sqrt(578209)/266","761/152 - sqrt(578209)/152"]],"masses":["121/696 - sqrt(578209)/4872","61031/134400 - 73*sqrt(578209)/134400","-611/134400 + 13*sqrt(578209)/134400","73391/194880 + 127*sqrt(578209)/194880"],"cables":[["V3","E0:axu0","15650419/1364160 - 20477*sqrt(578209)/1364160"],["V3","E0:K3","-611/47040 + 13*sqrt(578209)/47040"],["V3","E3:K1","88276915/5934096 - 115645*sqrt(578209)/5934096"],["E0:axu0","E3:K1","-2856941/454720 + 4003*sqrt(578209)/454720"]],"alpha":"0","c":["-7/4","1/80"],"omega":"-7/76","hinges":[],"id":22}
{"V":[["3","6"],["-1","-1"],["5","-1"],["6","2"]],"rho":"3","value":"3/4","support":["V1","V3","E0:axu0","E3:K1","E3:K2"],"support_pts":[["5","-1"],["3","6"],["0","-1"],["103/28 - sqrt(13129)/28","115/16 - sqrt(13129)/16"],["4 - sqrt(973)/7","31/4 - sqrt(973)/4"]],"masses":["-496567*sqrt(12774517)/42928504752 + 24385531*sqrt(973)/42928504752 + 1475747465/42928504752 + 19571491*sqrt(13129)/42928504752","-521043377*sqrt(13129)/747671457764 - 3575471*sqrt(973)/5621589908 + 628169*sqrt(12774517)/39351129356 + 2372370659/39351129356","-19571491*sqrt(13129)/7154750792 - 24385531*sqrt(973)/7154750792 + 1590574303/7154750792 + 496567*sqrt(12774517)/7154750792","-180526537*sqrt(973)/42928504752 - 1429091*sqrt(12774517)/42928504752 + 3251334797*sqrt(13129)/815641590288 + 19765859005/42928504752","-1594101*sqrt(12774517)/39351129356 - 5676663*sqrt(13129)/5621589908 + 1251303919/5621589908 + 302277973*sqrt(973)/39351129356"],"cables":[["V1","V3","-53853*sqrt(12774517)/3577375396 - 889503/511053628 + 2422689*sqrt(13129)/9710018932 + 5330769*sqrt(973)/3577375396"],["V1","E3:K1","-1540587619*sqrt(973)/1802997199584 + 3803263*sqrt(12774517)/1802997199584 + 8930094671*sqrt(13129)/34256946792096 + 72498297439/1802997199584"],["V3","E0:axu0","-1810957287*sqrt(13129)/275457905492 - 534179775*sqrt(973)/39351129356 + 123867556311/275457905492 + 56916705*sqrt(12774517)/275457905492"],["V3","E3:K2","-68405229*sqrt(13129)/19675564678 - 917234595*sqrt(973)/137728952746 + 4839325137/19675564678 + 14520735*sqrt(12774517)/137728952746"],["E0:axu0","E3:K2","-24143283*sqrt(12774517)/275457905492 - 2698521759/39351129356 + 74176983*sqrt(13129)/39351129356 + 2129813379*sqrt(973)/275457905492"]],"alpha":"0","c":["-7/4","1/12"],"omega":"-7/8","hinges":[],"id":23}
{"V":[["3","6"],["-1","-1"],["5","-1"],["6","2"]],"rho":"7","value":"3/4","support":["V1","V3","E0:axu0","E3:K1"],"support_pts":[["5","-1"],["3","6"],["0","-1"],["11/4 - sqrt(161)/4","89/16 - 7*sqrt(161)/16"]],"masses":["-3/560 + 3*sqrt(161)/560","43/280 - 3*sqrt(161)/280","129/280 - 9*sqrt(161)/280","219/560 + 3*sqrt(161)/80"],"cables":[["V1","V3","-9/175 + 3*sqrt(161)/350"],["V1","E3:K1","243/5600 - 3*sqrt(161)/5600"],["V3","E0:axu0","4947/1400 - 387*sqrt(161)/1400"],["V3","E3:K1","4947/1400 - 387*sqrt(161)/1400"],["E0:axu0","E3:K1","-2367/1400 + 207*sqrt(161)/1400"]],"alpha":"0","c":["-7/4","1/28"],"omega":"-7/24","hinges":[],"id":24}
{"V":[["3","6"],["-6","5"],["-5","-2"],["1","-5"],["4","-5"],["5","-2"],["4","3"]],"rho":"3/2","value":"1011/52","support":["V0","V2","V3","V5","V6"],"support_pts":[["-5","-2"],["4","-5"],["5","-2"],["3","6"],["-6","5"]],"masses":["1373/4160","253/1040","3/40","223/832","87/1040"],"cables":[["V0","V2","18469/199680"],["V0","V3","3/1400"],["V0","V5","22771/212992"],["V0","V6","54891/931840"],["V2","V5","9361/66560"],["V3","V6","9/280"],["V5","V6","1323/133120"]],"alpha":"35/52","c":["6/13","-17/39"],"omega":"6/13","hinges":[],"id":25}
{"V":[["-3","6"],["-6","1"],["-2","-4"],["1","-6"],["3","-5"],["5","-3"],["4","-1"]],"rho":"10","value":"26/3","support":["V0","E4:K0","E4:K0","E4:K6","E6:K4"],"support_pts":[["-2","-4"],["1/6 + sqrt(241)/6","17/6 - sqrt(241)/6"],["1/6 - sqrt(241)/6","sqrt(241)/6 + 17/6"],["-16/9 + 2*sqrt(469)/9","43/9 - 2*sqrt(469)/9"],["-sqrt(47161)/45 - 19/45","-215/36 + sqrt(47161)/36"]],"masses":["982/3159 - sqrt(47161)/3159","-4937069*sqrt(113029)/4913826120 - 36037*sqrt(469)/2912760 - 108289249*sqrt(241)/14741478360 + 2413921/61167960 + sqrt(22118509)/20088 + 7621*sqrt(11365801)/101665368 + 491*sqrt(47161)/421848 + 137*sqrt(5330560669)/33888456","-137*sqrt(5330560669)/33888456 - 36037*sqrt(469)/2912760 - 7621*sqrt(11365801)/101665368 + 2413921/61167960 + 108289249*sqrt(241)/14741478360 + sqrt(22118509)/20088 + 491*sqrt(47161)/421848 + 4937069*sqrt(113029)/4913826120","-41*sqrt(47161)/17577 - sqrt(22118509)/10044 + 36037*sqrt(469)/1456380 + 1477517/2548665","83611/2742012 + 881*sqrt(47161)/2742012"],"cables":[["V0","E4:K0","-1334783629*sqrt(241)/41065546860 - 2611327*sqrt(47161)/1192775220 - 8252473*sqrt(113029)/7370739180 - sqrt(22118509)/210924 + 36037*sqrt(469)/30583980 + 2295469*sqrt(11365801)/41065546860 + 229*sqrt(5330560669)/50832684 + 1228783207/1192775220"],["V0","E4:K0","-229*sqrt(5330560669)/50832684 - 6617*sqrt(11365801)/152498052 - sqrt(22118509)/210924 + 36037*sqrt(469)/30583980 + 61*sqrt(47161)/90396 + 8252473*sqrt(113029)/7370739180 + 5505491/13107420 + 659812673*sqrt(241)/22112217540"],["V0","E6:axv0","-36037*sqrt(469)/1359288 - 7459*sqrt(11365801)/53012232 + 2179/427518 + 179*sqrt(47161)/427518 + 1589047*sqrt(241)/53012232 + 5*sqrt(22118509)/46872"],["E4:K0","E4:K6","-10141699*sqrt(22118509)/13273447320 - 3035107*sqrt(11365801)/3318361830 - 3257188*sqrt(47161)/237025845 - 74027*sqrt(5330560669)/1896206760 + 16280039*sqrt(113029)/1896206760 + 716321716/237025845 + 667481599*sqrt(241)/3318361830 + 2230365343*sqrt(469)/13273447320"],["E4:K0","E6:K4","-267392374181/517664445480 - 5512061*sqrt(11365801)/517664445480 + 1167652289*sqrt(241)/517664445480 + 1262261969*sqrt(47161)/517664445480"],["E4:K6","E6:K4","-17046377*sqrt(47161)/13273447320 - 27050111*sqrt(469)/13273447320 + 104579*sqrt(22118509)/13273447320 + 4409168093/13273447320"],["E6:axv0","E6:K4","-187*sqrt(22118509)/339822 - 34985*sqrt(469)/339822 - 389569*sqrt(241)/13253058 - 563*sqrt(11365801)/13253058 + 3128*sqrt(47161)/213759 + 685408/213759"]],"alpha":"5/9","c":["11/9","7/45"],"omega":"1/9","hinges":[],"id":26}
{"V":[["-3","6"],["-6","1"],["-2","-4"],["1","-6"],["3","-5"],["5","-3"],["4","-1"]],"rho":"100","value":"26/3","support":["V0","V5","E4:axu0","E4:axv0","E4:K0","E4:K6","E6:K4","E6:K5","E6:K5"],"support_pts":[["-2","-4"],["-3","6"],["0","3"],["3","0"],["31/66 - sqrt(27361)/66","sqrt(27361)/66 + 167/66"],["-151/99 + sqrt(201001)/99","448/99 - sqrt(201001)/99"],["-sqrt(5231521)/495 - 289/495","-2285/396 + sqrt(5231521)/396"],["-45/11 - sqrt(1065)/33","-61/44 + 5*sqrt(1065)/132"],["-45/11 + sqrt(1065)/33","-61/44 - 5*sqrt(1065)/132"]],"masses":["-793282219681904859421570673045868925412319122891538118266796790205219751698372816530696698527379510213991226880441168799975907791*sqrt(1161884865)/2495286562697544986111979696726217856429747899440958631467334485842672064785067101544643621626728022794333526709309939456661846023953440 - 129695863821216617875720004294810752882991153471792579226433332309968333414323368291621975645379669042292374591684542905165554061729*sqrt(42465)/2495286562697544986111979696726217856429747899440958631467334485842672064785067101544643621626728022794333526709309939456661846023953440 - 33194539431291578835923227706096684788433959335625264775244208290094695097901251122802908009480233550504933046886511549836504959031*sqrt(201001)/1497171937618526991667187818035730713857848739664575178880400691505603238871040260926786172976036813676600116025585963673997107614372064 - 198064814683536302299584112851217675733648177282101136893172950987516315627117786941257360816117919542025402204481667365556933369*sqrt(5499588361)/1497171937618526991667187818035730713857848739664575178880400691505603238871040260926786172976036813676600116025585963673997107614372064 - 237646748786864434077616643541595568001651137193111560133873955542854569195353382972339250974258899139431935870839416866132203*sqrt(152443723076265)/393992615162770260965049425798876503646802299911730310231684392501474536545010594980733203414746529914894767375154200966841344109045280 - 38611819420011960504902987787194410955366416776919194913992223124082795566677070182606814078110843315368085337744480267908060357*sqrt(5571569865)/393992615162770260965049425798876503646802299911730310231684392501474536545010594980733203414746529914894767375154200966841344109045280 - 3941113876935980960973283183574635168448016480206197256794759887828242458918946409272747814683175356489228591350566056830068479*sqrt(5231521)/8755391448061561354778876128863922303262273331371784671815208722254989701000235444016293409216589553664328163892315577040918757978784 - 20748707597060119366989046638624471172293748522326625040186359026537166676362042120821582791170072060729275620409950098112561*sqrt(143139646081)/8755391448061561354778876128863922303262273331371784671815208722254989701000235444016293409216589553664328163892315577040918757978784 - 62066074233872203157490189911536671581881050970740526533537938170728930459359307225045249996535174721089682093945995881869209607*sqrt(29139465)/393992615162770260965049425798876503646802299911730310231684392501474536545010594980733203414746529914894767375154200966841344109045280 - 8793995292043023942395122745774348723359329439261796452118149713231463829602622561906927981302815507608800339742944866013310508233*sqrt(1065)/393992615162770260965049425798876503646802299911730310231684392501474536545010594980733203414746529914894767375154200966841344109045280 + 1338035694420149900472083953041548996522702190535247804821202412127253333767530900618297073241121080971770655064606679088233*sqrt(6078425070829665)/43776957240307806773894380644319611516311366656858923359076043611274948505001177220081467046082947768321640819461577885204593789893920 + 233454043963605776866932098667586950542894728429825602663180592920315958653291907833003704590516164789732546242827077253999527*sqrt(222156539265)/43776957240307806773894380644319611516311366656858923359076043611274948505001177220081467046082947768321640819461577885204593789893920 + 527718541076297312810712595992720617331679900842172239297823626546794284887076360339317586206828313803022491891102386212037059*sqrt(1051540952521)/78798523032554052193009885159775300729360459982346062046336878500294907309002118996146640682949305982978953475030840193368268821809056 + 3250459088015413236096879430967392382968457409048217102171037371287996268706047996212142848207794616158917813870390566666541*sqrt(28771212001927081)/78798523032554052193009885159775300729360459982346062046336878500294907309002118996146640682949305982978953475030840193368268821809056 + 8310864730306467222958433883134081711508886618701140064079273759079019490974561952094562470812003844269263477176503910329544869028453/78798523032554052193009885159775300729360459982346062046336878500294907309002118996146640682949305982978953475030840193368268821809056 + 50321893434877878581718808702799281090742700783690599311390435773948653233294631773052387508538670510807576639065923519745935226667*sqrt(27361)/78798523032554052193009885159775300729360459982346062046336878500294907309002118996146640682949305982978953475030840193368268821809056","-226223677849502394781461497054856221022515624034374450009109538070693960941117989905758169231418502864629005670032744293235130221*sqrt(27361)/938077655149453002297736728092563103920957856932691214837343791670177467964310940430317150987491737892606588988462383254384152640584 - 12108106848801883706717914233185677697277364477592301509233455551933127266836737955620382110664043239334386894030049859382136827*sqrt(5499588361)/41588109378292416435199661612103630940495798324015977191122241430711201079751118359077393693778800379905558778488498990944364100399224 - 43759536543862481595681440401596213183927524151523717979026653548006313741400073274094826148943891745782635199461367876782343*sqrt(143139646081)/938077655149453002297736728092563103920957856932691214837343791670177467964310940430317150987491737892606588988462383254384152640584 - 7172836708896211837839714312121174080768472502932474914140808757673931285107834885975969424082585755711554959174290370968370427*sqrt(5571569865)/32832717930230855080420785483239708637233524992644192519307032708456211378750882915061100284562210826241230614596183413903445342420440 - 3177827411802039116093838307338692641123436205835852931133669142769564538754786185031810781265924962602060001375997245985732829*sqrt(222156539265)/98498153790692565241262356449719125911700574977932577557921098125368634136252648745183300853686632478723691843788550241710336027261320 - 133799008916199335166996310517438914067182692811097191065258560422156432479946203079578730260087673672667636273502305113345599670039*sqrt(42465)/1871464922023158739583984772544663392322310924580718973600500864382004048588800326158482716220046017095750145031982454592496384517965080 - 167891488659938677313455738304222426535363464304034725772115999108754312936433303439198944003444018156396367650950891174697*sqrt(28771212001927081)/2188847862015390338694719032215980575815568332842946167953802180563747425250058861004073352304147388416082040973078894260229689494696 - 47496528920938058060796175969808312224222084665424279271201509086486975431402711536006371005177200008422364042883586452991445343*sqrt(29139465)/32832717930230855080420785483239708637233524992644192519307032708456211378750882915061100284562210826241230614596183413903445342420440 + 53360217325546955137428369505510671542421053280239800878292385984818469176079360449440518419181260826104637677138028922245185119*sqrt(1161884865)/207940546891462082175998308060518154702478991620079885955611207153556005398755591795386968468894001899527793892442494954721820501996120 + 36629416477763883394281204766373622572335185418555744712098724163028068988668476974415068916408657313411907935681710101205563*sqrt(152443723076265)/32832717930230855080420785483239708637233524992644192519307032708456211378750882915061100284562210826241230614596183413903445342420440 + 14696299344286877579513907017192060830269774726908231984256342683047579757203385905550703475354948515843511551468398612482364219*sqrt(5231521)/2188847862015390338694719032215980575815568332842946167953802180563747425250058861004073352304147388416082040973078894260229689494696 + 4352062622441580764614974960879690935639340365740916385740536185288060048269280592037513539521885564895628791565730972435158311537*sqrt(201001)/124764328134877249305598984836310892821487394972047931573366724292133603239253355077232181081336401139716676335465496972833092301197672 + 101215799212046514271673417333864582972218634941624203561853603021390879604793244812698561394230393058075878430375015241542907*sqrt(1051540952521)/6566543586046171016084157096647941727446704998528838503861406541691242275750176583012220056912442165248246122919236682780689068484088 + 2503465391658851771841734285065757501264558613535270273532766305292069318893210754019178582282750444870461303476930575966709*sqrt(6078425070829665)/10944239310076951693473595161079902879077841664214730839769010902818737126250294305020366761520736942080410204865394471301148447473480 + 15565032518120495556791764436483453095372708283277939718168039331728721532595368080552708261082128216380371323416716517985067056843*sqrt(1065)/14071164827241795034466050921388446558814367853990368222560156875052662019464664106454757264812376068389098834826935748815762289608760 + 473889474389482684390044167113026991753404279944070189486510071394309096818775534239539153071069165194185466398944187719634239700235/6566543586046171016084157096647941727446704998528838503861406541691242275750176583012220056912442165248246122919236682780689068484088","-16850767953009187109439752955711439050913860841644980316837628718153666241301570954784897183759351948282364142058745221807411086210457*sqrt(1065)/7879852303255405219300988515977530072936045998234606204633687850029490730900211899614664068294930598297895347503084019336826882180905600 - 634529470041918171035126166391876501612158263632617591086034129427539497326896856432365417793044567493155102516098828728441898952377*sqrt(27361)/1575970460651081043860197703195506014587209199646921240926737570005898146180042379922932813658986119659579069500616803867365376436181120 - 9363673725157807799347397259653871542996862086599490019342419546445932230982728896745312799480027708524918185267196397546907841*sqrt(6078425070829665)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 - 54246303752726468483706024489154189437777376955921327431553811565370956721375002207553885874508375390893498207055732636425281882677*sqrt(5231521)/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 - 106479492883031535388977244193106584685285835430360226891241473150496384514349817397587998587862524462260096348718447325984755479*sqrt(1051540952521)/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 - 162717486080903613323045956770957237386247755500722484524851525262822365609400924619618605575827368944599453741338366225632147*sqrt(28771212001927081)/1575970460651081043860197703195506014587209199646921240926737570005898146180042379922932813658986119659579069500616803867365376436181120 - 10674444321150675801561530494416671713901087205044697366545766927483011241518826034165077246904580731194904591655395347652651541*sqrt(152443723076265)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 - 170347893613006922765916712310516392474666786443762316388410534737741956487038178629128931620386932301508282528341745344025509359*sqrt(222156539265)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 - 334121195863908996133090126687826006562145344032988074006700774748059743758184646716631081197992233838412159529444231273474379944389*sqrt(201001)/89830316257111619500031269082143842831470924379874510732824041490336194332262415655607170378562208820596006961535157820439826456862323840 + 150663471403272035407969505755844111387342681680477978187760719257552908238861579480277084948617463013645227170511145403674905707069*sqrt(1161884865)/449151581285558097500156345410719214157354621899372553664120207451680971661312078278035851892811044102980034807675789102199132284311619200 + 70082238318494217805233469649183776457564354909690191071805500182826916737555545310321414145503463725920074058130439074576226105691*sqrt(29139465)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 + 2446423105529617724032227458576451689260783716470678919529588051780178376753324848197629805182039494940439578745896768984913988794953*sqrt(42465)/16635243751316966574079864644841452376198319329606390876448896572284480431900447343630957477511520151962223511395399596377745640159689600 + 197923217646256552038334179008558897669483678523465949532032337520400052670497627008387676712424314124135217813718370169966946550441147/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 + 17096745390383513268880261083375463983551718151140512240509050292453130926877651794044389851700100622336022961386187812367264244423*sqrt(5499588361)/29943438752370539833343756360714614277156974793291503577608013830112064777420805218535723459520736273532002320511719273479942152287441280 + 212203076153453243452358844761882070413526767534043583198499602779195294647455730657364689399919838492877002161424554967574044567*sqrt(143139646081)/1575970460651081043860197703195506014587209199646921240926737570005898146180042379922932813658986119659579069500616803867365376436181120 + 16486914661310821839789350947682181547024549662031093978356505724030743545058774104024012498102887188594159003635531830695383220901*sqrt(5571569865)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800","-4883124066322524170222599814126007461552850027910259741801969017346187790640244064855748749060661755084524842465189889900145086345*sqrt(27361)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 9760129683595791874144658901348299708503907451222645810031871593114248767486022483200732888917541592246525201849105057563880405*sqrt(5571569865)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 1922497390947370964096539137649845599959503722324399563060314560566747141993218171687281892923271609589782120033163532732025405*sqrt(143139646081)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 183389200183324352097155467158382841637525733866134698043859544809208224809888797222230165979841935043064377932629347017322662845*sqrt(5499588361)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 - 1509037334372269278423561165080643966473914567561073519793706414231214107463861292389200696137630369652395092161844651849096625*sqrt(222156539265)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 4133398948762123881882416573199919204437288303558486362537722183264642095457489574953157687786094193750494969885622490063295*sqrt(28771212001927081)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 64180141762536944504787580052722507988839116884361650400816019563276212720530151539108202708201932456208280454647265340279172361875*sqrt(42465)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 - 20438974511618717618066206283665221596009921154463776222178864210590686983659384349913167341957334865842409548951996434457204555785*sqrt(1065)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 123312516938174490428356211127669643197633174966288992121281667748873263190512664282748610357883491176633977681749759183145321305*sqrt(29139465)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 377661613371299156348909916458637120747390490222302041376827143695999570226436619128029097329775776355122667509087463601600906435*sqrt(1161884865)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 + 29614025379655813139129853781057300776364111995130128421447085377105378400930219076953931086270540559922133677347693328880977263405*sqrt(201001)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 + 695353073446533716836493929272355525713267394767009728062730405073013746083816551737899258249422329909165298744350085434925455*sqrt(1051540952521)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 9176997015217107237955161509167034725392086274528894584212215464685618687239378885017668696654296354984595964389013893070785*sqrt(6078425070829665)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 57975665390197338057066342988228538043689462389443644541750776199891554859009154449429625899446377082253637036586679883866405*sqrt(152443723076265)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 317278315361716854239305088151748728656372463558274107403860660283470935760418413602712051453272170967168314668917216247561552045*sqrt(5231521)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 989484482998465697098328557341536009059744368291943557459430836545731515326590600122778064227919338135994524147463116561241833352505/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672","-232730775035642355120864506679403373153816705797021053807357859095081678593658104593561267049919221309951364707794256359128511860172121/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 - 9791877682525559015375463130991734018458511959995873494322882136170046033715481871009894923834198742571230234759403090709046145381*sqrt(5231521)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 16308501194949566543496406919878546313712370111546889827107189118152793576112690996354231550300794626340140122412667080673899669*sqrt(152443723076265)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 - 8374980532397049296346411606639567199150301641728197922301353107984084368227362983745644237161595010962940120595213148514989422211021*sqrt(201001)/3742929844046317479167969545089326784644621849161437947201001728764008097177600652316965432440092034191500290063964909184992769035930160 - 56262694474853350605709378105860624109110711012990941077783006780037960446641067751585179756742241330510757009623404245498389*sqrt(6078425070829665)/4377695724030780677389438064431961151631136665685892335907604361127494850500117722008146704608294776832164081946157788520459378989392 - 190113279253997659743022554214333348641059322325204235422499750153505438989998566340049086455705728281805508352478331751501150831*sqrt(1051540952521)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 - 7137843059037989381212169390764787776494240083886449348297124973543116008124223284792117058359732249085465140944024561117579932477*sqrt(1161884865)/249528656269754498611197969672621785642974789944095863146733448584267206478506710154464362162672802279433352670930993945666184602395344 - 34244295769495840949897831914501561765965797151626049142552816238158397486869469846402960041201838928884028295474979241449752275353*sqrt(29139465)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 5656889739328665499785557259086225077690590814578096972335863009462506968040778719234023059209270409303907126629750466765523792355369*sqrt(1065)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 5800549235037197054366652392576748985285743246643223917808966875336753721962662633921975954592478889911352739417722774536629972175521*sqrt(42465)/1247643281348772493055989848363108928214873949720479315733667242921336032392533550772321810813364011397166763354654969728330923011976720 + 49845162217399828889833574932047635323253892541282032613292001066174938339165585655295915205531594796227318551902446656374057473789*sqrt(5499588361)/3742929844046317479167969545089326784644621849161437947201001728764008097177600652316965432440092034191500290063964909184992769035930160 + 1162030484036937806238290271245854565384858604791653505206311776057398770204346350158076025295344283588431794721646507078878079*sqrt(28771212001927081)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 46711803942629499552312615983151421117939463409310890012309338151241710468540219713420385145629531550083501384827642354206175577*sqrt(222156539265)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 2666896128872741547007996459666554268241916728701998223626842582487186962780448362160636342729831686055368700614827441688799587909*sqrt(5571569865)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 59109176103193725097338460206422122122891245904979873417056756670323126140009309477364174388080915215061642918919387057655819669*sqrt(143139646081)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 1605211458358993092894298711989725673796163531655176996984457990478106521731948813643275490782308791063468169526680255079049894068169*sqrt(27361)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640","-523389615467601098563077884576059604378670894126204965329759239695227292876163954155488123921410452787957417158982816240364308401*sqrt(1051540952521)/675415911707606161654370444226645434823089656991537674682887530002527776934303877109828348710994051282676744071692915943156589901220480 - 1631073384306272993623221094985906624437581044305333246403252052442283590174259845683671161012890043388911073520445706526385759478717*sqrt(5231521)/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 - 214599111868099753557416120567167828849430950253543299827548230344282507209718791366935096352546771317178773695837404687628460507*sqrt(152443723076265)/3377079558538030808271852221133227174115448284957688373414437650012638884671519385549141743554970256413383720358464579715782949506102400 - 237248729186516339243857837771679814133118246214890710497176638356337833870091924746890850813245019857439062356114385301137494049*sqrt(6078425070829665)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 - 21942858015221118333009209661602340030158931815854973136093932348462191313886357761420687254640203581741256985824467378354420872230291*sqrt(201001)/12832902322444517071433038440306263261638703482839215818974863070048027761751773665086738625508886974370858137362165402919975208123189120 - 3598025398132934690586662746341690834011194160048718600948268117188875152342307040131323387613185944985624577464090617484900306744718413/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 - 9850990297399247184717530284487093924894863252888915841580180144865066399491865447963162609129011322002457936658429508355136664761059*sqrt(1161884865)/449151581285558097500156345410719214157354621899372553664120207451680971661312078278035851892811044102980034807675789102199132284311619200 - 464454023484090967031659116741444339831827584673158683472948391671975264449222097682955844802669151828544353095947605909488337592523*sqrt(29139465)/3377079558538030808271852221133227174115448284957688373414437650012638884671519385549141743554970256413383720358464579715782949506102400 + 91887016551422730668805723770738099150076815746624002228158862569931641884561073333079702500478374872557504168415181335275042085*sqrt(143139646081)/45027727447173744110291362948443028988205977132769178312192502000168518462286925140655223247399603418845116271446194396210439326748032 + 186631250830545685930993727787237317508235469015251249881206388787956266832204853009024927762841687751602076415035632302905578034795967*sqrt(1065)/7879852303255405219300988515977530072936045998234606204633687850029490730900211899614664068294930598297895347503084019336826882180905600 + 80460470809544637786790673177398933700271325791690878216759725107994846517108823439445592804020518583878865773280665256293793325066599*sqrt(42465)/21388170537407528452388397400510438769397839138065359698291438450080046269586289441811231042514811623951430228936942338199958680205315200 + 248226208929212696629268478495580625854990595625784693046328316191668506620914433436553387327709246195405048434368031559201225057709*sqrt(5571569865)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 + 214574455889134297426907596680751705320953060768247536604518767100071938633933396195662955814069408801672886414386562549582155177525*sqrt(27361)/45027727447173744110291362948443028988205977132769178312192502000168518462286925140655223247399603418845116271446194396210439326748032 + 63791035748971526748070587719022978034589207369413460983148225180629238718561085924397390131452975357615227095178418201413589803899*sqrt(5499588361)/5988687750474107966668751272142922855431394958658300715521602766022412955484161043707144691904147254706400464102343854695988430457488256 + 1471482460777668831208568021383347217163533160051113966064698689654867975970094591860124801589496997098219224759869686668100009*sqrt(28771212001927081)/315194092130216208772039540639101202917441839929384248185347514001179629236008475984586562731797223931915813900123360773473075287236224 + 5732170959332028735599806002427566501354749009827347006393207437275352550550555794521924110374945714808226501016680004665896180967*sqrt(222156539265)/3377079558538030808271852221133227174115448284957688373414437650012638884671519385549141743554970256413383720358464579715782949506102400","-394354725322090647759121499856076954950260853450920311879836154149745646266049169721767294918602062026420225427244622462948905*sqrt(6078425070829665)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 892658865351798464599638414915870884306942921183064890478428433315332576096371413358444378354130664824473459055518529422794924025*sqrt(1161884865)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 25252747704028884810909580310239717651162472042954599305668597126288546817328296495257717411107971602927673732901594607316967675*sqrt(1051540952521)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 57471885356415645706985141695365510839509505402731270660266328735210381524148596773286909814253564565124281065714391010341879725675*sqrt(201001)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 6326986744977571738638487311484282019411633645416398647515286183694713150522912070751270704597077519596168389218485028145001843650905*sqrt(5231521)/35564400062026062223111794835445252395851354272032189336913377829799768165462956373594183828237786766984501001730585873940211994909820608 - 14198890223718600209476975900171414314459769684071102880523697801130202389309052298967577876867582732142694197915216048734252845304056105/35564400062026062223111794835445252395851354272032189336913377829799768165462956373594183828237786766984501001730585873940211994909820608 - 613264732778473604262710631920917076308834293860853970640484660965365540105218828319854375453237166141223124097075164580507652239*sqrt(152443723076265)/25403142901447187302222710596746608854179538765737278097795269878428405832473540266852988448741276262131786429807561338528722853507014720 - 1396858252719603934979504826438305382192182456323641873754970297264030866045554172430252443166864513737739762412874882409727548172479*sqrt(29139465)/25403142901447187302222710596746608854179538765737278097795269878428405832473540266852988448741276262131786429807561338528722853507014720 + 28120043391244612463189582477554236010273667196023751525114351452597206710003478882490205869125770260959545765534042587198025*sqrt(28771212001927081)/17510782896123122709557752257727844606524546662743569343630417444509979402000470888032586818433179107328656327784631154081837515957568 + 66629829820283112171684653097248605879899246913186155055711392716453417805240310079333360611070168349964924763920350548615667225*sqrt(5499588361)/17510782896123122709557752257727844606524546662743569343630417444509979402000470888032586818433179107328656327784631154081837515957568 + 40624163257382108811489210354318141813638684023700745638483941063869595791544504308058736176047548608358546098397832595498014505*sqrt(222156539265)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 + 94475436809629848702384743667124918665794090154227771758305540076425838840952618145035571160575298489136597584781253338412605014265*sqrt(42465)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 + 2859808153760685213088546975408824162015718254430689123378978115291472340836075961453698258214777491750908430893760214136953938793116057*sqrt(1065)/177822000310130311115558974177226261979256771360160946684566889148998840827314781867970919141188933834922505008652929369701059974549103040 + 1288516247041739514452050898820798088325095057211013349311910852607469352302265400222979720027224884226882088180038254200585373611337*sqrt(5571569865)/177822000310130311115558974177226261979256771360160946684566889148998840827314781867970919141188933834922505008652929369701059974549103040 + 44249966375847191609933663185321614363437204580374018611210393730081082442519952529253230787221508602006424323884333858068083080045603*sqrt(27361)/11854800020675354074370598278481750798617118090677396445637792609933256055154318791198061276079262255661500333910195291313403998303273536 + 19854275241537342898305388177346879187257372590531155121879231643024667678578700401494864027039887812251326381922018805826663023923*sqrt(143139646081)/11854800020675354074370598278481750798617118090677396445637792609933256055154318791198061276079262255661500333910195291313403998303273536","-785945628182486020833048479383963084925727334372204744757367223992182527182611210558508359571476472661600341732340916622854625856167*sqrt(27361)/673568182992917845134693084004644931739608982424852070774874580109844094042859022227162572504503537253494337153988368824625227176322360 - 286904202090828637075898856925781606252541667535533024221085329582694352272152264705288749919990796836074848033006687607534601303*sqrt(143139646081)/673568182992917845134693084004644931739608982424852070774874580109844094042859022227162572504503537253494337153988368824625227176322360 - 1711704969774212446484596870289457849790273192042132003841897222872937640245918734891125436727484525005690539988397594854106929*sqrt(152443723076265)/134713636598583569026938616800928986347921796484970414154974916021968818808571804445432514500900707450698867430797673764925045435264472 - 3121890300700029719293065400335636610744232224214490633704353676015080700989173768472043487563456731684484165221239595625884887201*sqrt(29139465)/134713636598583569026938616800928986347921796484970414154974916021968818808571804445432514500900707450698867430797673764925045435264472 - 456671879649666705240954607869768637733149983092658420454193257750406100505109709634239137443739826572407444699503471587088205874507*sqrt(1065)/134713636598583569026938616800928986347921796484970414154974916021968818808571804445432514500900707450698867430797673764925045435264472 - 15915272467885203184452662671812695024617428585981618350777493748864455607325936495594220356445587625205765539338915396528002029*sqrt(5571569865)/19244805228369081289562659542989855192560256640710059164996416574566974115510257777918930642985815350099838204399667680703577919323496 - 2587715671272694721094230988914298471226422138075179902375029926465869770746240971849794163197226651711824612501454678894239762459*sqrt(5231521)/96224026141845406447813297714949275962801283203550295824982082872834870577551288889594653214929076750499191021998338403517889596617480 - 14517337504031250949263630403299877224269145708834916457072343782522738218711363972624087995509047536302809332842539501861232209690157/673568182992917845134693084004644931739608982424852070774874580109844094042859022227162572504503537253494337153988368824625227176322360 + 2996277490415647825630333596965011131777026654668073303290958491276855556758292036002720367039702073428350965301281578048483*sqrt(1051540952521)/124366355796328996516745399557726169080430018911531032270102396622940194616480617102504167744553828887277388691652209901149414175835 + 254689488632025915653974268157185985482112310718573080025129758850785408027309428465260712960373870385152137763304773294034691653*sqrt(201001)/2362960760130250933818162591596797212528170359319089613131945535835863697713131724947579187146522748858270385141391988121838869340865 + 207154727551164473043312361056122280092662045814549694241196697742858056668127876819467986386544660953373455669115579062750099283*sqrt(42465)/472592152026050186763632518319359442505634071863817922626389107167172739542626344989515837429304549771654077028278397624367773868173 + 4895721422463820570949716807243117416410635551652427302016957399052710593404424567398480701046249939105008100422089854833533*sqrt(222156539265)/24873271159265799303349079911545233816086003782306206454020479324588038923296123420500833548910765777455477738330441980229882835167 + 76011297243206394036068840149512771567327698436439731021994565633217923515328192969170688134488226435777735034688873642797*sqrt(6078425070829665)/49746542318531598606698159823090467632172007564612412908040958649176077846592246841001667097821531554910955476660883960459765670334 + 4270103613892888280632416966527633205061288353819944665277704765186409314163399708880809727589258157759511938321702633978703887*sqrt(1161884865)/945184304052100373527265036638718885011268143727635845252778214334345479085252689979031674858609099543308154056556795248735547736346 + 253732234995163859811103228860966482956185538724901096857972978760948404780443555669281973820649077552777851552758634033761*sqrt(28771212001927081)/248732711592657993033490799115452338160860037823062064540204793245880389232961234205008335489107657774554777383304419802298828351670 + 12293045420042644183734221542911906533503899200249811799119629419520966321256842591418513792727057189426437199231532854596132651*sqrt(5499588361)/4725921520260501867636325183193594425056340718638179226263891071671727395426263449895158374293045497716540770282783976243677738681730","-70140844848927242093066944363062291811418651199965786330257020521957657853071008425784880533215227742986535662437638932868928849473*sqrt(27361)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 138196981685895639822407264753454433017606363023422252004632215898005115618111394379694963820773178577720721660549752121681243149*sqrt(5571569865)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 27248687961851340505479779672519450422842112846356983917156436413149723833334380962921047974765495284412991148151906521532807667*sqrt(143139646081)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 2607480565246410789861921571874198586835038066713796204012212414036281529161494548421987952398497579405283764890682781119688033843*sqrt(5499588361)/415881093782924164351996616121036309404957983240159771911222414307112010797511183590773936937788003799055587784884989909443641003992240 - 21355493637664518862978884271538857077731746068687930030585826334175874632014027684170341850166382168465460058657190609918572233*sqrt(222156539265)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 58406354292659141317752897615613998603160476053911662753328638027406937423795507898941915176834818834907270902627538484285073*sqrt(28771212001927081)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 908155958266378331469566477136351720536209493603615590561051178333076178404130494589132604830134291516031813458360381666573159991003*sqrt(42465)/415881093782924164351996616121036309404957983240159771911222414307112010797511183590773936937788003799055587784884989909443641003992240 - 277554841298939536557033207569271599686671438664784604429211781726460914515386086451820954571517877186144380823498928404158061472887*sqrt(1065)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 1714149755927681011670871364295596987656683628195345015075140111333509477381053467406245755697811230407581972994274777749927289639*sqrt(29139465)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 5320330823671040704940405548627723107985169741124473548690020103131473440597383644317629987190860451837429554108739664664976270491*sqrt(1161884865)/415881093782924164351996616121036309404957983240159771911222414307112010797511183590773936937788003799055587784884989909443641003992240 + 59902033205677958912516198154521792658197911432239338110255875128522553691280751483618142527280922270746591318613037999989169666421*sqrt(201001)/59411584826132023478856659445862329914993997605737110273031773472444572971073026227253419562541143399865083969269284272777663000570320 + 1406371237498061864645481287879198099131533073836093761140326451076186408225443247783037621112180186395802203385656711718552231*sqrt(1051540952521)/3126925517164843340992455760308543679736526189775637382791145972233924893214369801434390503291639126308688629961541277514613842135280 + 163903527103546372279404756806537707486092242812551046996862112882708127958838004925018151338387801291786110454270912489991593*sqrt(152443723076265)/4377695724030780677389438064431961151631136665685892335907604361127494850500117722008146704608294776832164081946157788520459378989392 + 130117003514801095047899049874315630736104239844831209808501780712188703265844148974978406733749188545925590086269823220782601*sqrt(6078425070829665)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 4489514083918754978107672654946539347871877838603255495318486731099311944054019065612539493386620885367330936995114538393710306803*sqrt(5231521)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 14389429750551015516266667907836622081330762049681219576327138913643462156898275140199153172588484700531716881097650380594797052913777/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960"],"cables":[["V0","E4:axv0","-1627708022107508056740866604708669153850950009303419913933989672448729263546748021618582916353553918361508280821729963300048362115*sqrt(27361)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 3253376561198597291381552967116099902834635817074215270010623864371416255828674161066910962972513864082175067283035019187960135*sqrt(5571569865)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 640832463649123654698846379216615199986501240774799854353438186855582380664406057229093964307757203196594040011054510910675135*sqrt(143139646081)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 61129733394441450699051822386127613879175244622044899347953181603069408269962932407410055326613978347688125977543115672440887615*sqrt(5499588361)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 - 503012444790756426141187055026881322157971522520357839931235471410404702487953764129733565379210123217465030720614883949698875*sqrt(222156539265)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 1377799649587374627294138857733306401479096101186162120845907394421547365152496524984385895928698064583498323295207496687765*sqrt(28771212001927081)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 - 21393380587512314834929193350907502662946372294787216800272006521092070906843383846369400902733977485402760151549088446759724120625*sqrt(42465)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 - 6812991503872905872688735427888407198669973718154592074059621403530228994553128116637722447319111621947469849650665478152401518595*sqrt(1065)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 41104172312724830142785403709223214399211058322096330707093889249624421063504221427582870119294497058877992560583253061048440435*sqrt(29139465)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 125887204457099718782969972152879040249130163407434013792275714565333190075478873042676365776591925451707555836362487867200302145*sqrt(1161884865)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 + 9871341793218604379709951260352433592121370665043376140482361792368459466976739692317977028756846853307377892449231109626992421135*sqrt(201001)/7561474432416802988218120293109751080090145149821086762022225714674763832682021519832253398868872796346465232452454361989884381890768 + 231784357815511238945497976424118508571089131589003242687576801691004582027938850579299752749807443303055099581450028478308485*sqrt(1051540952521)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 3058999005072369079318387169722344908464028758176298194737405154895206229079792961672556232218098784994865321463004631023595*sqrt(6078425070829665)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 19325221796732446019022114329409512681229820796481214847250258733297184953003051483143208633148792360751212345528893294622135*sqrt(152443723076265)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 105759438453905618079768362717249576218790821186091369134620220094490311920139471200904017151090723655722771556305738749187184015*sqrt(5231521)/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672 + 329828160999488565699442852447178669686581456097314519153143612181910505108863533374259354742639779378664841382487705520413944450835/397972338548252788853585278584723741057376060516899303264327669193408622772737974728013336782572252439287643813287071683678125362672"],["V0","E4:K0","-28866018731237996594703842827437085731486203030103222687762965913397413112788255215920369965186857570733163084997247450965633845943*sqrt(1161884865)/935732461011579369791992386272331696161155462290359486800250432191002024294400163079241358110023008547875072515991227296248192258982540 - 1288955663620615320695177945158287664421280590751193863416155851942444258312868878461558503543989790829030437049704478349565645333043*sqrt(201001)/561439476606947621875195431763399017696693277374215692080150259314601214576640097847544814866013805128725043509594736377748915355389524 - 11155071634216899855362038724115007346934227518678269644284047310079393947824552027903598658875325724514372509114161868136182019*sqrt(152443723076265)/147747230686038847861893534674578688867550862466898866336881647188052951204378973117774951280529948718085537765682825362565504040891980 - 938529024683399030254391485742184142876528550828707599411929043900668134528042989762776667392441657380907444244644326132697915147*sqrt(5231521)/3283271793023085508042078548323970863723352499264419251930703270845621137875088291506110028456221082624123061459618341390344534242044 - 16299530714516452593397041808067357594703613005838166594445366848282775905020210601009648469230046209686706913190128129935542772411*sqrt(29139465)/147747230686038847861893534674578688867550862466898866336881647188052951204378973117774951280529948718085537765682825362565504040891980 - 34590537025899237896325354845866927260795308194435633267387607412098587869645105694545489534069265591587012012672259718331797*sqrt(6078425070829665)/5472119655038475846736797580539951439538920832107365419884505451409368563125147152510183380760368471040205102432697235650574223736740 - 8370703004773729502123788766612728921097729681377105761314031780898285943715930619829437072708828409051214404746699645462784273*sqrt(1051540952521)/29549446137207769572378706934915737773510172493379773267376329437610590240875794623554990256105989743617107553136565072513100808178396 + 475025128699270611404177605236723343749511750827392376990902490793174190031952332103545269653220257360194294343483601624992829393383*sqrt(42465)/935732461011579369791992386272331696161155462290359486800250432191002024294400163079241358110023008547875072515991227296248192258982540 + 1221297058588044650886563921912079261990154943711639733624876804987005277290524799984135814331112739986917866907508410305657271483*sqrt(5499588361)/561439476606947621875195431763399017696693277374215692080150259314601214576640097847544814866013805128725043509594736377748915355389524 + 561068073059778905968276493606345705424971066075405904182074372319501459234554356737426559195189146508092064321606706386070189139*sqrt(5571569865)/147747230686038847861893534674578688867550862466898866336881647188052951204378973117774951280529948718085537765682825362565504040891980 + 2382023674671095654200574721611850831389958974757257216921655438363970495082004885389813414880398029895550775992115232258356112765491*sqrt(1065)/147747230686038847861893534674578688867550862466898866336881647188052951204378973117774951280529948718085537765682825362565504040891980 + 4939326972854513151868416097340115507752714948643127828992743527864057098652285766616263693786898219354685463449333050869684467*sqrt(143139646081)/3283271793023085508042078548323970863723352499264419251930703270845621137875088291506110028456221082624123061459618341390344534242044 + 8219872861336366446948359557513645320203270668388113247257246042364828761690244075518107207927854447649484222264239168976523557*sqrt(222156539265)/5472119655038475846736797580539951439538920832107365419884505451409368563125147152510183380760368471040205102432697235650574223736740 + 156746813706120737781212540655401822724544547114630173934173500004873829363399170916644045480186391115986623886998198620731113*sqrt(28771212001927081)/29549446137207769572378706934915737773510172493379773267376329437610590240875794623554990256105989743617107553136565072513100808178396 + 114717243278421299981370135748292852443545177748018493026206922260066721469490795344545164296460060772644298770056728363129141180752089/29549446137207769572378706934915737773510172493379773267376329437610590240875794623554990256105989743617107553136565072513100808178396 + 963749035675686939456799391171506642943373276317596467075388532392958089476031122803807272307274109494368898555367668730773005933711*sqrt(27361)/29549446137207769572378706934915737773510172493379773267376329437610590240875794623554990256105989743617107553136565072513100808178396"],["V5","E4:axv0","-542569340702502685580288868236223051283650003101139971311329890816243087848916007206194305451184639453836093607243321100016120705*sqrt(27361)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 - 1084458853732865763793850989038699967611545272358071756670207954790472085276224720355636987657504621360725022427678339729320045*sqrt(5571569865)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 - 213610821216374551566282126405538399995500413591599951451146062285194126888135352409697988102585734398864680003684836970225045*sqrt(143139646081)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 - 20376577798147150233017274128709204626391748207348299782651060534356469423320977469136685108871326115896041992514371890813629205*sqrt(5499588361)/3780737216208401494109060146554875540045072574910543381011112857337381916341010759916126699434436398173232616226227180994942190945384 - 167670814930252142047062351675627107385990507506785946643745157136801567495984588043244521793070041072488343573538294649899625*sqrt(222156539265)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 - 459266549862458209098046285911102133826365367062054040281969131473849121717498841661461965309566021527832774431735832229255*sqrt(28771212001927081)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 - 7131126862504104944976397783635834220982124098262405600090668840364023635614461282123133634244659161800920050516362815586574706875*sqrt(42465)/3780737216208401494109060146554875540045072574910543381011112857337381916341010759916126699434436398173232616226227180994942190945384 - 2270997167957635290896245142629469066223324572718197358019873801176742998184376038879240815773037207315823283216888492717467172865*sqrt(1065)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 + 41104172312724830142785403709223214399211058322096330707093889249624421063504221427582870119294497058877992560583253061048440435*sqrt(29139465)/596958507822379183280377917877085611586064090775348954896491503790112934159106962092020005173858378658931465719930607525517188044008 + 41962401485699906260989990717626346749710054469144671264091904855111063358492957680892121925530641817235851945454162622400100715*sqrt(1161884865)/3780737216208401494109060146554875540045072574910543381011112857337381916341010759916126699434436398173232616226227180994942190945384 + 9871341793218604379709951260352433592121370665043376140482361792368459466976739692317977028756846853307377892449231109626992421135*sqrt(201001)/11342211648625204482327180439664626620135217724731630143033338572012145749023032279748380098303309194519697848678681542984826572836152 + 231784357815511238945497976424118508571089131589003242687576801691004582027938850579299752749807443303055099581450028478308485*sqrt(1051540952521)/596958507822379183280377917877085611586064090775348954896491503790112934159106962092020005173858378658931465719930607525517188044008 + 1019666335024123026439462389907448302821342919392099398245801718298402076359930987224185410739366261664955107154334877007865*sqrt(6078425070829665)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 + 19325221796732446019022114329409512681229820796481214847250258733297184953003051483143208633148792360751212345528893294622135*sqrt(152443723076265)/596958507822379183280377917877085611586064090775348954896491503790112934159106962092020005173858378658931465719930607525517188044008 + 35253146151301872693256120905749858739596940395363789711540073364830103973379823733634672383696907885240923852101912916395728005*sqrt(5231521)/198986169274126394426792639292361870528688030258449651632163834596704311386368987364006668391286126219643821906643535841839062681336 + 329828160999488565699442852447178669686581456097314519153143612181910505108863533374259354742639779378664841382487705520413944450835/596958507822379183280377917877085611586064090775348954896491503790112934159106962092020005173858378658931465719930607525517188044008"],["V5","E6:K5","-258948868743769200841426459282773118275004069591193810481448470431456787287070014060230607186524430929122719746362056236890912729279*sqrt(27361)/15321935034107732370863033225511864030708978329900623175676615263946231976750412027028513466129031718912574286811552259821607826462872 - 6044537793814040911180273107728529762669673932148525377035352297325607102668960907423526510223850129892330302753523491884019171985*sqrt(5499588361)/291116765648046915046397631284725416583470588268111840337855690014978407558257828513541755856451602659338911449419492936610548702794568 - 51524027013375086096668367235529692153651939840055017469811793421095589669101668205875554946728683207121086753049142294865718353*sqrt(143139646081)/15321935034107732370863033225511864030708978329900623175676615263946231976750412027028513466129031718912574286811552259821607826462872 - 24735822878793200461773647773547364830705083998814209128339230969108698611436256702319411828867886534039695714059978355226653487*sqrt(5571569865)/1563462758582421670496227880154271839868263094887818691395572986116962446607184900717195251645819563154344314980770638757306921067640 - 179491126610904714528079545499542099067017492404748077828571644937815824008738650617540109845436645728693410748781381484137215187*sqrt(222156539265)/76609675170538661854315166127559320153544891649503115878383076319731159883752060135142567330645158594562871434057761299108039132314360 - 7562001845483835690219246711144227504145502909473469896064687845838316481387703207837799523644794209330245445829702116836030713165817*sqrt(42465)/1455583828240234575231988156423627082917352941340559201689278450074892037791289142567708779282258013296694557247097464683052743513972840 - 86146558548975197438612598145140645623876395318243677525021324110330615677349670450429194231729068144768459992002488075756635*sqrt(28771212001927081)/15321935034107732370863033225511864030708978329900623175676615263946231976750412027028513466129031718912574286811552259821607826462872 - 6647656307549204968525313097596610926868668178716341128564974381259691830195938262818189847198695866043840046485658678682574119967*sqrt(29139465)/76609675170538661854315166127559320153544891649503115878383076319731159883752060135142567330645158594562871434057761299108039132314360 + 28222342162342091413778671641491929211215706009637933322375533835195739978650390141322007333034483773989478400394814528989359948953*sqrt(1161884865)/1455583828240234575231988156423627082917352941340559201689278450074892037791289142567708779282258013296694557247097464683052743513972840 + 6249232099492571272109198073100415267988350539072950135863202834054001038164354971561146547638249944769020033375027558573371487*sqrt(152443723076265)/76609675170538661854315166127559320153544891649503115878383076319731159883752060135142567330645158594562871434057761299108039132314360 + 1067925188060289332139873491879501593057337451136289811526086346889921845233518392890237604744158518020362172128310198378644477447*sqrt(5231521)/2188847862015390338694719032215980575815568332842946167953802180563747425250058861004073352304147388416082040973078894260229689494696 + 735411860858373200844504804325421566571989149078996560350867645347222769329513268780163751710509930972957440585727841499548938187377*sqrt(201001)/291116765648046915046397631284725416583470588268111840337855690014978407558257828513541755856451602659338911449419492936610548702794568 + 17113163249103645220556264452350590130295555134709862634160060807841570018085056867767990173781785246767507108588007548709879547*sqrt(1051540952521)/15321935034107732370863033225511864030708978329900623175676615263946231976750412027028513466129031718912574286811552259821607826462872 + 1261450969932864414913511771710257916089403091336202480759352441032011602151816974823944420857670135473097078830681986618639283*sqrt(6078425070829665)/76609675170538661854315166127559320153544891649503115878383076319731159883752060135142567330645158594562871434057761299108039132314360 + 5624741251137499922370592426521816140012535351296714609811030921193690650712712739319024871020449112594273424295287187653107044679663*sqrt(1065)/76609675170538661854315166127559320153544891649503115878383076319731159883752060135142567330645158594562871434057761299108039132314360 + 76799670336325496507094571121738877835412238917935344012628933245295552616664309490933466499167612295141614459515071751711665467921039/15321935034107732370863033225511864030708978329900623175676615263946231976750412027028513466129031718912574286811552259821607826462872"],["E4:axu0","E4:K6","-5458741742249567969187626787364759625683725270573248440196494050321234347145976990696830160243833352849745761397177249189170245616197989333*sqrt(42465)/638558803113677947215972276270419506767511065954337959544279698934054837410887381687883570636009461401206715486072669366596506368605829016640 - 4902519768459639955882956903291559535338814940065928951740088730000840451009866669725390059932981382777589416982785211261254563059539117*sqrt(5499588361)/212852934371225982405324092090139835589170355318112653181426566311351612470295793895961190212003153800402238495357556455532168789535276338880 - 3250334171438098868708559524931160958461308245405227345752397702558062489857485573274559504924531387418953982234567528186093198790573*sqrt(152443723076265)/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 - 15022501394057582210217356625281530661058556426945426558945351242856075505463514653538031734627274977232233190269129988475245821942943849*sqrt(5231521)/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 - 24210522682860076375842900758179736213983779970698578356777214350727850061885621146801232980968645525449992875481275748589427617970099*sqrt(1051540952521)/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 - 1096229993941133719383609412345835732322275094471128280305735010570960783206044288581315531121669005390876600652043821270732215790133*sqrt(143139646081)/1244754002170912177808912819240583833854797399521126626791968224042991885791203473075796433988322536844457535060570505587907419821843721280 - 60462561789024901880114823887010662444683017112886429040552491109306457798911542754378821415783458007533291654948257796317427270233*sqrt(6078425070829665)/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 + 30255938480665029326721202536046925421964304592584425493884801819442072871352381162379650679589416576259226599603973047618134729103119*sqrt(5571569865)/11202786019538209600280215373165254504693176595690139641127714016386926972120831257682167905894902831600117815545134550291166778396593491520 + 3932025822849300039032991766682062517673842366599181238085549730982750075120536580855828129183753558162017042591739986125615919911471957*sqrt(1161884865)/638558803113677947215972276270419506767511065954337959544279698934054837410887381687883570636009461401206715486072669366596506368605829016640 + 379707555947761630970985680844837960801843464790568383758539996354595642612158593988412269135019242061940592653075657157864226201127842333*sqrt(1065)/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 + 17419701746467454162773215391155203341054903034551212560926555333644450463517585394637750015497331971721692649940415950466745133936903097959/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 + 5018852872698673447338349399134070472292621074193759607631182954956524767461136379742079177729551928381550542701112712902137322613203043*sqrt(29139465)/33608358058614628800840646119495763514079529787070418923383142049160780916362493773046503717684708494800353446635403650873500335189780474560 + 60151311936486768195221490832336713680243058028066549934189994302856986653303952886127812289410214234198418022482268402942511780474003507*sqrt(27361)/11202786019538209600280215373165254504693176595690139641127714016386926972120831257682167905894902831600117815545134550291166778396593491520 + 1308289570607527227730353805109017406377728991303717946144932016560289667627202984872088741499570269557439913826496556226034173462788510471*sqrt(201001)/638558803113677947215972276270419506767511065954337959544279698934054837410887381687883570636009461401206715486072669366596506368605829016640 + 10867479183586411299719449703258544540161060351641868369674465153243487610130752078385923990981615386831361403957426648751396396617*sqrt(28771212001927081)/1244754002170912177808912819240583833854797399521126626791968224042991885791203473075796433988322536844457535060570505587907419821843721280 + 36075590547821736502147359575598125656144732034328014986399004539887743999498008259516349103943169921056823070454867732246179542106099*sqrt(222156539265)/11202786019538209600280215373165254504693176595690139641127714016386926972120831257682167905894902831600117815545134550291166778396593491520"],["E4:axu0","E6:K5","-2526291451364570834827162717149113927525927838762948598907443541783629877668040252735043702832637405443782742537391629943529285620740837*sqrt(1065)/33947836422843059394788531433834104559676292714212544367053678837536142339760094720248993654226978277576114592561013788761111449686646944 - 160241508649157578164576046328958581176254097228707063831630454617371815095552531506996382296837755704613689649406210948370812016864955*sqrt(27361)/11315945474281019798262843811278034853225430904737514789017892945845380779920031573416331218075659425858704864187004596253703816562215648 - 53794166773372471089185765037948240981968901689460094836682496701403555484059018283726761805840440170532231654285445095380242983*sqrt(6078425070829665)/3771981824760339932754281270426011617741810301579171596339297648615126926640010524472110406025219808619568288062334865417901272187405216 - 1444189421122265484378583577058263467458501407466246019659565136930089701922250216820598071501993865940385571361641326773277116178375*sqrt(5231521)/3771981824760339932754281270426011617741810301579171596339297648615126926640010524472110406025219808619568288062334865417901272187405216 - 3021757480226043153246547636086308521218657833482433859607687880293401013662084853631019121582811254297312440954569893783056007805*sqrt(1051540952521)/3771981824760339932754281270426011617741810301579171596339297648615126926640010524472110406025219808619568288062334865417901272187405216 - 43510122874929307069962687019626140949592750111797261409693471889896399851795991715022393736097921263075387936778370046370290985*sqrt(28771212001927081)/11315945474281019798262843811278034853225430904737514789017892945845380779920031573416331218075659425858704864187004596253703816562215648 - 44250793197302058435161464403151639351779874088052336389834440152351313937109749355405308577209233640474460634550601361160133363*sqrt(152443723076265)/3771981824760339932754281270426011617741810301579171596339297648615126926640010524472110406025219808619568288062334865417901272187405216 - 10382705133019588256279441943819121851928572982197632390228277788179975718708632139188136999177462428613186470591339174576778780353*sqrt(222156539265)/33947836422843059394788531433834104559676292714212544367053678837536142339760094720248993654226978277576114592561013788761111449686646944 - 13312223229076903865630108152953387463099784768090050176636479905218515511241614164538042851576372013258151563259883068730287732225765*sqrt(201001)/215002964011339376166994032414282662211283187190012780991339965971062234818480599894910293143437529091315392419553087328820372514682097312 + 2830309974863937109892050833251279239165440009566962168609793688040368011460769796955868685599447701137225358449670632225505392523041*sqrt(1161884865)/215002964011339376166994032414282662211283187190012780991339965971062234818480599894910293143437529091315392419553087328820372514682097312 + 1044001251935852381189838788508462095936850593779606968834240041866215566203351550844911835786707687831927823231916346871578311030039*sqrt(29139465)/11315945474281019798262843811278034853225430904737514789017892945845380779920031573416331218075659425858704864187004596253703816562215648 + 3354325830128847845570838236863461666150295310390768701339775683336316731264274913136844785006348728073766576182583017238141951753711677*sqrt(42465)/645008892034018128500982097242847986633849561570038342974019897913186704455441799684730879430312587273946177258659261986461117544046291936 + 15962760592741531149088177588778620980198354484086913265445828858668747440158722786536231889453074364390521064149645304807430114079936475/11315945474281019798262843811278034853225430904737514789017892945845380779920031573416331218075659425858704864187004596253703816562215648 + 4382254900736914405292041285921133706586753475637888903481224544661956003503398622049079392954779558956285209309467115327873544367365*sqrt(5499588361)/215002964011339376166994032414282662211283187190012780991339965971062234818480599894910293143437529091315392419553087328820372514682097312 + 53794853788389200327563336050782375704783971745235590019567342285924600207353437717537583398631835009457847089233305440689094911605*sqrt(143139646081)/11315945474281019798262843811278034853225430904737514789017892945845380779920031573416331218075659425858704864187004596253703816562215648 + 826255726692871695286625163091390463815072008501508523846507311243797601968813327789322752545663131231018019728767338880273064307947*sqrt(5571569865)/33947836422843059394788531433834104559676292714212544367053678837536142339760094720248993654226978277576114592561013788761111449686646944"],["E4:K6","E6:K4","-886456821256101651747737539170639586552683225779068087700905396893654401151080210471681731314741110156238927166199351386450947224006240607*sqrt(1065)/38433261667029497909109479618837836089116696849976119276757723641403616130810301521064114657048968232854584082536853134438055762499212803712 - 155982237690867522047890081889953601443803769367072135564214435930095501604145947678279515831071897041143323612138055157210983408819*sqrt(6078425070829665)/16471397857298356246761205550930501181050012935704051118610452989172978341775843509027477710163843528366250321087222771902023898213948344448 - 24055856221724298963783256250670108841191103896229501469723100380744467180820702162836269242685610365640295331835314157353621085134317125*sqrt(27361)/5490465952432785415587068516976833727016670978568017039536817663057659447258614503009159236721281176122083440362407590634007966071316114816 - 35147863890779003550254004201159093570271792645775873726908584538085247611954000188380912318823646975051640065328516537130759400683382815*sqrt(5231521)/115299785001088493727328438856513508267350090549928357830273170924210848392430904563192343971146904698563752247610559403314167287497638411136 - 20190230584633910049883636916638411795848318113902941497407521971506011924693329003208606117050544117533493354855581797114671069245*sqrt(28771212001927081)/5490465952432785415587068516976833727016670978568017039536817663057659447258614503009159236721281176122083440362407590634007966071316114816 - 43653758399901192156026645502593743007016210486571212304392707532289129522368679826445160162821101046123314788336657702228126175885335*sqrt(1051540952521)/115299785001088493727328438856513508267350090549928357830273170924210848392430904563192343971146904698563752247610559403314167287497638411136 - 26038298384996660000173070576556016422137615910542185672934454106016568183892686626550035310085123057465913478669007644767607539478801*sqrt(222156539265)/38433261667029497909109479618837836089116696849976119276757723641403616130810301521064114657048968232854584082536853134438055762499212803712 - 50377457715841880265035738563508174448150355466779592314468877369435728486839819723255725992012547466559237467746068750257481771257049415*sqrt(201001)/115299785001088493727328438856513508267350090549928357830273170924210848392430904563192343971146904698563752247610559403314167287497638411136 - 240293859285629386934043166770003627578101678357578792054492262341519974648863689680227044636987803214335616889778201444829856431661*sqrt(152443723076265)/16471397857298356246761205550930501181050012935704051118610452989172978341775843509027477710163843528366250321087222771902023898213948344448 - 359029413348398713957894654516176254305632884747612052164584363478402391664523818158072307971974382560020790545799222598280189321735613*sqrt(29139465)/16471397857298356246761205550930501181050012935704051118610452989172978341775843509027477710163843528366250321087222771902023898213948344448 + 8266114418640706244288911673852050038385546846683095121067322055285899221030459384155827438285793745299047812683720316072088117479133*sqrt(1161884865)/16471397857298356246761205550930501181050012935704051118610452989172978341775843509027477710163843528366250321087222771902023898213948344448 + 28236283530026568005682443289305511613797259517212611449369286276675237707495545312816558170201373146149558701809666931368129497655155030065/115299785001088493727328438856513508267350090549928357830273170924210848392430904563192343971146904698563752247610559403314167287497638411136 + 133897982963003077399959968286656633065783746904046317208166405875279280428666952311372195006490080953951839831608691643866632371630121247*sqrt(42465)/38433261667029497909109479618837836089116696849976119276757723641403616130810301521064114657048968232854584082536853134438055762499212803712 + 65726451626237029963418602586838243633100008829928118979876210270230360564196641279292875145821126896388034418181107436239303448343475*sqrt(5499588361)/5490465952432785415587068516976833727016670978568017039536817663057659447258614503009159236721281176122083440362407590634007966071316114816 + 719350891192599999430649213838423118275080870738231012809458703505352624302269290683599880352168210882425156106622650780242319596442321*sqrt(5571569865)/38433261667029497909109479618837836089116696849976119276757723641403616130810301521064114657048968232854584082536853134438055762499212803712 + 21862438135317703887045814657390396430755755743353213230641680636234350955703040495301090549223659734295267346828273882013894960843595*sqrt(143139646081)/5490465952432785415587068516976833727016670978568017039536817663057659447258614503009159236721281176122083440362407590634007966071316114816"],["E4:K6","E6:K5","-249493813360700829475377987979378570995189928182002710468272004289123423363449321235989244515629647751510888617603818926218274917934167*sqrt(143139646081)/36686295227619066185968139636163388994156846993159022945996008930430724488500742361015745809001287858633921169694268901054507773294703130816 - 16468398327708177709706020453232819893916017926956248205687875976295176770507955762667924009505796966144620385266987200586848090514606213*sqrt(5571569865)/550294428414285992789522094542450834912352704897385344189940133956460867327511135415236187135019317879508817545414033515817616599420546962240 - 7008184860444530048351195896775282884810418688202274920275057568952521615027162248776570335796014924705972982015725366177918371025968733*sqrt(5499588361)/697039609324762257533394653087104390888980092870021435973924169678183765281514104859299170371024469314044502224191109120035647692599359485504 - 66574811938123605039783708976073807845196660002403962059605696430359540783828808635582712646647397097230994119189312075580502262859522429*sqrt(1161884865)/3485198046623811287666973265435521954444900464350107179869620848390918826407570524296495851855122346570222511120955545600178238462996797427520 - 24454327414476227836099659113731531655564824515047120690256936195384837962876437322836300467955337686051610406986949683278261228400295302977*sqrt(42465)/10455594139871433863000919796306565863334701393050321539608862545172756479222711572889487555565367039710667533362866636800534715388990392282560 - 602031314599277328845463488417512160547028904899911863446466218266130269573627810403568711108160998175588087690249603995378903791168814923*sqrt(201001)/697039609324762257533394653087104390888980092870021435973924169678183765281514104859299170371024469314044502224191109120035647692599359485504 - 10147909307583590927751132343903866578284751095916103157837773798617024460155833316017154966594783098559891682850889182511503689484371818113/36686295227619066185968139636163388994156846993159022945996008930430724488500742361015745809001287858633921169694268901054507773294703130816 - 1248057957373016129838005324377943517787918971282659513247331657892729534999765070301581212134288480680500045265158488051034620389147*sqrt(152443723076265)/61143825379365110309946899393605648323594744988598371576660014884051207480834570601692909681668813097723201949490448168424179622157838551360 - 1156495967973231983621160272953128526733345790168103703702605770425070105546221773058933329643248187557409052986965609141498160963811*sqrt(1051540952521)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 6124166345292371605466386877923415261758667748859553721559136847619606103856192046581562249239389345913984437701928987230813463475370991*sqrt(29139465)/183431476138095330929840698180816944970784234965795114729980044652153622442503711805078729045006439293169605848471344505272538866473515654080 + 584626838099824740618236093957065995631636170738110479362640303319512320299453581826736633976701901214515197454622702680907864421147*sqrt(6078425070829665)/61143825379365110309946899393605648323594744988598371576660014884051207480834570601692909681668813097723201949490448168424179622157838551360 + 4187178051686476464039297165755996638577302743490789362305435478826362614910896175990796939219113148362256912537382499489032369448820821*sqrt(5231521)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 19142348800797698809472769437556035642482922919755544524812094199700024388045042462552443376128092487465776239075881251807249402000658709563*sqrt(1065)/550294428414285992789522094542450834912352704897385344189940133956460867327511135415236187135019317879508817545414033515817616599420546962240 + 259290851196932622557131959670414556359176830010980181605241094144729641106954098525603756065068925297975057997230477927007972829008099497*sqrt(27361)/36686295227619066185968139636163388994156846993159022945996008930430724488500742361015745809001287858633921169694268901054507773294703130816 + 1819513505162942495237282608243057998869855638870519793753496000265308385270562998045828657780119950574886065097783912590593272672912933*sqrt(222156539265)/550294428414285992789522094542450834912352704897385344189940133956460867327511135415236187135019317879508817545414033515817616599420546962240 + 460223093461527333090441876222452755469802603731490588139850226697495797112331413305354412235153258433598129146727667643489095550577*sqrt(28771212001927081)/36686295227619066185968139636163388994156846993159022945996008930430724488500742361015745809001287858633921169694268901054507773294703130816"],["E6:K4","E6:K5","-1394501194675876082165902300594974654486981938840089390546642131533482326994487659231265154521628718559205297119539895669844275376855627*sqrt(5499588361)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 2704568374453580333724240003840100688190529330502586469001549861621594227524662840387837059359192553916160185311591849995072473169486879*sqrt(1161884865)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 1150193181599186025567087542050652489001843700685969877276823589220476177425401292093295864261790445919937715907147659708071861017631*sqrt(6078425070829665)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 447638247144249017595619962918659138576070546276138932392609427728002263102131305557146092237512531023110042223028674137935026250667*sqrt(28771212001927081)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 232240225056005751687679894619786181230438419287342080486481710447089632798175346854257973185570368532407577358568842547983680190298833801*sqrt(42465)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 39668587412762295900386682172617423734962582984112761496145228587220510633716031368074518660006000404131858923868689568713327187044957*sqrt(1051540952521)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 73393562650454241189529457398761995273199507144827062831560598286851255129594579745000614735728670447586642176892445071758973476531883517*sqrt(201001)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 - 50115235055970991812954444980405872370611775338383103358796650756607232189007090662815999493071900154184908002995260727554334514989513*sqrt(222156539265)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 336877912449620605177994012142712686456812786265395758295166983624618154673202343859840222770538262614392532666174228857578607301048253*sqrt(5571569865)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 29708314848880420818886406147219326366127308445795133985420252623067836213448960224705456392644694522549334330424474973359727501030942907207/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 17232995796825155156052605536506848632570341151338553918366842600081193593186691716452882712988692082120658705143563191927916795053625447*sqrt(5231521)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 1571579181934149139849739878528580362392075163482887604632604304616395699345249731822808695141340592993900716911408735259932581323299969661*sqrt(1065)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 206567085775302681734936712545702488142810491969252254894192170299698300095022217435646922285480991601747994432210325932333105734206257*sqrt(143139646081)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 7170936362384732042666795322498755969484514455370592836769278874114467346059762501680408962554478741060080194632871464262725009823051*sqrt(152443723076265)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 16612140563921474303895964422291323451011481025194685810966009795037213956752295794038995359464658981771980681544658602231668508398141259*sqrt(29139465)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272 + 646185307044130186544164340004667543256760459018833436766947564868094703242615782921427557205438821209237390720520434028988095042304377617*sqrt(27361)/12228765075873022061989379878721129664718948997719674315332002976810241496166914120338581936333762619544640389898089633684835924431567710272"]],"alpha":"5/9","c":["11/9","7/450"],"omega":"1/99","hinges":[],"id":27}
{"V":[["-3","6"],["-6","1"],["-2","-4"],["1","-6"],["3","-5"],["5","-3"],["4","-1"]],"rho":"7","value":"26/3","support":["V0","E4:K0","E4:K0","E4:K6","E6:K4"],"support_pts":[["-2","-4"],["sqrt(7)","3 - sqrt(7)"],["-sqrt(7)","sqrt(7) + 3"],["-23/12 + sqrt(3553)/12","59/12 - sqrt(3553)/12"],["-sqrt(5485)/15 - 1/3","-73/12 + sqrt(5485)/12"]],"masses":["679/2187 - 2*sqrt(5485)/2187","-86210*sqrt(24871)/52598511 - 991415*sqrt(3553)/315591066 - 2864591*sqrt(7)/473386599 + 113045021/946773198 + 23*sqrt(19488205)/658854 + 866*sqrt(38395)/988281 + 4597*sqrt(5485)/1976562 + 2*sqrt(136417435)/109809","-2*sqrt(136417435)/109809 - 991415*sqrt(3553)/315591066 - 866*sqrt(38395)/988281 + 2864591*sqrt(7)/473386599 + 113045021/946773198 + 23*sqrt(19488205)/658854 + 4597*sqrt(5485)/1976562 + 86210*sqrt(24871)/52598511","-1537*sqrt(5485)/329427 - 23*sqrt(19488205)/329427 + 991415*sqrt(3553)/157795533 + 66252385/157795533","39220/1270647 + 1180*sqrt(5485)/1270647"],"cables":[["V0","E4:K0","-16374053*sqrt(5485)/3651839478 - 1339027882*sqrt(7)/12781438173 - 818995*sqrt(24871)/473386599 - sqrt(19488205)/282366 + 43105*sqrt(3553)/135253314 + 8273627*sqrt(38395)/12781438173 + 19*sqrt(136417435)/988281 + 2653053745/3651839478"],["V0","E4:K0","-19*sqrt(136417435)/988281 - 1465*sqrt(38395)/2964843 - sqrt(19488205)/282366 + 43105*sqrt(3553)/135253314 + 1133*sqrt(5485)/847098 + 133097158*sqrt(7)/1420159797 + 818995*sqrt(24871)/473386599 + 124503385/405759942"],["V0","E6:K4","-31130*sqrt(19488205)/608639913 - 1030122760*sqrt(7)/16433277651 + 88310*sqrt(5485)/197991297 + 12681050/197991297 + 1549690*sqrt(3553)/608639913 + 13171880*sqrt(38395)/16433277651"],["E4:K0","E4:K6","-5475608*sqrt(19488205)/13097029239 - 2104002374*sqrt(38395)/275037614019 - 251877968*sqrt(5485)/13097029239 - 31484746*sqrt(136417435)/275037614019 + 2372678390*sqrt(24871)/275037614019 + 18981427120/13097029239 + 158556812410*sqrt(7)/275037614019 + 412639720*sqrt(3553)/13097029239"],["E4:K0","E6:K4","-374636620720/1060859368359 - 137874760*sqrt(38395)/1060859368359 + 9858858440*sqrt(7)/1060859368359 + 5239240880*sqrt(5485)/1060859368359"],["E4:K6","E6:K4","-98520490*sqrt(5485)/39291087717 - 21727010*sqrt(3553)/39291087717 + 227530*sqrt(19488205)/39291087717 + 9407795330/39291087717"]],"alpha":"5/9","c":["11/9","2/9"],"omega":"1/6","hinges":[],"id":28}
{"V":[["5","0"],["-1","4"],["-4","0"],["-5","-4"],["-4","-5"],["2","-2"]],"rho":"10","value":"2088*sqrt(6)/3001 + 21408/3001","support":["V1","V2","V3","V4","V5","E1:K4"],"support_pts":[["-4","-5"],["2","-2"],["5","0"],["-1","4"],["-4","0"],["2 - 4*sqrt(6)/3","-2 - 2*sqrt(6)/3"]],"masses":["20984/855285 - 1856*sqrt(6)/855285","2570/9003 - 725*sqrt(6)/9003","2056/3001 - 580*sqrt(6)/3001","348*sqrt(6)/15005 + 3568/15005","2623/15005 - 232*sqrt(6)/15005","-116232/285095 + 76473*sqrt(6)/285095"],"cables":[["V1","V4","83936/2565855 - 7424*sqrt(6)/2565855"],["V1","V5","41968/225075 - 3712*sqrt(6)/225075"],["V2","V4","20560/27009 - 5800*sqrt(6)/27009"],["V2","E2:K4","-725*sqrt(15846)/216072 - 5075*sqrt(6)/216072 + 8995/108036 + 1285*sqrt(2641)/108036"],["V3","V4","2570/9003 - 725*sqrt(6)/9003"],["V3","E2:K4","-8845*sqrt(6)/18006 - 145*sqrt(15846)/18006 + 257*sqrt(2641)/9003 + 15677/9003"],["V4","V5","10492/45015 - 928*sqrt(6)/45015"],["V4","E1:K4","208104/1425475 + 605694*sqrt(6)/1425475"]],"alpha":"918*sqrt(6)/15005 + 4238/15005","c":["-9808/15005 + 1062*sqrt(6)/15005","-44371/150050 + 4977*sqrt(6)/75025"],"omega":"-49103/270090 + 404*sqrt(6)/15005","hinges":[["V4","E1:K4","5013/30010 - 891*sqrt(6)/15005"]],"id":29}
{"V":[["5","0"],["-1","4"],["-4","0"],["-5","-4"],["-4","-5"],["2","-2"]],"rho":"50","value":"456*sqrt(1789)/5423 + 2568/493","support":["V1","V2","V3","V4","V5","E1:K4"],"support_pts":[["-4","-5"],["2","-2"],["5","0"],["-1","4"],["-4","0"],["118/49 - 4*sqrt(1789)/49","-88/49 - 2*sqrt(1789)/49"]],"masses":["12872/2640015 - 1216*sqrt(1789)/29040165","2255/26622 - 475*sqrt(1789)/292842","1804/1479 - 380*sqrt(1789)/16269","76*sqrt(1789)/27115 + 428/2465","1609/7395 - 152*sqrt(1789)/81345","-11096513/15840090 + 381539*sqrt(1789)/15840090"],"cables":[["V1","V4","51488/7920045 - 4864*sqrt(1789)/87120495"],["V1","V5","25744/110925 - 2432*sqrt(1789)/1220175"],["V2","V3","4510/4437 - 950*sqrt(1789)/48807"],["V2","V4","42845/39933 - 9025*sqrt(1789)/439263"],["V3","E3:K0","-15865*sqrt(1789)/32538 - 95*sqrt(438521469)/97614 + 451*sqrt(245121)/8874 + 75317/2958"],["V4","V5","6436/22185 - 608*sqrt(1789)/244035"],["V4","E1:K4","355363859/118800675 + 12527023*sqrt(1789)/118800675"],["V4","E3:K0","-475*sqrt(438521469)/19718028 - 2255/20604 + 475*sqrt(1789)/226644 + 2255*sqrt(245121)/1792548"]],"alpha":"126*sqrt(1789)/27115 + 6508/27115","c":["-9278/27115 - 6*sqrt(1789)/2465","-102431/1355750 + 789*sqrt(1789)/677875"],"omega":"-102733/2657270 + 552*sqrt(1789)/1328635","hinges":[["V4","E1:K4","2493/54230 - 27*sqrt(1789)/27115"]],"id":30}
{"V":[["5","0"],["-1","4"],["-4","0"],["-5","-4"],["-4","-5"],["2","-2"]],"rho":"3","value":"100/11","support":["V1","V2","V3","V4","V5"],"support_pts":[["-4","-5"],["2","-2"],["5","0"],["-1","4"],["-4","0"]],"masses":["4/33","10/33","14/99","10/33","13/99"],"cables":[["V1","V4","16/99"],["V1","V5","4/55"],["V2","V3","35/297"],["V2","V4","25/99"],["V2","V5","10/297"],["V3","V4","35/594"],["V4","V5","32/297"]],"alpha":"5/11","c":["-5/11","-4/11"],"omega":"-21/44","hinges":[],"id":31}
{"V":[["-6","1"],["-1","-4"],["6","2"],["6","4"],["4","5"]],"rho":"3","value":"374/47","support":["V0","V1","E1:axu0","E1:K0","E4:axu0"],"support_pts":[["-6","1"],["-1","-4"],["0","-22/7"],["-71/24 + sqrt(24049)/24","-159/28 + sqrt(24049)/28"],["0","17/5"]],"masses":["374/3055","-20383/39715 + 187*sqrt(24049)/39715","4641119/5037084 - 119*sqrt(24049)/21996","1003*sqrt(24049)/1429740 + 232781/1429740","3300/10763"],"cables":[["V0","V1","-468809/8340150 + 4301*sqrt(24049)/8340150"],["V0","E1:axu0","43488023/300245400 - 181679*sqrt(24049)/300245400"],["V0","E1:K0","26843*sqrt(24049)/300245400 + 803131/42892200"],["V1","E4:axu0","-20383/25662 + 187*sqrt(24049)/25662"],["E1:axu0","E1:K0","-640774319/19816196400 + 15294407*sqrt(24049)/19816196400"],["E1:axu0","E4:axu0","4182088621/3726667224 - 493*sqrt(24049)/71064"],["E1:K0","E4:axu0","19805/131976 - 323*sqrt(24049)/923832"]],"alpha":"12/47","c":["58/47","-3/47"],"omega":"-22/47","hinges":[],"id":32}
{"V":[["-6","1"],["-1","-4"],["6","2"],["6","4"],["4","5"]],"rho":"3/2","value":"374/47","support":["V0","V1","E1:axu0","E1:K0","E4:axu0"],"support_pts":[["-6","1"],["-1","-4"],["0","-22/7"],["-25/3 + sqrt(1219)/3","-72/7 + 2*sqrt(1219)/7"],["0","17/5"]],"masses":["374/3055","-1496/4277 + 374*sqrt(1219)/21385","962710/1259271 - 119*sqrt(1219)/5499","17*sqrt(1219)/4095 + 30073/192465","3300/10763"],"cables":[["V0","V1","-22091058/63663145 + 3302046*sqrt(1219)/318315725"],["V0","E1:axu0","2117962/5456841 - 1309*sqrt(1219)/119145"],["V0","E1:K0","585497*sqrt(1219)/954947175 + 44355839/954947175"],["V1","E1:K0","1491200458/10413471575 - 32090696*sqrt(1219)/10413471575"],["V1","E4:axu0","3753090/17253089 - 16830*sqrt(1219)/17253089"],["E1:axu0","E1:K0","-9151219/81852615 + 56287*sqrt(1219)/16370523"],["E1:K0","E4:axu0","370260/17253089 + 16830*sqrt(1219)/17253089"]],"alpha":"12/47","c":["58/47","-6/47"],"omega":"-88/47","hinges":[],"id":33}
{"V":[["-6","1"],["-1","-4"],["6","2"],["6","4"],["4","5"]],"rho":"4","value":"374/47","support":["V0","V1","E1:axu0","E1:K0","E4:axu0"],"support_pts":[["-6","1"],["-1","-4"],["0","-22/7"],["-85/36 + sqrt(45241)/36","-31/6 + sqrt(45241)/42"],["0","17/5"]],"masses":["374/3055","-341/611 + 11*sqrt(45241)/3055","6451585/6716112 - 119*sqrt(45241)/29328","67*sqrt(45241)/146640 + 24703/146640","3300/10763"],"cables":[["V0","V1","-14663/128310 + 473*sqrt(45241)/641550"],["V0","E1:axu0","12096707/57189600 - 279871*sqrt(45241)/400327200"],["V0","E1:K0","9326587/400327200 - 2183*sqrt(45241)/57189600"],["V1","E4:axu0","-28985/25662 + 187*sqrt(45241)/25662"],["E1:axu0","E1:K0","-390293089/5032684800 + 30443957*sqrt(45241)/35228793600"],["E1:axu0","E4:axu0","14262038497/9227937888 - 8381*sqrt(45241)/1231776"],["E1:K0","E4:axu0","272561/1231776 - 85*sqrt(45241)/175968"]],"alpha":"12/47","c":["58/47","-9/188"],"omega":"-44/141","hinges":[],"id":34}
{"V":[["-6","-5"],["0","-6"],["1","4"],["-1","3"],["-3","1"]],"rho":"20","value":"2","support":["V1","V4","E1:T+E1:K1+E1:K2","E4:axv0","E4:T+E4:K0+E4:K4"],"support_pts":[["0","-6"],["-3","1"],["12/19","6/19"],["-7/2","0"],["-70/19","-7/19"]],"masses":["2/39","1772/25519","361/453","632/13741","6498/178633"],"cables":[["V1","V4","3544/25519"],["V1","E1:T+E1:K1+E1:K2","361/453"],["V1","E4:axv0","632/25519"],["V4","E4:axv0","3792/25519"],["V4","E4:T+E4:K0+E4:K4","64980/331747"]],"alpha":"20/21","c":["58/21","-1/420"],"omega":"-4/133","hinges":[],"id":35}
{"V":[["-6","-5"],["0","-6"],["1","4"],["-1","3"],["-3","1"]],"rho":"7","value":"2","support":["V1","V4","E1:T+E1:K1+E1:K2","E1:K0","E4:axv0"],"support_pts":[["0","-6"],["-3","1"],["7/10","1"],["-379/120 + sqrt(204121)/120","-451/12 + sqrt(204121)/12"],["-7/2","0"]],"masses":["953/10332 - sqrt(204121)/10332","2/37","294730/647759 - 10*sqrt(204121)/17507","189799/630252 + 421*sqrt(204121)/630252","4/41"],"cables":[["V1","V4","2/37"],["V1","E1:T+E1:K1+E1:K2","294730/647759 - 10*sqrt(204121)/17507"],["V1","E1:K0","355*sqrt(204121)/7563024 + 7481945/310083984"],["V1","E4:axv0","461/10086 - sqrt(204121)/10086"],["E1:K0","E4:axv0","379/10086 + sqrt(204121)/10086"]],"alpha":"20/21","c":["58/21","-1/147"],"omega":"-2/21","hinges":[],"id":36}
{"V":[["-6","-5"],["0","-6"],["1","4"],["-1","3"],["-3","1"]],"rho":"10","value":"2","support":["V1","V4","E1:T+E1:K1+E1:K2","E1:K4","E4:axv0","E4:K2"],"support_pts":[["0","-6"],["-3","1"],["2/3","2/3"],["-247/180 + sqrt(125809)/180","-355/18 + sqrt(125809)/18"],["-7/2","0"],["-sqrt(7249)/36 - 47/36","79/18 - sqrt(7249)/18"]],"masses":["-44333231124531074*sqrt(125809)/781699538320027498575 - 175399080001418*sqrt(911989441)/781699538320027498575 + 129514422286158674*sqrt(7249)/781699538320027498575 + 48378192107616465362/781699538320027498575","-288166002309451981*sqrt(125809)/3856384389045468992970 - 30813351892141*sqrt(911989441)/104226605109336999810 + 22752533644865713*sqrt(7249)/104226605109336999810 + 314458248699507024853/3856384389045468992970","-64329663654870461947*sqrt(125809)/88696840948045786838310 + 557979073949457368*sqrt(7249)/1198605958757375497815 + 548968861618736*sqrt(911989441)/239721191751475099563 + 9192056434205423211737/17739368189609157367662","-174881900893673038*sqrt(7249)/260566512773342499525 - 483247733358754*sqrt(911989441)/260566512773342499525 + 5228414332935670138339/19281921945227344964850 + 14755590329113631437*sqrt(125809)/19281921945227344964850","-1339353317298397937*sqrt(7249)/1459172471530717997340 + 17887524652979646769/1459172471530717997340 + 2695601798845709*sqrt(911989441)/1459172471530717997340 + 287603365017212387*sqrt(125809)/1459172471530717997340","-177479422398409651*sqrt(911989441)/100682900535619541816460 - 2127258186438602789*sqrt(125809)/20136580107123908363292 + 5535707797858779742669/100682900535619541816460 + 14891819619150556931*sqrt(7249)/20136580107123908363292"],"cables":[["V1","V4","-177332924498124296*sqrt(125809)/1928192194522734496485 - 18962062702856*sqrt(911989441)/52113302554668499905 + 14001559166071208*sqrt(7249)/52113302554668499905 + 193512768430465861448/1928192194522734496485"],["V1","E1:T+E1:K1+E1:K2","-265999386747186444*sqrt(125809)/642730731507578165495 - 28443094054284*sqrt(911989441)/17371100851556166635 + 21002338749106812*sqrt(7249)/17371100851556166635 + 290269152645698792172/642730731507578165495"],["V4","E4:axv0","-4182868265957334627604*sqrt(7249)/765492301225525595104545 - 152786904902500952408962/765492301225525595104545 + 433310428571773371229*sqrt(125809)/765492301225525595104545 + 11784669884722275493*sqrt(911989441)/765492301225525595104545"],["V4","E4:K2","-5948088297873967742974*sqrt(125809)/7501824552010150832024541 - 62524549339279073434*sqrt(911989441)/7501824552010150832024541 + 25424176888321137539959*sqrt(7249)/7501824552010150832024541 + 2329547746021532062149061/7501824552010150832024541"],["E1:T+E1:K1+E1:K2","E1:K4","-352836876184897679398*sqrt(125809)/546963852512949018836245 - 109051039829875986159566/546963852512949018836245 + 1194466764523335712*sqrt(7249)/399535319585791832605 + 3767747892198656*sqrt(911989441)/399535319585791832605"],["E1:K4","E4:axv0","-255633431981003922287*sqrt(7249)/1020656401634034126806060 + 76615902119241379*sqrt(911989441)/1020656401634034126806060 + 30555607533155328418639/1020656401634034126806060 + 115366360053177153037*sqrt(125809)/1020656401634034126806060"],["E1:K4","E4:K2","-5642846084896020225*sqrt(911989441)/4695019447516556983307876 + 34758801797492766149*sqrt(7249)/4695019447516556983307876 + 76065985966775872920203/4695019447516556983307876 + 430157795725600005105*sqrt(125809)/4695019447516556983307876"]],"alpha":"20/21","c":["58/21","-1/210"],"omega":"-4/63","hinges":[],"id":37}
{"V":[["-5","-3"],["3","0"],["-4","4"]],"rho":"2","value":"9/2","support":["V0","V1","V2","E0:axu0"],"support_pts":[["-5","-3"],["3","0"],["-4","4"],["0","-9/8"]],"masses":["48/265","28/53","9/53","32/265"],"cables":[["V0","V1","1392/14045"],["V0","V2","1584/14045"],["V1","V2","252/2809"],["V1","E0:axu0","768/14045"],["V2","E0:axu0","576/14045"]],"alpha":"0","c":["3/2","-23/16"],"omega":"-3/8","hinges":[],"id":38}
{"V":[["-5","-3"],["3","0"],["-4","4"]],"rho":"4","value":"9/2","support":["V0","V1","V2","E0:K2"],"support_pts":[["-5","-3"],["3","0"],["-4","4"],["-53/18 + sqrt(7993)/18","-107/48 + sqrt(7993)/48"]],"masses":["1215/4876 - 3*sqrt(7993)/4876","405/848 - sqrt(7993)/848","9/53","2017/19504 + 35*sqrt(7993)/19504"],"cables":[["V0","V2","98415/258428 - 243*sqrt(7993)/258428"],["V0","E0:K2","-34467/258428 + 663*sqrt(7993)/258428"],["V1","V2","3645/44944 - 9*sqrt(7993)/44944"],["V1","E0:K2","149*sqrt(7993)/44944 + 17671/44944"],["V2","E0:K2","-13815/1033712 + 1179*sqrt(7993)/1033712"]],"alpha":"0","c":["3/2","-23/32"],"omega":"-1/8","hinges":[],"id":39}
{"V":[["-1","3"],["-5","-5"],["-2","-5"],["1","1"]],"rho":"2","value":"1","support":["V0","V3","E1:K0","E1:K3","E3:K2"],"support_pts":[["-5","-5"],["-1","3"],["-7/2 + sqrt(69)/2","-8 + sqrt(69)"],["-3/2 + sqrt(13)/2","-4 + sqrt(13)"],["-sqrt(21)/2 - 1/2","4 - sqrt(21)"]],"masses":["-19*sqrt(69)/320 - 39*sqrt(13)/320 - 19*sqrt(161)/960 - 13*sqrt(273)/960 + 47*sqrt(21)/960 + sqrt(2093)/192 + sqrt(897)/64 + 463/960","-19*sqrt(161)/320 - 13*sqrt(273)/320 - 19*sqrt(69)/960 - 13*sqrt(13)/320 + sqrt(897)/192 + 87/320 + 47*sqrt(21)/320 + sqrt(2093)/64","-sqrt(897)/96 + sqrt(13)/96 + 7/96 + 5*sqrt(69)/96","-5*sqrt(69)/96 - sqrt(13)/96 + sqrt(897)/96 + 73/96","-sqrt(2093)/48 - 47*sqrt(21)/240 - sqrt(897)/48 - 47/80 + 13*sqrt(13)/80 + 19*sqrt(69)/240 + 13*sqrt(273)/240 + 19*sqrt(161)/240"],"cables":[["V0","V3","-19*sqrt(69)/256 - 39*sqrt(13)/256 - 19*sqrt(161)/768 - 13*sqrt(273)/768 + 47*sqrt(21)/768 + 5*sqrt(2093)/768 + 5*sqrt(897)/256 + 463/768"],["V3","E1:K3","-19*sqrt(161)/240 - 13*sqrt(273)/240 - 19*sqrt(69)/720 - 13*sqrt(13)/240 + sqrt(897)/144 + 29/80 + 47*sqrt(21)/240 + sqrt(2093)/48"],["V3","E3:K2","-89*sqrt(897)/1200 - 2507/1200 - 487*sqrt(21)/1200 - 47*sqrt(2093)/1200 + 131*sqrt(273)/1200 + 7*sqrt(161)/48 + 691*sqrt(13)/1200 + 13*sqrt(69)/48"],["E1:K0","E1:K3","-33*sqrt(13)/256 - 13*sqrt(69)/256 - 55*sqrt(21)/768 - 5*sqrt(2093)/768 + 13*sqrt(161)/768 + 11*sqrt(273)/768 + 5*sqrt(897)/256 + 165/256"],["E1:K0","E3:K2","-5*sqrt(897)/288 - 47/96 + 13*sqrt(13)/96 + 19*sqrt(69)/288"],["E1:K3","E3:K2","-sqrt(2093)/48 - 47*sqrt(21)/240 - 19*sqrt(69)/480 - 13*sqrt(13)/160 + 47/160 + sqrt(897)/96 + 13*sqrt(273)/240 + 19*sqrt(161)/240"]],"alpha":"4/5","c":["8/5","-2/5"],"omega":"-4/5","hinges":[],"id":40}
{"V":[["-1","3"],["-5","-5"],["-2","-5"],["1","1"]],"rho":"100","value":"1","support":["V3","E1:K0","E1:K3","E1:K3","E3:K1","E3:K2"],"support_pts":[["-1","3"],["-224/99 + sqrt(74926)/99","-547/99 + 2*sqrt(74926)/99"],["-sqrt(5626)/99 - 26/99","-151/99 - 2*sqrt(5626)/99"],["-26/99 + sqrt(5626)/99","-151/99 + 2*sqrt(5626)/99"],["-20/9","5/9"],["-sqrt(30226)/99 - 74/99","347/99 - 2*sqrt(30226)/99"]],"masses":["-12043265416640486900*sqrt(74926)/31876885538116594495179 - 13757912011589925145*sqrt(5626)/10625628512705531498393 - 22170354098910485*sqrt(105383419)/10625628512705531498393 + 197500867099935464531/10625628512705531498393 + 330273114844605*sqrt(3185319222694)/10625628512705531498393 + 103672752016832160*sqrt(42512869)/10625628512705531498393 + 12576148248268204010*sqrt(30226)/31876885538116594495179 + 95398452562417970*sqrt(566178319)/31876885538116594495179","-16696323220980513089237*sqrt(5626)/94840320609272512547640 - 15246981738645664472*sqrt(105383419)/11855040076159064068455 - 4464215404947679010513*sqrt(74926)/94840320609272512547640 - 610805311182835735825231/47420160304636256273820 + 3576294423180462088531*sqrt(30226)/47420160304636256273820 + 13074126537940755319*sqrt(566178319)/23710080152318128136910 + 349497188030797013*sqrt(3185319222694)/47420160304636256273820 + 23930184477165268478*sqrt(42512869)/11855040076159064068455","-3572212921090163766169*sqrt(5626)/988095636569939177024116 - 869434883474821205*sqrt(74926)/1053781340103027917196 + 12449385382112605*sqrt(3185319222694)/741071727427454382768087 + 6175759597094273855*sqrt(42512869)/741071727427454382768087 + 112682441832889145*sqrt(30226)/263445335025756979299 + 2066897792676415*sqrt(566178319)/526890670051513958598 + 15061402390141682525*sqrt(105383419)/1482143454854908765536174 + 17099447050222190830/87815111675252326433","-67593518116135142552089*sqrt(42512869)/33348227734235447224563915 - 6583568469305596997*sqrt(566178319)/11855040076159064068455 - 3596577262710382134631*sqrt(30226)/47420160304636256273820 - 985376479299412266469*sqrt(3185319222694)/133392910936941788898255660 + 85101756154064132605847*sqrt(105383419)/66696455468470894449127830 + 4542464544460412918963*sqrt(74926)/94840320609272512547640 + 47931254709312527536889311*sqrt(5626)/266785821873883577796511320 + 641088410029579299671881/47420160304636256273820","-875862475646943990643*sqrt(30226)/860675909529148051369833 - 110813190075310069*sqrt(3185319222694)/1721351819058296102739666 - 5624761135925560627*sqrt(105383419)/860675909529148051369833 + 16122786619114235348333/1721351819058296102739666 + 1148972592509629876*sqrt(566178319)/860675909529148051369833 + 5220069538231185463*sqrt(42512869)/860675909529148051369833 + 1600424610646703037544*sqrt(5626)/860675909529148051369833 + 441240143242312192123*sqrt(74926)/860675909529148051369833","-1237960222872235493*sqrt(42512869)/78243264502649822851803 - 338611891972265006*sqrt(566178319)/78243264502649822851803 - 44184885246174463709*sqrt(5626)/78243264502649822851803 - 10551997908456276893*sqrt(74926)/78243264502649822851803 + 5209904133680369*sqrt(3185319222694)/156486529005299645703606 + 674596347085209992*sqrt(105383419)/78243264502649822851803 + 48755133903972952943*sqrt(30226)/78243264502649822851803 + 10853365579715707720648/78243264502649822851803"],"cables":[["V3","E1:K3","-17977123181901523265*sqrt(74926)/1580672010154541875794 - 1301053745563904177765*sqrt(105383419)/4446430364564726296608522 - 19771300948438088752421*sqrt(5626)/741071727427454382768087 - 973096969456390760009/526890670051513958598 + 7706490068879871355*sqrt(3185319222694)/4446430364564726296608522 + 103440886885928980*sqrt(566178319)/790336005077270937897 + 1103309147130999142750*sqrt(42512869)/2223215182282363148304261 + 14739625176393848875*sqrt(30226)/790336005077270937897"],["V3","E1:K3","-1150508188339320878440898*sqrt(5626)/29889893006240660104979509 - 1461834250815342728735*sqrt(74926)/191261313228699566971074 - 90758503850030712265*sqrt(3185319222694)/538018074112331881889631162 - 1391359308073859938510*sqrt(42512869)/269009037056165940944815581 + 115503739144843091635*sqrt(30226)/95630656614349783485537 + 1888819023727706890*sqrt(566178319)/95630656614349783485537 + 100924626504539319469235*sqrt(105383419)/538018074112331881889631162 + 59129998389467930749817/21251257025411062996786"],["E1:K0","E1:K3","-27805705355588226421786563707/28167575220953936226649080 - 2708357335430757738208711*sqrt(105383419)/28167575220953936226649080 - 185145039255849309470926291*sqrt(5626)/14083787610476968113324540 - 12679958518128254352551896*sqrt(74926)/3520946902619242028331135 + 585047010093180829395143*sqrt(566178319)/14083787610476968113324540 + 2135489037503718404904107*sqrt(42512869)/14083787610476968113324540 + 15629193846771038261911*sqrt(3185319222694)/28167575220953936226649080 + 160462588168557383256456107*sqrt(30226)/28167575220953936226649080"],["E1:K0","E3:K2","-26406643166542953835*sqrt(74926)/4742016030463625627382 - 173704918320012051155*sqrt(5626)/9484032060927251254764 - 957917638342344805*sqrt(105383419)/9484032060927251254764 - 7850236569472856350985/9484032060927251254764 + 5211116161626320435*sqrt(30226)/2371008015231812813691 + 1383053725910255*sqrt(3185319222694)/4742016030463625627382 + 1368529219254575195*sqrt(42512869)/4742016030463625627382 + 401083214353657925*sqrt(566178319)/4742016030463625627382"],["E1:K3","E3:K1","-8758624756469439906430*sqrt(30226)/860675909529148051369833 - 554065950376550345*sqrt(3185319222694)/860675909529148051369833 - 56247611359255606270*sqrt(105383419)/860675909529148051369833 + 80613933095571176741665/860675909529148051369833 + 11489725925096298760*sqrt(566178319)/860675909529148051369833 + 52200695382311854630*sqrt(42512869)/860675909529148051369833 + 16004246106467030375440*sqrt(5626)/860675909529148051369833 + 4412401432423121921230*sqrt(74926)/860675909529148051369833"],["E1:K3","E3:K2","-38896877520474769705*sqrt(566178319)/156486529005299645703606 - 131502283390843994335*sqrt(42512869)/156486529005299645703606 - 189723961835930095*sqrt(3185319222694)/156486529005299645703606 - 929454170872491241915*sqrt(30226)/78243264502649822851803 + 841084026323908370487745/312973058010599291407212 + 84933516618211434425*sqrt(105383419)/312973058010599291407212 + 20309266364482250212015*sqrt(5626)/312973058010599291407212 + 3044945818821608344895*sqrt(74926)/156486529005299645703606"],["E3:K1","E3:K2","-2196114295818307026896*sqrt(105383419)/6337704424714635650996043 - 21426748374510707542607830/6337704424714635650996043 - 10814868140279002546*sqrt(3185319222694)/6337704424714635650996043 - 78183783971003393029460*sqrt(30226)/6337704424714635650996043 + 58231722437501595196505*sqrt(74926)/6337704424714635650996043 + 235225154851506914159147*sqrt(5626)/6337704424714635650996043 + 855239234133804303560*sqrt(566178319)/6337704424714635650996043 + 3652920628402760035889*sqrt(42512869)/6337704424714635650996043"]],"alpha":"4/5","c":["8/5","-1/125"],"omega":"-4/495","hinges":[],"id":41}
{"V":[["-1","3"],["-5","-5"],["-2","-5"],["1","1"]],"rho":"7","value":"1","support":["V3","E1:axv0","E1:K3","E1:K3","E3:K2"],"support_pts":[["-1","3"],["1/2","0"],["-sqrt(457)/24 - 11/24","-23/12 - sqrt(457)/12"],["-11/24 + sqrt(457)/24","-23/12 + sqrt(457)/12"],["-sqrt(1969)/24 - 17/24","43/12 - sqrt(1969)/12"]],"masses":["73/480 - sqrt(1969)/480","53/18 - sqrt(1969)/18","-23*sqrt(899833)/16452 - 19/18 + 455*sqrt(457)/8226 + sqrt(1969)/36","-455*sqrt(457)/8226 - 19/18 + sqrt(1969)/36 + 23*sqrt(899833)/16452","7/480 + sqrt(1969)/480"],"cables":[["V3","E1:axv0","6637/8640 - 149*sqrt(1969)/8640"],["V3","E1:K3","-59*sqrt(899833)/98712 - 5/54 + sqrt(1969)/216 + 673*sqrt(457)/24678"],["V3","E1:K3","-673*sqrt(457)/24678 - 5/54 + sqrt(1969)/216 + 59*sqrt(899833)/98712"],["V3","E3:K2","19847/230400 - 319*sqrt(1969)/230400"],["E1:axv0","E3:K2","-799/2880 + 23*sqrt(1969)/2880"]],"alpha":"4/5","c":["8/5","-4/35"],"omega":"-2/15","hinges":[],"id":42}
{"V":[["-6","-3"],["2","-6"],["5","-2"],["6","2"],["1","5"],["-4","5"]],"rho":"7","value":"777224/39947","support":["V0","V1","V2","V3","V4","V5"],"support_pts":[["-6","-3"],["2","-6"],["5","-2"],["6","2"],["1","5"],["-4","5"]],"masses":["16249/79894","37369/159788","1057/39947","32767/159788","28553/199735","75209/399470"],"cables":[["V0","V4","48747/1597880"],["V0","V5","1608651/3195760"],["V1","V2","17969/159788"],["V1","V3","163835/639152"],["V1","V4","950608/2197085"],["V1","V5","511832/2197085"],["V2","V3","32767/159788"],["V4","E4:axu0","6364009/17576680"],["V5","E4:axu0","6364009/70306720"]],"alpha":"45188/119841","c":["134228/119841","301030/838887"],"omega":"-41714/359523","hinges":[["V1","E3:K1","811/5574"]],"id":43}
{"V":[["-6","-3"],["2","-6"],["5","-2"],["6","2"],["1","5"],["-4","5"]],"rho":"2","value":"19506/989","support":["V0","V1","V3","V4","V5"],"support_pts":[["-6","-3"],["2","-6"],["6","2"],["1","5"],["-4","5"]],"masses":["197/989","489/1978","453/1978","618/4945","987/4945"],"cables":[["V0","V3","249498/3614795"],["V0","V4","12978/420325"],["V0","V5","1362396/18073975"],["V1","V3","617649/7733980"],["V1","V4","38316/420325"],["V1","V5","1164492/9667475"],["V3","V5","1882398/83140285"]],"alpha":"2508/6923","c":["162/989","461/1978"],"omega":"1278/6923","hinges":[],"id":44}
{"V":[["-4","-1"],["4","-5"],["6","-3"],["6","2"],["2","2"]],"rho":"100","value":"5*sqrt(697)/66 + 133/66","support":["V3","E3:T+E3:K3+E3:K4","E4:K3"],"support_pts":[["2","2"],["-200/99","-1/99"],["-65/33 + 5*sqrt(697)/33","-133/66 - 5*sqrt(697)/66"]],"masses":["5*sqrt(697)/796 + 135/796","78111/78008 - 1485*sqrt(697)/78008","-67/392 + 5*sqrt(697)/392"],"cables":[["V3","E3:T+E3:K3+E3:K4","1952775/3880898 - 37125*sqrt(697)/3880898"],["V3","E4:K3","2095/392 + 85*sqrt(697)/392"]],"alpha":"0","c":["-133/132 - 5*sqrt(697)/132","67/6600 + sqrt(697)/1320"],"omega":"-1/198","hinges":[["V3","E4:axu0","5367109/793005602"],["V3","E4:K3","309886/231739481"]],"id":45}
{"V":[["-4","-1"],["4","-5"],["6","-3"],["6","2"],["2","2"]],"rho":"3/2","value":"5","support":["V0","V3","V4","E3:K0"],"support_pts":[["4","-5"],["2","2"],["-4","-1"],["15 - sqrt(249)","17/2 - sqrt(249)/2"]],"masses":["1/8","107/240 - sqrt(249)/240","107/336 - sqrt(249)/336","31/280 + sqrt(249)/140"],"cables":[["V0","V3","107/960 - sqrt(249)/960"],["V0","V4","107/5376 - sqrt(249)/5376"],["V0","E3:K0","153/8960 + 11*sqrt(249)/8960"],["V3","V4","107/576 - sqrt(249)/576"]],"alpha":"0","c":["-5/2","8/3"],"omega":"-1","hinges":[],"id":46}
{"V":[["-3","6"],["-3","-3"],["4","-3"],["6","6"]],"rho":"3","value":"14","support":["V0","V1","V2","V3","E3:K2"],"support_pts":[["-3","-3"],["4","-3"],["6","6"],["-3","6"],["-3","-3/4"]],"masses":["104/567","2/7","1/9","38/243","64/243"],"cables":[["V0","V1","50/1323"],["V0","V2","2/63"],["V0","V3","86/567"],["V1","V2","4/21"],["V1","V3","38/567"],["V1","E3:K2","64/567"],["V3","E3:K2","640/5103"]],"alpha":"1","c":["-5/3","-2/9"],"omega":"-1/9","hinges":[],"id":47}
{"V":[["-3","6"],["-3","-3"],["4","-3"],["6","6"]],"rho":"2","value":"14","support":["V0","V1","V2","V3","E1:K3","E3:K1"],"support_pts":[["-3","-3"],["4","-3"],["6","6"],["-3","6"],["-4/3 + 2*sqrt(67)/3","-27 + 3*sqrt(67)"],["-3","9/11"]],"masses":["23680*sqrt(67)/3126789 + 666190/3126789","88646/347421 - 1480*sqrt(67)/347421","37529/347421 - 100*sqrt(67)/3126789","2320640*sqrt(67)/534680919 + 57180130/534680919","115660*sqrt(67)/28141101 + 981740/28141101","5583182/19802997 - 77440*sqrt(67)/6600999"],"cables":[["V0","V2","375290/7295841 - 1000*sqrt(67)/65662569"],["V0","V3","331520*sqrt(67)/84423303 + 8168590/84423303"],["V0","E1:K3","1737640*sqrt(67)/590963121 + 15917240/590963121"],["V1","V2","684854/9380367 - 24080*sqrt(67)/9380367"],["V1","V3","331520*sqrt(67)/178226973 + 8168590/178226973"],["V1","E3:K1","5583182/46206993 - 77440*sqrt(67)/15402331"],["V2","E1:K3","12657920/590963121 + 1560040*sqrt(67)/590963121"]],"alpha":"1","c":["-5/3","-1/3"],"omega":"-2/9","hinges":[],"id":48}
{"V":[["-3","6"],["-3","-3"],["4","-3"],["6","6"]],"rho":"10","value":"25452/1819","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E2:K1"],"support_pts":[["-3","-3"],["4","-3"],["-3","6"],["140/27","7/3"],["80/17","6"]],"masses":["2156/5457","161/856","150920/714867","32805/160072","119/154187"],"cables":[["V0","V1","308/1819"],["V0","V3","21560/16371"],["V1","V3","21560/238289"],["V1","E1:T+E1:K1+E1:K2","1148175/1280576"],["V1","E2:K1","2380/462561"]],"alpha":"81/107","c":["-972/1819","807/1819"],"omega":"-15/107","hinges":[["V1","E2:axu0","81/1819"],["V1","E2:K1","162/1819"]],"id":49}
{"V":[["6","5"],["-6","6"],["-2","-3"],["5","-6"]],"rho":"3","value":"22015*sqrt(313)/1217102 + 21889415/1217102","support":["V0","V1","V2","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","-3"],["5","-6"],["6","5"],["45/2 - 3*sqrt(313)/2","sqrt(313)/8 + 29/8"],["-5","15/4"]],"masses":["224035*sqrt(313)/379735824 + 151878695/379735824","171335/1217102 - 185*sqrt(313)/1217102","6339395/29210448 - 6845*sqrt(313)/29210448","346505/14605224 + 261775*sqrt(313)/189867912","5186209/23733489 - 37555*sqrt(313)/23733489"],"cables":[["V0","V1","2501491/19473632 - 2701*sqrt(313)/19473632"],["V0","V2","21553943/155789056 - 23273*sqrt(313)/155789056"],["V0","E2:K0","155834195/3291043808 + 8927545*sqrt(313)/3291043808"],["V0","E3:T+E3:K0+E3:K3","25931045/71200467 - 187775*sqrt(313)/71200467"],["V1","V2","3803637/19473632 - 4107*sqrt(313)/19473632"]],"alpha":"75446*sqrt(313)/6694061 + 1644103/6694061","c":["-31847091/13388122 + 13923*sqrt(313)/13388122","-1382699/3651306 - 30107*sqrt(313)/3651306"],"omega":"7735*sqrt(313)/40164366 + 3426031/20082183","hinges":[["V0","E2:K0","9292829/12683484 - 131495*sqrt(313)/12683484"]],"id":50}
{"V":[["-6","-4"],["5","-5"],["5","0"],["-5","6"]],"rho":"50","value":"375/29","support":["V3","E0:axu0","E0:K3","E2:axu0","E2:K0"],"support_pts":[["-5","6"],["0","-50/11"],["-1317/49 + sqrt(1121989)/49","-103/49 - sqrt(1121989)/539"],["0","3"],["-185/294 + 5*sqrt(107209)/294","331/98 - sqrt(107209)/98"]],"masses":["-52711349/80127348 - 32447*sqrt(1121989)/80127348 + sqrt(120287318701)/721868 + 1567*sqrt(107209)/721868","348117/1203500 - 99*sqrt(1121989)/1203500","13441*sqrt(1121989)/204406500 + 15251797/204406500","-1567*sqrt(107209)/1856232 - sqrt(120287318701)/1856232 + 7009*sqrt(1121989)/154067256 + 108595303/154067256","-17237*sqrt(107209)/12993624 - 11*sqrt(120287318701)/12993624 + 4885*sqrt(1121989)/12993624 + 7654795/12993624"],"cables":[["V3","E0:axu0","-1670420433/59915044 - 1065999*sqrt(1121989)/59915044 + 3267*sqrt(120287318701)/59915044 + 5119389*sqrt(107209)/59915044"],["V3","E0:K3","62305*sqrt(1121989)/45378243 + 66247060/45378243"],["V3","E2:axu0","-1247332*sqrt(107209)/14978761 - 796*sqrt(120287318701)/14978761 + 261167*sqrt(1121989)/14978761 + 409248689/14978761"],["E0:axu0","E2:axu0","-430925*sqrt(107209)/25677876 - 275*sqrt(120287318701)/25677876 + 1927475*sqrt(1121989)/2131263708 + 29863708325/2131263708"],["E0:axu0","E2:K0","-3085423*sqrt(107209)/44936283 - 1969*sqrt(120287318701)/44936283 + 1295041*sqrt(1121989)/89872566 + 2029329247/89872566"],["E2:axu0","E2:K0","-23716602979/1078470792 - 15135037*sqrt(1121989)/1078470792 + 46343*sqrt(120287318701)/1078470792 + 72619481*sqrt(107209)/1078470792"]],"alpha":"3/58","c":["135/58","17/580"],"omega":"19/1421","hinges":[],"id":51}
{"V":[["-6","-4"],["5","-5"],["5","0"],["-5","6"]],"rho":"5/2","value":"375/29","support":["V0","V3","E0:axu0","E2:axu0","E2:K0"],"support_pts":[["-6","-4"],["-5","6"],["0","-50/11"],["0","3"],["-85/18 + 5*sqrt(937)/18","35/6 - sqrt(937)/6"]],"masses":["375/3074","-6225/39962 + 375*sqrt(937)/39962","1089/4814","434575/765426 - 125*sqrt(937)/9222","250*sqrt(937)/59943 + 14375/59943"],"cables":[["V0","V3","250/1961"],["V0","E0:axu0","34375/341214"],["V3","E0:axu0","-26191000/61361651 + 24750*sqrt(937)/1658423"],["V3","E2:K0","-2275125/21559499 + 125250*sqrt(937)/21559499"],["E0:axu0","E2:axu0","23901625/42353572 - 6875*sqrt(937)/510284"],["E0:axu0","E2:K0","1618375/6633692 - 9625*sqrt(937)/6633692"]],"alpha":"3/58","c":["135/58","17/29"],"omega":"38/87","hinges":[],"id":52}
{"V":[["-6","-4"],["5","-5"],["5","0"],["-5","6"]],"rho":"2","value":"375/29","support":["V0","V3","E0:axu0","E2:axu0","E2:K0"],"support_pts":[["-6","-4"],["-5","6"],["0","-50/11"],["0","3"],["-41/6 + sqrt(3841)/6","71/10 - sqrt(3841)/10"]],"masses":["375/3074","-9825/95294 + 375*sqrt(3841)/95294","1089/4814","796525/1530852 - 125*sqrt(3841)/18444","1625*sqrt(3841)/571764 + 4625/19716"],"cables":[["V0","V3","5875/56869"],["V0","E0:axu0","17875/170607"],["V3","E0:axu0","-78460525/292647874 + 37125*sqrt(3841)/7909402"],["V3","E2:K0","-1723125/245191462 + 350625*sqrt(3841)/245191462"],["E0:axu0","E2:axu0","8761775/21176786 - 1375*sqrt(3841)/255142"],["E0:axu0","E2:K0","2750*sqrt(3841)/3954701 + 669625/3954701"]],"alpha":"3/58","c":["135/58","85/116"],"omega":"19/29","hinges":[],"id":53}
{"V":[["1","4"],["-4","-6"],["-1","-4"],["3","3"]],"rho":"20","value":"1","support":["E1:axu0","E1:axv0","E3:axu0","E3:axv0"],"support_pts":[["0","-9/4"],["9/7","0"],["0","2"],["-1","0"]],"masses":["16/153","49/144","2/17","7/16"],"cables":[["E1:axu0","E3:axu0","320/289"],["E1:axv0","E3:axv0","49/256"]],"alpha":"7/9","c":["-2/9","1/360"],"omega":"-5/114","hinges":[],"id":54}
{"V":[["1","4"],["-4","-6"],["-1","-4"],["3","3"]],"rho":"3/2","value":"1","support":["E1:axu0","E1:axv0","E3:axu0","E3:axv0"],"support_pts":[["0","-9/4"],["9/7","0"],["0","2"],["-1","0"]],"masses":["16/153","49/144","2/17","7/16"],"cables":[["E1:axu0","E1:axv0","7/102"],["E1:axu0","E3:axv0","3/34"],["E1:axv0","E3:axu0","21/272"],["E1:axv0","E3:axv0","7/64"],["E3:axu0","E3:axv0","27/272"]],"alpha":"7/9","c":["-2/9","1/27"],"omega":"-5/3","hinges":[],"id":55}
{"V":[["1","4"],["-4","-6"],["-1","-4"],["3","3"]],"rho":"10","value":"1","support":["E1:axu0","E1:axv0","E3:axu0","E3:axv0"],"support_pts":[["0","-9/4"],["9/7","0"],["0","2"],["-1","0"]],"masses":["16/153","49/144","2/17","7/16"],"cables":[["E1:axu0","E3:axu0","160/289"],["E1:axv0","E3:axv0","49/256"]],"alpha":"7/9","c":["-2/9","1/180"],"omega":"-5/54","hinges":[],"id":56}
{"V":[["4","3"],["-6","5"],["0","-4"],["2","-4"]],"rho":"3","value":"2736/271","support":["V0","V1","V2","E2:axu0+E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-4"],["2","-4"],["4","3"],["0","19/5"],["-4","2"]],"masses":["3059/10569","76/813","76/271","100/10569","266/813"],"cables":[["V0","V1","1444/5691"],["V0","V2","380/1897"],["V0","E2:axu0+E2:K0","1900/137397"],["V0","E3:T+E3:K0+E3:K3","266/813"],["V1","V2","304/1897"]],"alpha":"91/271","c":["-142/271","12/271"],"omega":"5/271","hinges":[["V0","E2:axu0+E2:K0","481/813"]],"id":57}
{"V":[["4","3"],["-6","5"],["0","-4"],["2","-4"]],"rho":"5/2","value":"4208/399","support":["V0","V1","V2","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-4"],["2","-4"],["4","3"],["-40/9","8/3"]],"masses":["256/665","4/133","40/133","27/95"],"cables":[["V0","V1","68/931"],["V0","V2","260/931"],["V0","E3:T+E3:K0+E3:K3","27/95"],["V1","V2","40/931"]],"alpha":"1","c":["-202/399","-2104/1995"],"omega":"298/1197","hinges":[["V0","E2:axu0+E2:K0","26/133"]],"id":58}
{"V":[["4","3"],["-6","5"],["0","-4"],["2","-4"]],"rho":"10","value":"1120793960*sqrt(1729)/25988216151 + 45250859192/8662738717","support":["V0","V1","E1:T+E1:K1+E1:K2","E2:K1","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-4"],["2","-4"],["220/63","11/9"],["19/2 - sqrt(1729)/6","sqrt(1729)/30 + 19/10"],["-80/27","4/9"]],"masses":["4200372693/86627387170 - 675378*sqrt(1729)/43313693585","17227491996*sqrt(1729)/15064502628863 + 2554486390280/15064502628863","7118683096581/30129005257726 - 124834280571*sqrt(1729)/30129005257726","70052194773/641042665058 + 2022919701*sqrt(1729)/641042665058","37803354237/86627387170 - 6078402*sqrt(1729)/43313693585"],"cables":[["V0","V1","5600496924/8662738717 - 1801008*sqrt(1729)/8662738717"],["V0","E3:T+E3:K0+E3:K3","37803354237/86627387170 - 6078402*sqrt(1729)/43313693585"],["V1","E1:T+E1:K1+E1:K2","391527570311955/708031623556561 - 6865885431405*sqrt(1729)/708031623556561"],["V1","E2:K1","6283448299161/11859289303573 + 158236700457*sqrt(1729)/11859289303573"]],"alpha":"129144015*sqrt(1729)/17325477434 + 6042286299/17325477434","c":["4902979325/8662738717 - 252205525*sqrt(1729)/25988216151","115887673541/173254774340 - 893106643*sqrt(1729)/103952864604"],"omega":"-82435072973/311858593812 + 92245725*sqrt(1729)/34650954868","hinges":[["V0","E2:axu0+E2:K0","44776359303/346509548680 - 75295363*sqrt(1729)/69301909736"],["V1","E2:K1","93380338597/346509548680 - 471081611*sqrt(1729)/207905729208"]],"id":59}
{"V":[["-1","4"],["-4","-4"],["2","-6"],["5","-5"],["1","3"]],"rho":"50","value":"7085425*sqrt(129721)/1105866619 + 3056572325/1105866619","support":["V3","V4","E0:K4","E2:T+E2:K2+E2:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["1","3"],["-1","4"],["-411/49 + sqrt(129721)/49","-373/147 - sqrt(129721)/147"],["125/49","-5/49"],["-125/49","-20/147"]],"masses":["897423375/84045863044 - 18125*sqrt(129721)/84045863044","391048325*sqrt(129721)/2269238302188 + 189740714425/2269238302188","6651390700/163072792971 + 29493725*sqrt(129721)/163072792971","35296259621/84045863044 - 2138605*sqrt(129721)/252137589132","7965496046249/17901768828372 - 6166990795*sqrt(129721)/17901768828372"],"cables":[["V3","V4","598282250/1105866619 - 36250*sqrt(129721)/3317599857"],["V3","E2:T+E2:K2+E2:K3","4412032452625/6387485591344 - 267325625*sqrt(129721)/19162456774032"],["V4","E0:K4","6413346483025/4402965410217 + 18124449725*sqrt(129721)/4402965410217"],["V4","E4:T+E4:K0+E4:K4","995687005781125/1360534430956272 - 770873849375*sqrt(129721)/1360534430956272"]],"alpha":"1202079*sqrt(129721)/1105866619 + 436429975/1105866619","c":["-263107985/2211733238 + 342055*sqrt(129721)/2211733238","-3203540089/44234664760 + 7261339*sqrt(129721)/44234664760"],"omega":"-1417327727/39409064968 + 2003465*sqrt(129721)/39409064968","hinges":[["V3","E0:K3","323246953/15482132666 - 420239*sqrt(129721)/15482132666"],["V4","E0:K4","2713770931/61928530664 - 3528053*sqrt(129721)/61928530664"]],"id":60}
{"V":[["-1","4"],["-4","-4"],["2","-6"],["5","-5"],["1","3"]],"rho":"4","value":"6392860*sqrt(13)/168426519 + 1228366180/168426519","support":["V3","V4","E0:K4","E2:T+E2:K2+E2:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["1","3"],["-1","4"],["-20/3 + 4*sqrt(13)/3","-28/9 - 4*sqrt(13)/9"],["10/3","-5/3"],["-10/3","-20/9"]],"masses":["52397400/392995211 - 6360*sqrt(13)/392995211","7351100*sqrt(13)/10610870697 + 2316572260/10610870697","7320095/1515838671 + 3508600*sqrt(13)/1515838671","130993500/392995211 - 15900*sqrt(13)/392995211","121907536/392995211 - 1159640*sqrt(13)/392995211"],"cables":[["V3","V4","34931600/56142173 - 4240*sqrt(13)/56142173"],["V3","E2:T+E2:K2+E2:K3","1309935000/2750966477 - 159000*sqrt(13)/2750966477"],["V4","E0:K4","504531380/40927644117 + 183658780*sqrt(13)/40927644117"],["V4","E4:T+E4:K0+E4:K4","1219075360/2750966477 - 11596400*sqrt(13)/2750966477"]],"alpha":"4595622*sqrt(13)/56142173 + 20774012/56142173","c":["-335541382/168426519 + 31910021*sqrt(13)/168426519","-6012739/7743748 + 1067487*sqrt(13)/7743748"],"omega":"-204210701/336853038 + 42126535*sqrt(13)/673706076","hinges":[["V3","E0:K3","20610650/56142173 - 1960075*sqrt(13)/56142173"],["V4","E0:K4","242793457/336853038 - 46179367*sqrt(13)/673706076"]],"id":61}
{"V":[["5","4"],["-4","-2"],["6","-5"],["6","-4"]],"rho":"5/2","value":"10/3","support":["V1","V3","E3:T+E3:K0+E3:K3","E3:K2"],"support_pts":[["6","-5"],["5","4"],["-5/3","-4/9"],["13/2 - sqrt(209)/2","5 - sqrt(209)/3"]],"masses":["2/29","9153/58000 - 249*sqrt(209)/58000","78057/150800 - 2241*sqrt(209)/150800","96363/377000 + 249*sqrt(209)/13000"],"cables":[["V1","V3","9153/84100 - 249*sqrt(209)/84100"],["V1","E3:K2","747/84100 + 249*sqrt(209)/84100"],["V3","E3:T+E3:K0+E3:K3","78057/603200 - 2241*sqrt(209)/603200"],["V3","E3:K2","193473/109330000 + 39591*sqrt(209)/109330000"]],"alpha":"0","c":["-10/3","26/15"],"omega":"-4/9","hinges":[],"id":62}
{"V":[["5","4"],["-4","-2"],["6","-5"],["6","-4"]],"rho":"2","value":"10/3","support":["V1","V3","E3:T+E3:K0+E3:K3","E3:K2"],"support_pts":[["6","-5"],["5","4"],["-2","-2/3"],["17/2 - sqrt(337)/2","19/3 - sqrt(337)/3"]],"masses":["2/29","61/348 - 11*sqrt(337)/2436","6/13 - 33*sqrt(337)/2639","1331/4524 + 77*sqrt(337)/4524"],"cables":[["V1","V3","427/5046 - 11*sqrt(337)/5046"],["V1","E3:K2","77/5046 + 11*sqrt(337)/5046"],["V3","E3:T+E3:K0+E3:K3","12/91 - 66*sqrt(337)/18473"],["V3","E3:K2","7667/3148704 + 869*sqrt(337)/3148704"]],"alpha":"0","c":["-10/3","13/6"],"omega":"-2/3","hinges":[],"id":63}
{"V":[["0","1"],["-4","4"],["-3","-4"],["5","-5"]],"rho":"5","value":"140/53","support":["V0","V3","E1:axv0","E1:K0","E1:K3","E3:K2"],"support_pts":[["-3","-4"],["-4","4"],["5/6","0"],["-15/8 + 5*sqrt(17)/8","13/4 - 3*sqrt(17)/4"],["-5/3 + 5*sqrt(10)/6","3 - sqrt(10)"],["-111/32","-1/4"]],"masses":["-8795337424291875*sqrt(10)/2641985221426432958 + 3907653899086575*sqrt(170)/2641985221426432958 + 11765228933988750*sqrt(17)/1320992610713216479 + 60600695153945750/1320992610713216479","-62263249198984365/522252892607550701 - 14658895707153125*sqrt(10)/1044505785215101402 + 6512756498477625*sqrt(170)/1044505785215101402 + 19608714889981250*sqrt(17)/522252892607550701","-3782262973698000*sqrt(17)/30720758388679453 - 628112497405140*sqrt(170)/30720758388679453 + 1413754006306500*sqrt(10)/30720758388679453 + 21513129823834128/30720758388679453","-13973290455716295*sqrt(170)/1320992610713216479 + 82747999079640015*sqrt(10)/1320992610713216479 + 306698032792498600/1320992610713216479 + 107438025683905400*sqrt(17)/1320992610713216479","-3110593940895730*sqrt(10)/30720758388679453 - 326290798573520/30720758388679453 + 674979965612700*sqrt(17)/30720758388679453 + 851983174630830*sqrt(170)/30720758388679453","-13911771857280000*sqrt(17)/522252892607550701 - 2310298841030400*sqrt(170)/522252892607550701 + 5200014735840000*sqrt(10)/522252892607550701 + 79128753375022080/522252892607550701"],"cables":[["V0","V3","-6754086121624950*sqrt(10)/30720758388679453 - 1047807313115750*sqrt(17)/30720758388679453 + 8945770370784250/30720758388679453 + 1675719492572400*sqrt(170)/30720758388679453"],["V0","E1:K0","-2219350318094740875*sqrt(170)/56802682260668308597 - 5927834253920975000/56802682260668308597 + 2920191305985899000*sqrt(17)/56802682260668308597 + 9355549001782456275*sqrt(10)/56802682260668308597"],["V3","E1:axv0","-9455657434245000*sqrt(17)/6789287603898159113 - 1570281243512850*sqrt(170)/6789287603898159113 + 3534385015766250*sqrt(10)/6789287603898159113 + 53782824559585320/6789287603898159113"],["V3","E1:K3","-195662790186752050*sqrt(10)/276486825498115077 - 42174312387113500*sqrt(17)/92162275166038359 + 13959769012916650*sqrt(170)/92162275166038359 + 600909886271867200/276486825498115077"],["V3","E3:K2","-752974651775280000*sqrt(17)/115417889266268704921 - 125044924770770400*sqrt(170)/115417889266268704921 + 281450797577340000*sqrt(10)/115417889266268704921 + 4282843776423070080/115417889266268704921"],["E1:axv0","E3:K2","-151290518947920000*sqrt(17)/6789287603898159113 - 25124499896205600*sqrt(170)/6789287603898159113 + 56550160252260000*sqrt(10)/6789287603898159113 + 860525192953365120/6789287603898159113"]],"alpha":"48/53","c":["128/53","27/53"],"omega":"23/106","hinges":[],"id":64}
{"V":[["0","1"],["-4","4"],["-3","-4"],["5","-5"]],"rho":"50","value":"4762069245*sqrt(473)/93291086938 + 135345224545/93291086938","support":["V0","V2","E1:T+E1:K1+E1:K2","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["-3","-4"],["0","1"],["125/147","-1/49"],["-5*sqrt(473)/49 - 45/49","15*sqrt(473)/196 + 331/196"],["-25/7","4/7"]],"masses":["2664635265*sqrt(473)/1545966583544 + 80164109965/1545966583544","10889125597/166591226675 - 43608579*sqrt(473)/33318245335","223353692478/166591226675 - 894482946*sqrt(473)/33318245335","-190803097269/386491645886 + 10492240665*sqrt(473)/386491645886","55241510919/1545966583544 - 1106151165*sqrt(473)/1545966583544"],"cables":[["V0","V2","2532354790/6663649067 - 50707650*sqrt(473)/6663649067"],["V0","E2:K0","5261704966530/5604128865347 + 326427081870*sqrt(473)/5604128865347"],["V0","E3:T+E3:K0+E3:K3","1381037772975/6183866334176 - 27653779125*sqrt(473)/6183866334176"],["V2","E1:T+E1:K1+E1:K2","223353692478/166591226675 - 894482946*sqrt(473)/33318245335"]],"alpha":"5216145549/13327298134 + 293818545*sqrt(473)/13327298134","c":["10289753997*sqrt(473)/233227717345 + 323239420633/233227717345","1571343129/93291086938 + 340939953*sqrt(473)/233227717345"],"omega":"-3397662449/466455434690 + 3498933273*sqrt(473)/3265188042830","hinges":[["V0","E2:K0","2811918652089/26121504342640 - 120544307859*sqrt(473)/26121504342640"],["V2","E0:axu0+E0:K2","26909854983/932910869380 - 1153600173*sqrt(473)/932910869380"]],"id":65}
{"V":[["5","-1"],["1","5"],["-6","0"],["-6","-1"],["-1","-5"]],"rho":"100","value":"155194*sqrt(71074)/7595775 + 46018492/7595775","support":["V1","V3","V4","E1:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-1","-5"],["1","5"],["-6","0"],["368/99 - sqrt(71074)/99","-551/297 - 2*sqrt(71074)/297"],["1300/297","-13/198"]],"masses":["169/25575","11938*sqrt(71074)/25651725 + 3636409/25651725","169/775","-1516126/4731375 + 11938*sqrt(71074)/4731375","137191176/143805125 - 429768*sqrt(71074)/143805125"],"cables":[["V1","V3","28223/102300"],["V1","V4","169/1550"],["V3","E1:K3","84186776/12301575 + 11938*sqrt(71074)/396825"],["V3","E2:T+E2:K2+E2:K3","7133941152/5769461615 - 22347936*sqrt(71074)/5769461615"],["V3","E3:axu0","1183/1550"],["V4","E3:axu0","1183/9300"]],"alpha":"539389/2531925 + 2098*sqrt(71074)/2531925","c":["10112/37665 + 59*sqrt(71074)/37665","-59*sqrt(71074)/18832500 - 2528/4708125"],"omega":"-840319/30079269 + 2450*sqrt(71074)/30079269","hinges":[["V3","E1:K3","6071/147015 - 13*sqrt(71074)/147015"]],"id":66}
{"V":[["5","-1"],["1","5"],["-6","0"],["-6","-1"],["-1","-5"]],"rho":"10","value":"5057*sqrt(1381)/62775 + 579787/62775","support":["V1","V3","V4","E1:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-1","-5"],["1","5"],["-6","0"],["61/18 - sqrt(1381)/18","-56/27 - sqrt(1381)/27"],["130/27","-13/18"]],"masses":["169/2325","389*sqrt(1381)/239475 + 53374/239475","169/775","-11281/11625 + 389*sqrt(1381)/11625","18756/12875 - 14004*sqrt(1381)/399125"],"cables":[["V1","V3","2873/9300"],["V1","V4","169/1550"],["V3","V4","169/1550"],["V3","E1:K3","-778/975 + 1556*sqrt(1381)/30225"],["V3","E2:T+E2:K2+E2:K3","487656/265225 - 364104*sqrt(1381)/8221975"]],"alpha":"3154/20925 + 119*sqrt(1381)/20925","c":["-47831/75330 + 1559*sqrt(1381)/75330","47831/3766500 - 1559*sqrt(1381)/3766500"],"omega":"-6100/22599 + 109*sqrt(1381)/22599","hinges":[["V3","E1:K3","1027/2430 - 13*sqrt(1381)/2430"]],"id":67}
{"V":[["5","-1"],["1","5"],["-6","0"],["-6","-1"],["-1","-5"]],"rho":"20","value":"26234*sqrt(2154)/279775 + 2082132/279775","support":["V1","V3","V4","E1:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-1","-5"],["1","5"],["-6","0"],["68/19 - sqrt(2154)/19","-37/19 - 2*sqrt(2154)/57"],["260/57","-13/38"]],"masses":["507/14725","6054*sqrt(2154)/2989175 + 76581/427025","169/775","-163458/368125 + 6054*sqrt(2154)/368125","568728/561875 - 72648*sqrt(2154)/3933125"],"cables":[["V1","V3","17069/58900"],["V1","V4","169/1550"],["V3","V4","169/1550"],["V3","E1:K3","581184/957125 + 42378*sqrt(2154)/957125"],["V3","E2:T+E2:K2+E2:K3","29573856/22812125 - 3777696*sqrt(2154)/159684875"]],"alpha":"51807/279775 + 1334*sqrt(2154)/279775","c":["-7236/55955 + 2179*sqrt(2154)/167865","1809/1398875 - 2179*sqrt(2154)/16786500"],"omega":"-29351/212629 + 466*sqrt(2154)/212629","hinges":[["V3","E1:K3","377/1805 - 13*sqrt(2154)/5415"]],"id":68}
{"V":[["-6","6"],["-5","-5"],["6","-3"],["2","3"]],"rho":"3","value":"905/54","support":["V0","V1","V2","V3"],"support_pts":[["-5","-5"],["6","-3"],["2","3"],["-6","6"]],"masses":["7/27","215/972","125/324","65/486"],"cables":[["V0","V2","98/459"],["V0","V3","91/459"],["V1","V2","215/648"],["V2","V3","104/1377"]],"alpha":"0","c":["83/36","91/486"],"omega":"79/648","hinges":[],"id":69}
{"V":[["6","-2"],["-6","6"],["-5","-2"],["-2","-6"],["4","-5"],["5","-4"]],"rho":"5/2","value":"156/17","support":["V0","V4","V5","E3:K0","E3:K5"],"support_pts":[["-2","-6"],["-6","6"],["-5","-2"],["-19/6 + sqrt(721)/6","37/9 - sqrt(721)/9"],["-11/3 + sqrt(346)/3","40/9 - 2*sqrt(346)/9"]],"masses":["33/238","-10055*sqrt(721)/86394 - 3857*sqrt(346)/24684 + 1039*sqrt(249466)/172788 + 19265/6171","18/187","-21563*sqrt(249466)/2434740 - 5012921/1217370 + 78349*sqrt(346)/347820 + 211381*sqrt(721)/1217370","-22549*sqrt(721)/393855 - 66001*sqrt(346)/956505 + 19037*sqrt(249466)/6695535 + 1684459/956505"],"cables":[["V0","V4","-10055*sqrt(721)/73304 - 41347*sqrt(346)/230384 + 1039*sqrt(249466)/146608 + 205075/57596"],["V0","E3:K0","-7643*sqrt(249466)/649264 - 1895423/324632 + 202003*sqrt(346)/649264 + 512353*sqrt(721)/2272424"],["V0","E3:K5","-235069*sqrt(346)/1785476 - 3583*sqrt(721)/40579 + 5323*sqrt(249466)/1136212 + 2250371/892738"],["V4","V5","3420/22627 - 135*sqrt(346)/22627"],["V4","E3:K5","-11013181/10453674 - 27383*sqrt(249466)/13304676 + 125066*sqrt(721)/3326169 + 1231949*sqrt(346)/20907348"],["V5","E3:K5","-945/22627 + 135*sqrt(346)/22627"]],"alpha":"8/17","c":["28/17","24/17"],"omega":"12/17","hinges":[],"id":70}
{"V":[["6","-2"],["-6","6"],["-5","-2"],["-2","-6"],["4","-5"],["5","-4"]],"rho":"5","value":"156/17","support":["V0","V4","V5","E3:axu0","E3:T+E3:K3+E3:K4","E3:K0","E3:K5"],"support_pts":[["-2","-6"],["-6","6"],["-5","-2"],["0","2"],["15/4","-1/2"],["-15/4","9/2"],["-2 + sqrt(91)/2","10/3 - sqrt(91)/3"]],"masses":["33/238","1160/7293 - 100*sqrt(91)/7293","18/187","1947/4250 - 66*sqrt(91)/2125","2784/26741 - 240*sqrt(91)/26741","-528/2975 + 88*sqrt(91)/2975","170692/771375 + 130486*sqrt(91)/5399625"],"cables":[["V0","E3:axu0","5841/11900 - 99*sqrt(91)/2975"],["V0","E3:K0","-1584/4165 + 264*sqrt(91)/4165"],["V0","E3:K5","1056/2975 - 627*sqrt(91)/20825"],["V4","V5","1160/2057 - 100*sqrt(91)/2057"],["V4","E3:T+E3:K3+E3:K4","13920/347633 - 1200*sqrt(91)/347633"],["V5","E3:K5","-800/2057 + 100*sqrt(91)/2057"],["E3:axu0","E3:K5","-4224/74375 + 1419*sqrt(91)/74375"]],"alpha":"8/17","c":["28/17","12/17"],"omega":"9/34","hinges":[],"id":71}
{"V":[["6","-2"],["-6","6"],["-5","-2"],["-2","-6"],["4","-5"],["5","-4"]],"rho":"20","value":"156/17","support":["V0","V5","E3:K0","E3:K0","E3:K5","E3:K5"],"support_pts":[["-2","-6"],["-5","-2"],["4/19 + 2*sqrt(574)/19","106/57 - 4*sqrt(574)/57"],["4/19 - 2*sqrt(574)/19","4*sqrt(574)/57 + 106/57"],["-23/19 + sqrt(6229)/19","160/57 - 2*sqrt(6229)/57"],["-sqrt(6229)/19 - 23/19","2*sqrt(6229)/57 + 160/57"]],"masses":["33/238","18/187","55*sqrt(574)/39032 + 121/476","121/476 - 55*sqrt(574)/39032","1407*sqrt(6229)/1164823 + 24/187","24/187 - 1407*sqrt(6229)/1164823"],"cables":[["V0","E3:K0","429/476 - 4191*sqrt(574)/136612"],["V0","E3:K0","4191*sqrt(574)/136612 + 429/476"],["V5","E3:K5","585/2057 - 32715*sqrt(6229)/12813053"],["V5","E3:K5","32715*sqrt(6229)/12813053 + 585/2057"]],"alpha":"8/17","c":["28/17","3/17"],"omega":"18/323","hinges":[],"id":72}
{"V":[["-6","-1"],["-4","-6"],["2","0"],["-2","3"],["-5","1"]],"rho":"20","value":"26/5","support":["V1","V2","V3","V4","E1:axu0","E1:K3","E1:K4"],"support_pts":[["-4","-6"],["2","0"],["-2","3"],["-5","1"],["0","-2"],["-sqrt(6105)/38 - 5/38","-81/38 - sqrt(6105)/38"],["-63/38 + sqrt(19169)/38","-139/38 + sqrt(19169)/38"]],"masses":["9/928","1/16","8/35","1/20","-267*sqrt(117026745)/6496000 - 8749*sqrt(19169)/6496000 + 8389*sqrt(6105)/6496000 + 3540163/6496000","-389028397/127581440 - 2605469*sqrt(19169)/127581440 + 21970589*sqrt(6105)/637907200 + 196877*sqrt(117026745)/637907200","-106661*sqrt(117026745)/398692000 - 14246493*sqrt(6105)/398692000 + 17358121*sqrt(19169)/797384000 + 2514558323/797384000"],"cables":[["V1","V4","9/64"],["V1","E1:K4","-801/14848 + 9*sqrt(19169)/14848"],["V2","V4","1/64"],["V2","E1:axu0","1/128"],["V3","E1:axu0","-267*sqrt(117026745)/1136800 - 8749*sqrt(19169)/1136800 + 8389*sqrt(6105)/1136800 + 3540163/1136800"],["V3","E1:K3","-195041393/55816880 - 242631*sqrt(6105)/27908440 + 84473*sqrt(19169)/7973840 + 331*sqrt(117026745)/797384"],["V3","E1:K4","-100603*sqrt(117026745)/558168800 - 1617351*sqrt(19169)/558168800 + 104803*sqrt(6105)/79738400 + 191742991/79738400"],["E1:axu0","E1:K4","-286851*sqrt(6105)/14210000 - 527*sqrt(117026745)/14210000 + 219044677/909440000 + 11920379*sqrt(19169)/909440000"]],"alpha":"2/5","c":["9/5","-7/100"],"omega":"-1/19","hinges":[],"id":73}
{"V":[["-6","-1"],["-4","-6"],["2","0"],["-2","3"],["-5","1"]],"rho":"2","value":"26/5","support":["V1","V2","V3","V4","E1:axu0","E1:K4"],"support_pts":[["-4","-6"],["2","0"],["-2","3"],["-5","1"],["0","-2"],["-9/2 + sqrt(161)/2","-13/2 + sqrt(161)/2"]],"masses":["-85/896 + 59*sqrt(161)/4480","11/80","8/35","1/20","1019/2240 - 59*sqrt(161)/2240","59*sqrt(161)/4480 + 1003/4480"],"cables":[["V1","V3","-467/3920 + 59*sqrt(161)/3920"],["V1","V4","3/320"],["V1","E1:K3","-689*sqrt(57)/125440 - 177*sqrt(161)/62720 + 2067/125440 + 59*sqrt(9177)/62720"],["V2","V4","11/320"],["V2","E1:axu0","11/640"],["V3","E1:axu0","1019/3920 - 59*sqrt(161)/3920"],["V3","E1:K4","59/490"],["E1:axu0","E1:K4","-299/25088 + 673*sqrt(161)/125440"],["E1:K3","E1:K4","13017*sqrt(161)/4014080 + 25989*sqrt(57)/4014080 + 3243*sqrt(9177)/4014080 + 418167/4014080"]],"alpha":"2/5","c":["9/5","-7/10"],"omega":"-1","hinges":[],"id":74}
{"V":[["-2","4"],["-5","-4"],["-2","-6"],["6","-3"]],"rho":"20","value":"3339*sqrt(25609)/174838 + 768663/174838","support":["V3","E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","4"],["-243/38 + sqrt(25609)/38","-175/57 - sqrt(25609)/57"],["360/133","-9/76"],["-70/19","-28/57"]],"masses":["192549*sqrt(25609)/460836160 + 65582853/460836160","250065501/16557848750 + 10583517*sqrt(25609)/16557848750","174082104*sqrt(25609)/1762086263975 + 842226163352/1762086263975","1140759639/3128680000 - 3616137*sqrt(25609)/3128680000"],"cables":[["V3","E0:K3","2135307937/3311569750 + 15566789*sqrt(25609)/3311569750"],["V3","E2:K0","-505810637577/11277352089440 - 104547429*sqrt(25609)/11277352089440 + 13252491*sqrt(3508433)/2255470417888 + 64116841383*sqrt(137)/2255470417888"],["V3","E3:K1","-140093289*sqrt(3649)/6257360000 - 50181831*sqrt(25609)/6257360000 + 444087*sqrt(93447241)/6257360000 + 15830541657/6257360000"],["E2:T+E2:K2+E2:K3","E2:K0","1566738936*sqrt(3508433)/29955466487575 + 19323113544*sqrt(25609)/29955466487575 + 7580035470168*sqrt(137)/29955466487575 + 93487104132072/29955466487575"],["E3:T+E3:K0+E3:K3","E3:K1","-172369197*sqrt(25609)/31286800000 - 1205379*sqrt(93447241)/31286800000 + 380253213*sqrt(3649)/31286800000 + 54376209459/31286800000"]],"alpha":"21*sqrt(25609)/9202 + 3619/9202","c":["42091/349676 + 885*sqrt(25609)/349676","-3630781/13987040 + 16327*sqrt(25609)/13987040"],"omega":"-129961/1398704 + 385*sqrt(25609)/1398704","hinges":[["V3","E0:K3","101065/699352 - 85*sqrt(25609)/349676"]],"id":75}
{"V":[["-2","4"],["-5","-4"],["-2","-6"],["6","-3"]],"rho":"100","value":"2051*sqrt(774889)/528902 + 1942367/528902","support":["V3","E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","4"],["-1283/198 + sqrt(774889)/198","-895/297 - sqrt(774889)/297"],["200/77","-1/44"],["-350/99","-28/297"]],"masses":["96397*sqrt(774889)/1021261680 + 1919649431/19403971920","12488204687/873752114250 + 101707039*sqrt(774889)/873752114250","61907384*sqrt(774889)/3021977139975 + 1463493666712/3021977139975","181276506279/450384094000 - 5482323*sqrt(774889)/23704426000"],"cables":[["V3","E0:K3","1805266988833/524251268550 + 2115071189*sqrt(774889)/524251268550"],["V3","E2:K0","-1214034518977/18373621011048 - 51354989*sqrt(774889)/18373621011048 + 502495*sqrt(217050283345)/18373621011048 + 11879007035*sqrt(280105)/18373621011048"],["V3","E3:K2","-14357*sqrt(4939639189849)/111884890720 - 4981879*sqrt(774889)/22376978144 + 164729006267/425162584736 + 474723361*sqrt(6374641)/2125812923680"],["E2:T+E2:K2+E2:K3","E2:K0","61907384*sqrt(217050283345)/51373611379575 + 6624090088*sqrt(774889)/10274722275915 + 1463493666712*sqrt(280105)/51373611379575 + 156593822338184/10274722275915"],["E3:T+E3:K0+E3:K3","E3:K2","-41868500751*sqrt(774889)/4029752420000 - 16446969*sqrt(4939639189849)/4029752420000 + 543829518837*sqrt(6374641)/76565295980000 + 1384408678452723/76565295980000"]],"alpha":"21*sqrt(774889)/48082 + 18739/48082","c":["332979/1057804 + 445*sqrt(774889)/1057804","-11217749/211560800 + 9503*sqrt(774889)/211560800"],"omega":"-682201/38080944 + 35*sqrt(774889)/3461904","hinges":[["V3","E0:K3","529465/19040472 - 85*sqrt(774889)/9520236"]],"id":76}
{"V":[["-2","4"],["-5","-4"],["-2","-6"],["6","-3"]],"rho":"3","value":"198/19","support":["V0","V1","V3","E2:axv0","E2:T+E2:K2+E2:K3","E2:K0"],"support_pts":[["-5","-4"],["-2","-6"],["-2","4"],["18/7","0"],["27/7","-9/8"],["-101/28 + sqrt(25321)/28","173/32 - sqrt(25321)/32"]],"masses":["234/1615","27/380","4799961/13772720 - 27*sqrt(25321)/162032","91/1615","21686/66215 - 14*sqrt(25321)/66215","17363/335920 + 127*sqrt(25321)/335920"],"cables":[["V0","V3","29016/137275"],["V0","E2:axv0","1638/137275"],["V1","V3","104841/790400 - 27*sqrt(25321)/158080"],["V1","E2:K0","243/31616 + 27*sqrt(25321)/158080"],["V3","E2:axv0","1638/137275"],["V3","E2:T+E2:K2+E2:K3","585522/2714815 - 378*sqrt(25321)/2714815"],["V3","E2:K0","2943*sqrt(25321)/69871360 + 1075923/69871360"]],"alpha":"7/19","c":["59/19","61/57"],"omega":"37/76","hinges":[],"id":77}
{"V":[["-6","-6"],["6","-6"],["5","2"],["1","2"],["-2","-1"]],"rho":"5","value":"750/193","support":["V1","V2","V3","E0:K3","E3:T+E3:K3+E3:K4"],"support_pts":[["6","-6"],["5","2"],["1","2"],["15/11","-6"],["-5/4","-1/4"]],"masses":["5/193","51/772","45/193","847/17756","2784/4439"],"cables":[["V1","V2","255/3088"],["V1","V3","45/3088"],["V2","V3","1275/12352"],["V3","E0:K3","12705/71024"],["V3","E3:T+E3:K3+E3:K4","4640/13317"]],"alpha":"88/193","c":["-662/193","129/193"],"omega":"-1/4","hinges":[["V3","E0:axu0","28/193"],["V3","E0:K3","24/193"]],"id":78}
{"V":[["-6","-6"],["6","-6"],["5","2"],["1","2"],["-2","-1"]],"rho":"3","value":"402/95","support":["V1","V2","V3","E0:K3","E3:T+E3:K3+E3:K4"],"support_pts":[["6","-6"],["5","2"],["1","2"],["9/5","-6"],["-3/2","-1/2"]],"masses":["3/95","21/380","291/950","35/836","2952/5225"],"cables":[["V1","V2","63/1520"],["V1","V3","9/304"],["V2","V3","483/6080"],["V3","E0:K3","315/3344"],["V3","E3:T+E3:K3+E3:K4","8856/26125"]],"alpha":"8/19","c":["-362/95","347/285"],"omega":"-1/2","hinges":[["V3","E0:K3","52/95"]],"id":79}
{"V":[["-6","-6"],["6","-6"],["5","2"],["1","2"],["-2","-1"]],"rho":"3/2","value":"6357/1121","support":["V1","V2","V3","V4","E4:T+E4:K0+E4:K4"],"support_pts":[["6","-6"],["5","2"],["1","2"],["-2","-1"],["-18/5","-3"]],"masses":["81/1121","33/4484","2235/4484","771/2242","175/2242"],"cables":[["V1","V2","99/132278"],["V1","V3","2235/29146"],["V1","V4","5307/859807"],["V2","V4","1419/264556"],["V3","V4","17135/58292"],["V4","E4:T+E4:K0+E4:K4","1575/8968"]],"alpha":"1000/1121","c":["-8195/2242","427/177"],"omega":"-3805/2242","hinges":[["V4","E0:K4","460/1121"]],"id":80}
{"V":[["-4","0"],["-4","-6"],["-1","-6"],["5","-3"],["5","4"],["-3","5"]],"rho":"4","value":"1168/65","support":["V0","V2","V3","V4","V5"],"support_pts":[["-4","-6"],["5","-3"],["5","4"],["-3","5"],["-4","0"]],"masses":["22/117","2113/8190","72/455","33/130","83/585"],"cables":[["V0","V3","440/10413"],["V0","V4","3872/10413"],["V2","V3","9937/34398"],["V2","V4","7909/65520"],["V2","V5","1328/36855"],["V3","V4","5093/242970"],["V3","V5","332/12285"]],"alpha":"56/65","c":["-68/65","1/10"],"omega":"-7/195","hinges":[],"id":81}
{"V":[["-4","0"],["-4","-6"],["-1","-6"],["5","-3"],["5","4"],["-3","5"]],"rho":"5","value":"1168/65","support":["V0","V2","V3","V4","V5"],"support_pts":[["-4","-6"],["5","-3"],["5","4"],["-3","5"],["-4","0"]],"masses":["22/117","2113/8190","72/455","33/130","83/585"],"cables":[["V0","V3","308/10413"],["V0","V4","5060/10413"],["V2","V3","34351/85995"],["V2","V4","7909/65520"],["V2","V5","1328/36855"],["V3","V4","4279/121485"],["V3","V5","332/12285"]],"alpha":"56/65","c":["-68/65","2/25"],"omega":"-7/260","hinges":[],"id":82}
{"V":[["-4","0"],["-4","-6"],["-1","-6"],["5","-3"],["5","4"],["-3","5"]],"rho":"3","value":"1168/65","support":["V0","V2","V3","V4","V5"],"support_pts":[["-4","-6"],["5","-3"],["5","4"],["-3","5"],["-4","0"]],"masses":["22/117","2113/8190","72/455","33/130","83/585"],"cables":[["V0","V3","44/801"],["V0","V4","2684/10413"],["V2","V3","15334/85995"],["V2","V4","7909/65520"],["V2","V5","1328/36855"],["V3","V4","814/121485"],["V3","V5","332/12285"]],"alpha":"56/65","c":["-68/65","2/15"],"omega":"-7/130","hinges":[],"id":83}
{"V":[["4","5"],["-5","4"],["-4","-6"]],"rho":"4","value":"20/11","support":["V0","V2","E0:axv0","E0:T+E0:K0+E0:K1"],"support_pts":[["-4","-6"],["-5","4"],["4/11","0"],["16/33","1/6"]],"masses":["362/10101","4/91","187/273","792/3367"],"cables":[["V0","V2","1448/24843"],["V0","E0:axv0","1496/74529"],["V0","E0:T+E0:K0+E0:K1","3168/124579"],["V2","E0:axv0","748/24843"]],"alpha":"1","c":["51/11","-10/11"],"omega":"-8/33","hinges":[],"id":84}
{"V":[["4","5"],["-5","4"],["-4","-6"]],"rho":"3/2","value":"20/11","support":["V0","V2","E0:axv0","E0:T+E0:K0+E0:K1"],"support_pts":[["-4","-6"],["-5","4"],["4/11","0"],["12/11","1"]],"masses":["67/1911","4/91","242/273","22/637"],"cables":[["V0","V2","268/24843"],["V0","E0:axu0","6/637"],["V0","E0:axv0","1936/74529"],["V2","E0:axv0","968/24843"],["E0:axu0","E0:T+E0:K0+E0:K1","22/637"]],"alpha":"1","c":["51/11","-80/33"],"omega":"-16/11","hinges":[],"id":85}
{"V":[["4","5"],["-5","4"],["-4","-6"]],"rho":"7","value":"20/11","support":["V0","V2","E0:axv0","E0:T+E0:K0+E0:K1"],"support_pts":[["-4","-6"],["-5","4"],["4/11","0"],["14/33","1/12"]],"masses":["716/19929","4/91","121/273","3168/6643"],"cables":[["V0","V2","2864/24843"],["V0","E0:axv0","968/74529"],["V0","E0:T+E0:K0+E0:K1","3168/69277"],["V2","E0:axv0","484/24843"]],"alpha":"1","c":["51/11","-40/77"],"omega":"-4/33","hinges":[],"id":86}
{"V":[["-4","-2"],["-2","-6"],["1","-6"],["2","4"],["-3","5"]],"rho":"4","value":"416/71","support":["V0","V2","V3","V4","E2:K0","E4:axv0"],"support_pts":[["-4","-2"],["1","-6"],["2","4"],["-3","5"],["-11/6 + sqrt(10705)/30","-103/3 + sqrt(10705)/3"],["-26/7","0"]],"masses":["3197630657377/24542487011934 - 20683540535*sqrt(10705)/24542487011934","92643878899/454490500221 - 55185053*sqrt(10705)/50498944469","3846000149485/16361658007956 - 23575613243*sqrt(10705)/16361658007956","106566959642/1363471500663 - 486671542*sqrt(10705)/1363471500663","6355809153785/24542487011934 + 62202979475*sqrt(10705)/24542487011934","510904942765/5453886002652 + 6538667653*sqrt(10705)/5453886002652"],"cables":[["V0","V2","2459715890290/36813730517901 - 206835405350*sqrt(10705)/478578496732713"],["V0","V4","1451687804539/12271243505967 - 92196300665*sqrt(10705)/159526165577571"],["V0","E4:axv0","17724987554365/73627461035802 - 162911663915*sqrt(10705)/73627461035802"],["V2","V3","157686006128885/417222279202878 - 56858831939*sqrt(10705)/24542487011934"],["V2","V4","4530243867118/69537046533813 - 14406330106*sqrt(10705)/53175388525857"],["V2","E2:K0","990499429465*sqrt(10705)/4270392740076516 + 105321688977505/4270392740076516"],["V3","V4","3846000149485/208611139601439 - 1386800779*sqrt(10705)/12271243505967"],["E2:K0","E4:axv0","5106522243095/73627461035802 + 59067885695*sqrt(10705)/73627461035802"]],"alpha":"70/71","c":["148/71","-5/142"],"omega":"-17/213","hinges":[],"id":87}
{"V":[["-4","-2"],["-2","-6"],["1","-6"],["2","4"],["-3","5"]],"rho":"7","value":"416/71","support":["V0","V2","V4","E2:T+E2:K2+E2:K3","E2:K0"],"support_pts":[["-4","-2"],["1","-6"],["-3","5"],["28/15","8/3"],["-91/60 + sqrt(35161)/60","-187/6 + sqrt(35161)/6"]],"masses":["376/1917","512918/3356667 - 1730*sqrt(35161)/3356667","128/1207","148625/586602 - 4325*sqrt(35161)/4106214","17620915/60420006 + 663455*sqrt(35161)/422940042"],"cables":[["V0","V4","187624/316305 - 376*sqrt(35161)/316305"],["V0","E2:K0","188*sqrt(35161)/2846745 + 175028/2846745"],["V2","V4","26671736/171190017 - 89960*sqrt(35161)/171190017"],["V2","E2:T+E2:K2+E2:K3","2080750/3812913 - 8650*sqrt(35161)/3812913"],["V2","E2:K0","14061704*sqrt(35161)/52897715253 + 3327881704/52897715253"],["V4","E2:K0","44723248/3138483645 + 1429808*sqrt(35161)/3138483645"]],"alpha":"70/71","c":["148/71","-10/497"],"omega":"-17/426","hinges":[],"id":88}
{"V":[["-4","-2"],["-2","-6"],["1","-6"],["2","4"],["-3","5"]],"rho":"100","value":"10547045888*sqrt(261394)/2629612782753 + 8954506233184/2629612782753","support":["V2","V4","E2:T+E2:K2+E2:K3","E3:K2","E4:T+E4:K0+E4:K4"],"support_pts":[["1","-6"],["-3","5"],["160/99","16/99"],["1124/99 - 2*sqrt(261394)/99","2*sqrt(261394)/495 + 1054/495"],["-2600/693","-26/99"]],"masses":["307736064*sqrt(261394)/4860799386301 + 818680768736/14582398158903","36222784000*sqrt(261394)/34997994637074723 + 666545939633600/34997994637074723","57592523179983/92355188339719 - 17009528448*sqrt(261394)/92355188339719","57673540789888/1276318422465297 + 135183568576*sqrt(261394)/1276318422465297","577635520*sqrt(261394)/41516007873161 + 10629238504808/41516007873161"],"cables":[["V2","V4","2786368000*sqrt(261394)/201523961441889 + 51272764587200/201523961441889"],["V2","E2:T+E2:K2+E2:K3","9214803708797280/5633666488722859 - 2721524551680*sqrt(261394)/5633666488722859"],["V2","E3:K2","132729077338629376/65092239545730147 + 260804601367552*sqrt(261394)/65092239545730147"],["V4","E4:T+E4:K0+E4:K4","1501852352000*sqrt(261394)/21629840101916881 + 27636020112500800/21629840101916881"]],"alpha":"459607341914/1035908065933 + 918110562*sqrt(261394)/1035908065933","c":["1824682303174*sqrt(261394)/1196473816152615 + 196813819734404/170924830878945","-25050864671323/341849661757890 + 140554520378*sqrt(261394)/1196473816152615"],"omega":"-56420834505947/512774492636835 + 70149553127*sqrt(261394)/398824605384205","hinges":[["V2","E3:K1","1915639289285288390061/31734963948886265411630 - 45666604807*sqrt(261394)/398824605384205"],["V2","E3:K2","5397617/556998602"],["V4","E0:K4","46796572024/876537594251 - 535419946*sqrt(261394)/6135763159757"]],"id":89}
{"V":[["2","4"],["-6","-1"],["-3","-6"],["0","-5"],["1","-2"]],"rho":"7","value":"88/19","support":["V2","E2:K4","E3:axv0","E3:T+E3:K3+E3:K4","E3:K2","E3:K2"],"support_pts":[["1","-2"],["-203/72 + sqrt(89593)/72","-299/12 + sqrt(89593)/12"],["-22/5","0"],["-77/15","-11/24"],["-27/20 + sqrt(25041)/60","sqrt(25041)/96 + 61/32"],["-sqrt(25041)/60 - 27/20","61/32 - sqrt(25041)/96"]],"masses":["37521/79249 - 11*sqrt(89593)/79249","1017599/16959286 + 3421*sqrt(89593)/16959286","-1855/158498 + 25*sqrt(89593)/158498","9555600/364624649 - 221520*sqrt(89593)/2552372543","-3193*sqrt(89593)/47707898 - 27691*sqrt(2243498313)/398217824606 + 9404657*sqrt(25041)/56888260658 + 1540411/6815414","-9404657*sqrt(25041)/56888260658 - 3193*sqrt(89593)/47707898 + 27691*sqrt(2243498313)/398217824606 + 1540411/6815414"],"cables":[["V2","E2:K4","5522*sqrt(89593)/330547579 + 1902670/330547579"],["V2","E3:K2","-671*sqrt(89593)/3407707 - 27357*sqrt(2243498313)/28444130329 + 87166673*sqrt(25041)/28444130329 + 2197019/3407707"],["V2","E3:K2","-87166673*sqrt(25041)/28444130329 - 671*sqrt(89593)/3407707 + 27357*sqrt(2243498313)/28444130329 + 2197019/3407707"],["E2:K4","E3:axv0","4389385/364624649 + 18755*sqrt(89593)/364624649"],["E3:axv0","E3:T+E3:K3+E3:K4","66889200/364624649 - 221520*sqrt(89593)/364624649"]],"alpha":"15/19","c":["46/19","3/19"],"omega":"-53/228","hinges":[],"id":90}
{"V":[["2","4"],["-6","-1"],["-3","-6"],["0","-5"],["1","-2"]],"rho":"5/2","value":"88/19","support":["V2","V4","E2:K4","E3:axv0","E3:K1"],"support_pts":[["1","-2"],["-6","-1"],["-77/18 + sqrt(10249)/18","-101/3 + sqrt(10249)/3"],["-22/5","0"],["14/15","10/3"]],"masses":["693/1462 - 11*sqrt(10249)/27778","7348/371735 - 44*sqrt(10249)/371735","671/11305 + 286*sqrt(10249)/486115","11*sqrt(10249)/57190 + 9153/57190","106623/371735 - 99*sqrt(10249)/371735"],"cables":[["V2","V4","14696/3196921 - 88*sqrt(10249)/3196921"],["V2","E2:K4","8129*sqrt(10249)/162445744 + 846307/162445744"],["V2","E3:axv0","12859363/167223560 - 4719*sqrt(10249)/167223560"],["V2","E3:K1","6610626/15984605 - 6138*sqrt(10249)/15984605"],["V4","E3:K1","518034/41559973 - 3102*sqrt(10249)/41559973"],["E2:K4","E3:axv0","444587/33444712 + 4609*sqrt(10249)/33444712"],["E3:axv0","E3:K1","561*sqrt(10249)/12295850 + 481503/12295850"]],"alpha":"15/19","c":["46/19","42/95"],"omega":"-53/57","hinges":[],"id":91}
{"V":[["2","4"],["-6","-1"],["-3","-6"],["0","-5"],["1","-2"]],"rho":"100","value":"88/19","support":["V2","E2:K4","E3:axv0","E3:K0","E3:K2","E3:K2"],"support_pts":[["1","-2"],["-2807/1188 + sqrt(19284049)/1188","-4391/198 + sqrt(19284049)/198"],["-22/5","0"],["-4","1/4"],["-277/165 + sqrt(197729)/165","sqrt(197729)/264 + 449/264"],["-sqrt(197729)/165 - 277/165","449/264 - sqrt(197729)/264"]],"masses":["540837/1142983 - 11*sqrt(19284049)/1142983","19995067/331465070 + 4589*sqrt(19284049)/331465070","-26770480309141*sqrt(197729)/30415897753340 - 468350737951*sqrt(19284049)/30415897753340 + 1047952363*sqrt(3813015724721)/30415897753340 + 11919251920063857/30415897753340","-26770480309141*sqrt(197729)/400936834021300 - 462690565821*sqrt(19284049)/400936834021300 + 1047952363*sqrt(3813015724721)/400936834021300 + 11893303882098947/400936834021300","-74254732670935095/176412206969372 - 32760717159*sqrt(3813015724721)/882061034846860 + 2912476014897*sqrt(19284049)/176412206969372 + 835502116683873*sqrt(197729)/882061034846860","-74820311787/476738209300 - 142217619*sqrt(197729)/476738209300 + 34917*sqrt(3813015724721)/476738209300 + 18369741*sqrt(19284049)/476738209300"],"cables":[["V2","E2:K4","-2559732879*sqrt(197729)/6669567548107 - 31667867*sqrt(19284049)/6669567548107 + 66297*sqrt(3813015724721)/6669567548107 + 1222699071869/6669567548107"],["V2","E3:axv0","-26770480309141*sqrt(197729)/59449254699710 - 468350737951*sqrt(19284049)/59449254699710 + 1047952363*sqrt(3813015724721)/59449254699710 + 11919251920063857/59449254699710"],["V2","E3:K0","-294475283400551*sqrt(197729)/862014193145795 - 5089596224031*sqrt(19284049)/862014193145795 + 11527475993*sqrt(3813015724721)/862014193145795 + 130826342703088417/862014193145795"],["V2","E3:K2","-287832978254412546/862014193145795 - 1390288956*sqrt(3813015724721)/45369168060305 + 11424245285778*sqrt(19284049)/862014193145795 + 681395629004448*sqrt(197729)/862014193145795"],["E2:axv0","E2:K4","0"],["E2:K4","E3:K2","-42873*sqrt(3813015724721)/691270403485 - 42820882377/691270403485 + 70545111*sqrt(197729)/691270403485 + 26023911*sqrt(19284049)/691270403485"],["E3:axv0","E3:K0","-107081921236564*sqrt(197729)/29724627349855 - 1850762263284*sqrt(19284049)/29724627349855 + 4191809452*sqrt(3813015724721)/29724627349855 + 47573215528395788/29724627349855"],["E3:axv0","E3:K1","0"],["E3:axv0","E3:K2","-130659*sqrt(19284049)/22413578 - 291*sqrt(3813015724721)/22413578 + 1334037*sqrt(197729)/22413578 + 598982613/22413578"]],"alpha":"15/19","c":["46/19","21/1900"],"omega":"-53/3762","hinges":[],"id":92}
{"V":[["5","6"],["-6","5"],["-4","-2"],["4","-4"],["6","-1"]],"rho":"2","value":"26324/1539","support":["V0","V1","V3","V4"],"support_pts":[["-4","-2"],["4","-4"],["5","6"],["-6","5"]],"masses":["544/1539","467/1539","316/1539","212/1539"],"cables":[["V0","V1","82157/820287"],["V0","V3","316/3321"],["V0","V4","2438/20007"],["V1","V3","10744/63099"],["V1","V4","1166/20007"]],"alpha":"0","c":["-2549/1539","-1990/1539"],"omega":"503/3078","hinges":[],"id":93}
{"V":[["5","6"],["-6","5"],["-4","-2"],["4","-4"],["6","-1"]],"rho":"5/2","value":"26324/1539","support":["V0","V1","V3","V4"],"support_pts":[["-4","-2"],["4","-4"],["5","6"],["-6","5"]],"masses":["544/1539","467/1539","316/1539","212/1539"],"cables":[["V0","V1","68447/546858"],["V0","V3","5530/63099"],["V0","V4","3763/20007"],["V1","V3","790/3321"],["V1","V4","901/20007"]],"alpha":"0","c":["-2549/1539","-1592/1539"],"omega":"503/4617","hinges":[],"id":94}
{"V":[["5","6"],["-6","5"],["-4","-2"],["4","-4"],["6","-1"]],"rho":"3/2","value":"26324/1539","support":["V0","V1","V3","V4"],"support_pts":[["-4","-2"],["4","-4"],["5","6"],["-6","5"]],"masses":["544/1539","467/1539","316/1539","212/1539"],"cables":[["V0","V1","3007/40014"],["V0","V3","158/1539"],["V0","V4","371/6669"],["V1","V3","158/1539"],["V1","V4","53/741"]],"alpha":"0","c":["-2549/1539","-7960/4617"],"omega":"503/1539","hinges":[],"id":95}
{"V":[["-5","-6"],["4","-1"],["1","2"],["-6","4"],["-6","-4"]],"rho":"3","value":"79/8","support":["V1","V2","V3","V4"],"support_pts":[["-5","-6"],["4","-1"],["1","2"],["-6","4"]],"masses":["5/32","43/120","31/96","13/80"],"cables":[["V1","V3","5/32"],["V1","V4","5/32"],["V2","V3","43/180"],["V2","V4","43/600"],["V3","V4","7/480"]],"alpha":"0","c":["41/16","7/12"],"omega":"-3/64","hinges":[],"id":96}
{"V":[["-5","-6"],["4","-1"],["1","2"],["-6","4"],["-6","-4"]],"rho":"5/2","value":"79/8","support":["V1","V2","V3","V4"],"support_pts":[["-5","-6"],["4","-1"],["1","2"],["-6","4"]],"masses":["5/32","43/120","31/96","13/80"],"cables":[["V1","V2","167/21280"],["V1","V3","31/224"],["V1","V4","91/760"],["V2","V3","341/2016"],["V2","V4","13/152"]],"alpha":"0","c":["41/16","7/10"],"omega":"-1/16","hinges":[],"id":97}
{"V":[["-5","-6"],["4","-1"],["1","2"],["-6","4"],["-6","-4"]],"rho":"4","value":"79/8","support":["V1","V2","V3","V4"],"support_pts":[["-5","-6"],["4","-1"],["1","2"],["-6","4"]],"masses":["5/32","43/120","31/96","13/80"],"cables":[["V1","V3","185/1088"],["V1","V4","65/272"],["V2","E2:K4","43*sqrt(985)/1200 + 301/240"],["V3","V4","143/1360"],["V3","E2:K4","731/3480 + 43*sqrt(985)/3480"]],"alpha":"0","c":["41/16","7/16"],"omega":"-1/32","hinges":[],"id":98}
{"V":[["5","6"],["-3","-3"],["-2","-3"],["5","4"]],"rho":"2","value":"3/17","support":["E1:axu0","E1:axv0","E3:axu0","E3:axv0"],"support_pts":[["0","-1"],["1","0"],["0","3/8"],["-1/3","0"]],"masses":["24/187","9/68","64/187","27/68"],"cables":[["E1:axu0","E3:axu0","384/2057"],["E1:axv0","E3:axv0","27/272"]],"alpha":"9/17","c":["-6/17","5/34"],"omega":"-1","hinges":[],"id":99}
{"V":[["5","6"],["-3","-3"],["-2","-3"],["5","4"]],"rho":"3/2","value":"3/17","support":["E1:axu0","E1:axv0","E3:axu0","E3:axv0"],"support_pts":[["0","-1"],["1","0"],["0","3/8"],["-1/3","0"]],"masses":["24/187","9/68","64/187","27/68"],"cables":[["E1:axu0","E1:axv0","27/748"],["E1:axu0","E3:axu0","72/2057"],["E1:axu0","E3:axv0","81/748"],["E1:axv0","E3:axu0","18/187"],["E3:axu0","E3:axv0","54/187"]],"alpha":"9/17","c":["-6/17","10/51"],"omega":"-2","hinges":[],"id":100}
{"V":[["5","6"],["-3","-3"],["-2","-3"],["5","4"]],"rho":"7","value":"3/17","support":["E1:axu0","E1:axv0","E3:axu0","E3:axv0"],"support_pts":[["0","-1"],["1","0"],["0","3/8"],["-1/3","0"]],"masses":["24/187","9/68","64/187","27/68"],"cables":[["E1:axu0","E1:axv0","27/748"],["E1:axu0","E3:axu0","1128/2057"],["E1:axu0","E3:axv0","81/748"],["E1:axv0","E3:axu0","18/187"],["E3:axu0","E3:axv0","54/187"]],"alpha":"9/17","c":["-6/17","5/119"],"omega":"-1/6","hinges":[],"id":101}
{"V":[["6","-6"],["5","5"],["-2","4"],["-5","3"],["-5","1"],["-4","-1"]],"rho":"5","value":"915/64","support":["V0","V1","V2","V3"],"support_pts":[["-4","-1"],["6","-6"],["5","5"],["-2","4"]],"masses":["31/64","23/128","7/32","15/128"],"cables":[["V0","V2","155/1056"],["V0","V3","217/704"],["V1","V3","69/832"],["V1","E1:K5","115*sqrt(66289)/79872 + 32315/79872"],["V2","V3","245/9152"],["V2","E1:K5","711/1664 + 3*sqrt(66289)/1664"]],"alpha":"0","c":["-347/128","-71/320"],"omega":"43/512","hinges":[],"id":102}
{"V":[["6","-6"],["5","5"],["-2","4"],["-5","3"],["-5","1"],["-4","-1"]],"rho":"5/2","value":"915/64","support":["V0","V1","V2","V3"],"support_pts":[["-4","-1"],["6","-6"],["5","5"],["-2","4"]],"masses":["31/64","23/128","7/32","15/128"],"cables":[["V0","V1","7/160"],["V0","V2","9/64"],["V0","V3","15/128"],["V1","V2","11/64"],["V1","V3","15/256"]],"alpha":"0","c":["-347/128","-71/160"],"omega":"43/192","hinges":[],"id":103}
{"V":[["6","-6"],["5","5"],["-2","4"],["-5","3"],["-5","1"],["-4","-1"]],"rho":"7","value":"915/64","support":["V0","V1","V2","V3"],"support_pts":[["-4","-1"],["6","-6"],["5","5"],["-2","4"]],"masses":["31/64","23/128","7/32","15/128"],"cables":[["V0","V2","31/352"],["V0","V3","403/704"],["V1","V2","529/832"],["V1","V3","23/416"],["V2","V3","1225/9152"]],"alpha":"0","c":["-347/128","-71/448"],"omega":"43/768","hinges":[],"id":104}
{"V":[["6","-5"],["5","2"],["-2","1"],["-2","-5"],["1","-6"]],"rho":"3","value":"23/3","support":["V0","V1","V3","V4"],"support_pts":[["-2","-5"],["1","-6"],["5","2"],["-2","1"]],"masses":["1/126","1/6","3/14","11/18"],"cables":[["V0","V3","1/441"],["V0","V4","13/756"],["V1","V3","47/312"],["V1","V4","10/39"],["V3","V4","53/819"]],"alpha":"0","c":["-4/3","13/9"],"omega":"1/12","hinges":[],"id":105}
{"V":[["6","-5"],["5","2"],["-2","1"],["-2","-5"],["1","-6"]],"rho":"5/2","value":"23/3","support":["V0","V1","V3","V4"],"support_pts":[["-2","-5"],["1","-6"],["5","2"],["-2","1"]],"masses":["1/126","1/6","3/14","11/18"],"cables":[["V0","V3","1/441"],["V0","V4","1/72"],["V1","V3","19/156"],["V1","V4","17/78"],["V3","V4","19/234"]],"alpha":"0","c":["-4/3","26/15"],"omega":"1/9","hinges":[],"id":106}
{"V":[["6","-5"],["5","2"],["-2","1"],["-2","-5"],["1","-6"]],"rho":"7","value":"35861*sqrt(1537)/30691461 + 4515155473/613829220","support":["V0","V1","V2","V3","V4","E3:K1"],"support_pts":[["-2","-5"],["1","-6"],["6","-5"],["5","2"],["-2","1"],["-5/12 + sqrt(1537)/12","sqrt(1537)/84 + 103/84"]],"masses":["17287213/409219480 - 5123*sqrt(1537)/40921948","251027*sqrt(1537)/1595955972 + 3983773411/31919119440","9031903/613829220 - 35861*sqrt(1537)/613829220","1634774443/9821267520 - 6490841*sqrt(1537)/9821267520","1849731791/2864536360 - 548161*sqrt(1537)/286453636","1801057249/297911781440 + 774817889*sqrt(1537)/297911781440"],"cables":[["V0","V1","17287213/613829220 - 5123*sqrt(1537)/61382922"],["V0","V4","1849731791/7365950640 - 548161*sqrt(1537)/736595064"],["V1","V2","63223321/22097851920 - 251027*sqrt(1537)/22097851920"],["V1","V3","80103947707/353565630720 - 318051209*sqrt(1537)/353565630720"],["V1","V4","1849731791/4296804540 - 548161*sqrt(1537)/429680454"],["V1","E3:K1","704411511261/15491412634880 + 47777010909*sqrt(1537)/15491412634880"],["V2","V3","1634774443/22097851920 - 6490841*sqrt(1537)/22097851920"]],"alpha":"2043453/204609740 + 8981*sqrt(1537)/10230487","c":["-194236933/306914610 - 78442*sqrt(1537)/30691461","763311343/1074201135 - 29008*sqrt(1537)/30691461"],"omega":"-18608503/306914610 + 1491*sqrt(1537)/10230487","hinges":[["V1","E3:K1","2813300/30691461 - 7840*sqrt(1537)/30691461"]],"id":107}
{"V":[["5","2"],["-5","3"],["-5","-4"],["1","-5"]],"rho":"50","value":"2809574775*sqrt(41)/7471154546 + 56036423025/7471154546","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E2:K1"],"support_pts":[["-5","-4"],["1","-5"],["-5","3"],["1350/343","27/196"],["25/2 - 25*sqrt(41)/14","5*sqrt(41)/28 + 5/4"]],"masses":["27772411815/209192327288 - 115175115*sqrt(41)/29884618184","14282778757275*sqrt(41)/1113470988917656 + 117131706985275/1113470988917656","6693151247415/35981080293536 - 27757202715*sqrt(41)/5140154327648","4088794300463390/10160422773873611 - 350663711738130*sqrt(41)/10160422773873611","2410219270762443/13883556838977248 + 429550536942135*sqrt(41)/13883556838977248"],"cables":[["V0","V3","11155252079025/2928692582032 - 46262004525*sqrt(41)/418384654576"],["V0","E0:axu0","27772411815/209192327288 - 115175115*sqrt(41)/29884618184"],["V1","V3","11155252079025/71962160587072 - 46262004525*sqrt(41)/10280308655296"],["V1","E0:axu0","138862059075/209192327288 - 575875575*sqrt(41)/29884618184"],["V1","E1:T+E1:K1+E1:K2","5519872305625576500/10231545733290726277 - 473396010846475500*sqrt(41)/10231545733290726277"],["V1","E2:K1","3077527336390966725/1027383206084316352 + 484732653492324825*sqrt(41)/1027383206084316352"]],"alpha":"487958443/3735577273 + 103627650*sqrt(41)/3735577273","c":["10763710679/7471154546 - 71005025*sqrt(41)/7471154546","7108232381/74711545460 - 72608263*sqrt(41)/14942309092"],"omega":"-11924332697/366086572754 + 34895025*sqrt(41)/52298081822","hinges":[["V1","E2:K1","150284047/3735577273 - 4795385*sqrt(41)/3735577273"]],"id":108}
{"V":[["5","2"],["-5","3"],["-5","-4"],["1","-5"]],"rho":"10","value":"1434165*sqrt(1009)/27755282 + 250041945/27755282","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E2:K1"],"support_pts":[["-5","-4"],["1","-5"],["-5","3"],["30/7","3/4"],["185/18 - 5*sqrt(1009)/18","sqrt(1009)/36 + 53/36"]],"masses":["91160271/777147896 - 411543*sqrt(1009)/777147896","153829785*sqrt(1009)/94478979928 + 15506422155/94478979928","91160271/444084512 - 411543*sqrt(1009)/444084512","4150104686/11809872491 - 74551638*sqrt(1009)/11809872491","18619863963/115017888608 + 706295085*sqrt(1009)/115017888608"],"cables":[["V0","V1","151933785/1554295792 - 685905*sqrt(1009)/1554295792"],["V0","V3","151933785/222042256 - 685905*sqrt(1009)/222042256"],["V1","V3","151933785/888169024 - 685905*sqrt(1009)/888169024"],["V1","E1:T+E1:K1+E1:K2","124503140580/271627067293 - 2236549140*sqrt(1009)/271627067293"],["V1","E2:K1","4714257926085/8511323756992 + 157791135795*sqrt(1009)/8511323756992"]],"alpha":"1389451/13877641 + 62790*sqrt(1009)/13877641","c":["486963607/249797538 - 1013035*sqrt(1009)/249797538","236785165/499595076 - 1908241*sqrt(1009)/499595076"],"omega":"-45296609/249797538 + 16445*sqrt(1009)/27755282","hinges":[["V1","E2:axu0","8286116735468678/80827584513294285 - 137011*sqrt(1009)/124898769"],["V1","E2:K1","74848573/647144765"]],"id":109}
{"V":[["5","2"],["-5","3"],["-5","-4"],["1","-5"]],"rho":"7","value":"1870245*sqrt(7249)/131244988 + 1301101335/131244988","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E2:K1"],"support_pts":[["-5","-4"],["1","-5"],["-5","3"],["9/2","9/8"],["107/12 - sqrt(7249)/12","sqrt(7249)/120 + 193/120"]],"masses":["396991503/3674859664 - 536679*sqrt(7249)/3674859664","58465485*sqrt(7249)/135969807568 + 26550457155/135969807568","68679530019/316037931104 - 92845467*sqrt(7249)/316037931104","2745293020/8498112973 - 19840860*sqrt(7249)/8498112973","261167338107/1670486207264 + 3916569501*sqrt(7249)/1670486207264"],"cables":[["V0","V1","661652505/7349719328 - 894465*sqrt(7249)/7349719328"],["V0","V3","22893176673/51448035296 - 30948489*sqrt(7249)/51448035296"],["V1","V3","114465883365/632075862208 - 154742445*sqrt(7249)/632075862208"],["V1","E1:T+E1:K1+E1:K2","24707637180/59486790811 - 178567740*sqrt(7249)/59486790811"],["V1","E2:K1","45927437736375/123615979337536 + 606446863425*sqrt(7249)/123615979337536"]],"alpha":"376126/4687321 + 6555*sqrt(7249)/4687321","c":["890102881/393734964 - 669185*sqrt(7249)/393734964","1866180305/2756144748 - 4547905*sqrt(7249)/2756144748"],"omega":"-217266571/787469928 + 72105*sqrt(7249)/262489976","hinges":[["V1","E2:K1","9195055/28123926 - 97865*sqrt(7249)/196867482"]],"id":110}
{"V":[["3","4"],["-5","5"],["-1","-4"],["0","-6"],["2","-2"]],"rho":"7","value":"25235/3606","support":["V0","V1","V2","E2:T+E2:K2+E2:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-4"],["0","-6"],["2","-2"],["49/18","7/3"],["-175/54","25/24"]],"masses":["735/72721","70/601","1470/7813","2430/7813","27216/72721"],"cables":[["V0","V1","735/601"],["V0","E4:T+E4:K0+E4:K4","4762800/8799241"],["V1","V2","735/1202"],["V2","E2:T+E2:K2+E2:K3","119070/101569"]],"alpha":"1","c":["2401/3606","-515/7212"],"omega":"-1/36","hinges":[["V0","E3:K2","721/108180"],["V1","E3:K0","7721/162270"],["V2","E3:K0","515/10818"]],"id":111}
{"V":[["3","4"],["-5","5"],["-1","-4"],["0","-6"],["2","-2"]],"rho":"2","value":"255/31","support":["V0","V1","V3","V4"],"support_pts":[["-1","-4"],["0","-6"],["3","4"],["-5","5"]],"masses":["15/124","10/31","45/124","6/31"],"cables":[["V0","V3","615/8432"],["V0","V4","45/1054"],["V1","V3","600/2573"],["V1","V4","360/2573"],["V3","V4","1065/87482"]],"alpha":"1","c":["-8/93","-85/124"],"omega":"77/186","hinges":[],"id":112}
{"V":[["4","1"],["-6","1"],["0","-2"],["5","-4"]],"rho":"4","value":"564/283","support":["V0","V1","V2","E2:axu0+E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-2"],["5","-4"],["4","1"],["0","1"],["-16/3","2/3"]],"masses":["367/1132","4/1415","14/283","826/1415","45/1132"],"cables":[["V0","V1","36/32545"],["V0","V2","336/6509"],["V0","E2:axu0+E2:K0","3304/4245"],["V0","E3:T+E3:K0+E3:K3","45/1132"],["V1","V2","56/6509"]],"alpha":"1/283","c":["-117/283","141/566"],"omega":"113/849","hinges":[["V0","E2:axu0+E2:K0","10/283"]],"id":113}
{"V":[["4","1"],["-6","1"],["0","-2"],["5","-4"]],"rho":"2","value":"2","support":["V0","V2","E2:K1"],"support_pts":[["0","-2"],["4","1"],["-10/3","1"]],"masses":["1/3","10/33","4/11"],"cables":[["V0","V2","20/99"],["V0","E2:K1","8/33"],["V2","E2:K1","20/363"]],"alpha":"0","c":["-1/2","1/2"],"omega":"1/2","hinges":[],"id":114}
{"V":[["4","1"],["-6","1"],["0","-2"],["5","-4"]],"rho":"3/2","value":"2","support":["V0","V2","V3","E2:axu0+E2:K0"],"support_pts":[["0","-2"],["4","1"],["-6","1"],["0","1"]],"masses":["1/3","1/20","1/30","7/12"],"cables":[["V0","V2","1/40"],["V0","V3","1/60"],["V0","E2:axu0+E2:K0","7/24"],["V2","V3","1/100"]],"alpha":"0","c":["-1/2","2/3"],"omega":"1","hinges":[],"id":115}
{"V":[["5","-2"],["-1","6"],["-5","0"],["-5","-3"],["-1","-6"],["5","-6"]],"rho":"20","value":"102459*sqrt(2201)/1045556 + 7928781/1045556","support":["V0","V4","V5","E0:K4","E3:T+E3:K3+E3:K4"],"support_pts":[["-5","-3"],["-1","6"],["-5","0"],["-183/38 + 3*sqrt(2201)/38","-477/152 - 9*sqrt(2201)/152"],["70/19","-14/57"]],"masses":["251139/3398057 - 6027*sqrt(2201)/6796114","2031099*sqrt(2201)/1488871744 + 176549961/1488871744","251139/522778 - 6027*sqrt(2201)/1045556","-42358055341/459526044224 + 2383768905*sqrt(2201)/459526044224","19581723*sqrt(2201)/196624124692 + 82444132017/196624124692"],"cables":[["V0","V4","1255695/13592228 - 30135*sqrt(2201)/27184456"],["V0","V5","1255695/1045556 - 30135*sqrt(2201)/2091112"],["V4","V5","1255695/2091112 - 30135*sqrt(2201)/4182224"],["V4","E0:K4","4121325142179/7352416707584 + 147426465081*sqrt(2201)/7352416707584"],["V4","E3:T+E3:K3+E3:K4","685360305*sqrt(2201)/8749773548794 + 2885544620595/8749773548794"]],"alpha":"1683*sqrt(2201)/261389 + 91076/261389","c":["1178819/5227780 + 65841*sqrt(2201)/5227780","-23971673/125466720 + 156451*sqrt(2201)/41822240"],"omega":"-36234209/595966920 + 196843*sqrt(2201)/198655640","hinges":[["V4","E0:K4","3772691/31366680 - 12427*sqrt(2201)/10455560"]],"id":116}
{"V":[["-6","-2"],["-5","-6"],["3","-5"],["6","-2"],["0","2"]],"rho":"20","value":"860/169","support":["V3","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K3+E3:K4"],"support_pts":[["0","2"],["0","-43/8"],["60/19","-2/19"],["-60/19","-2/19"]],"masses":["72627/199420","11264/89739","15523/60840","15523/60840"],"cables":[["V3","E0:axu0+E0:K3","9687040/5294601"],["V3","E2:T+E2:K2+E2:K3","15523/60840"],["V3","E3:T+E3:K3+E3:K4","15523/60840"]],"alpha":"89/169","c":["-59/507","27/338"],"omega":"-59/1014","hinges":[["V3","E0:axu0+E0:K3","59/507"]],"id":117}
{"V":[["-5","-6"],["0","-6"],["4","0"],["6","6"],["-3","6"]],"rho":"20","value":"21456/1565","support":["V1","V2","V4","E0:K4","E4:T+E4:K0+E4:K4"],"support_pts":[["0","-6"],["4","0"],["-3","6"],["-10/3","-6"],["-80/19","-24/19"]],"masses":["236/7825","708/1565","7376/35995","216/1565","31407/179975"],"cables":[["V1","V2","2832/17215"],["V1","V4","3776/17215"],["V2","V4","2832/17215"],["V4","E0:K4","432/313"],["V4","E4:T+E4:K0+E4:K4","502512/827885"]],"alpha":"1296/1565","c":["-36/313","-2781/15650"],"omega":"-366/5947","hinges":[["V4","E0:K4","12/313"]],"id":118}
{"V":[["-5","-6"],["0","-6"],["4","0"],["6","6"],["-3","6"]],"rho":"10","value":"3312/235","support":["V1","V2","V4","E0:K4","E4:T+E4:K0+E4:K4"],"support_pts":[["0","-6"],["4","0"],["-3","6"],["-15/4","-6"],["-40/9","-8/3"]],"masses":["212/3525","106/235","672/3055","256/3525","2997/15275"],"cables":[["V1","V2","424/2585"],["V1","V4","1696/7755"],["V2","V4","424/2585"],["V4","E0:K4","256/705"],["V4","E4:T+E4:K0+E4:K4","23976/39715"]],"alpha":"192/235","c":["-12/47","-447/1175"],"omega":"-58/423","hinges":[["V4","E0:K4","4/47"]],"id":119}
{"V":[["-5","-6"],["0","-6"],["4","0"],["6","6"],["-3","6"]],"rho":"5/2","value":"72/5","support":["V0","V1","V2","V4","E4:K1","E4:K3"],"support_pts":[["-5","-6"],["0","-6"],["4","0"],["-3","6"],["-10/3","4"],["8/3 - 2*sqrt(106)/3","40 - 4*sqrt(106)"]],"masses":["7422/49525 - 783*sqrt(106)/198100","2/25","9/20","334/1415 - 27*sqrt(106)/5660","1323/70750 + 81*sqrt(106)/35375","64773/990500 + 1593*sqrt(106)/247625"],"cables":[["V0","V2","3711/79240 - 783*sqrt(106)/633920"],["V0","V4","3711/22640 - 783*sqrt(106)/181120"],["V1","V2","3/55"],["V1","V4","4/55"],["V2","V4","14547/124520 - 297*sqrt(106)/90560"],["V2","E4:K1","1323/113200 + 81*sqrt(106)/56600"],["V2","E4:K3","23139/792400 + 4887*sqrt(106)/1584800"],["E4:K1","E4:K3","8343*sqrt(106)/2830000 + 87237/2830000"]],"alpha":"9/10","c":["0","-18/25"],"omega":"-1/2","hinges":[],"id":120}
{"V":[["-2","5"],["-4","1"],["-2","-2"],["1","-6"],["6","-4"],["1","3"]],"rho":"2","value":"220/31","support":["V0","V2","V3","V5","E2:K5"],"support_pts":[["-2","-2"],["6","-4"],["1","3"],["-4","1"],["-29/14 + 3*sqrt(641)/14","73/10 - 3*sqrt(641)/10"]],"masses":["297/713","3941/35650 - 7*sqrt(641)/106950","1157/2852 - sqrt(641)/8556","88/1395","2657/641700 + 13*sqrt(641)/71300"],"cables":[["V0","V2","3941/819950 - 7*sqrt(641)/2459850"],["V0","V3","14*sqrt(641)/4673715 + 24752/81995"],["V0","V5","43/775 - 7*sqrt(641)/1016025"],["V2","V3","51233/409975 - 91*sqrt(641)/1229925"],["V3","V5","1781/71300 - 13*sqrt(641)/131100"],["V5","E2:K5","4771/3208500 + 953*sqrt(641)/9625500"]],"alpha":"21/31","c":["4/31","3/31"],"omega":"29/31","hinges":[],"id":121}
{"V":[["0","4"],["-5","-3"],["-5","-4"],["4","-4"],["4","0"]],"rho":"3/2","value":"80/7","support":["V0","V2","V3","V4","E4:axv0+E4:K3"],"support_pts":[["-5","-3"],["4","-4"],["4","0"],["0","4"],["-20/7","0"]],"masses":["80/357","25/119","5/42","45/119","7/102"],"cables":[["V0","V2","80/6069"],["V0","V3","5/126"],["V0","E4:K2","3130*sqrt(274)/552279 + 45385/368186"],["V2","V4","295/2023"],["V2","E4:axv0+E4:K3","35/1734"],["V3","V4","5/168"],["V4","E4:axv0+E4:K3","35/1734"],["V4","E4:K2","20345/145656 + 1565*sqrt(274)/145656"]],"alpha":"1","c":["-8/7","40/21"],"omega":"-10/7","hinges":[],"id":122}
{"V":[["0","4"],["-5","-3"],["-5","-4"],["4","-4"],["4","0"]],"rho":"5/2","value":"80/7","support":["V2","V3","V4","E2:K4","E4:T+E4:K0+E4:K4"],"support_pts":[["4","-4"],["4","0"],["0","4"],["4","-8/3"],["-100/21","-8/3"]],"masses":["1/7","1/14","2/5","18/161","63/230"],"cables":[["V2","V3","1/14"],["V2","V4","1/7"],["V3","V4","1/14"],["V4","E2:K4","18/161"],["V4","E4:T+E4:K0+E4:K4","63/230"]],"alpha":"1","c":["-8/7","8/7"],"omega":"-10/21","hinges":[],"id":123}
{"V":[["-1","6"],["-6","5"],["0","-2"],["2","-3"],["0","5"]],"rho":"7","value":"30/17","support":["V0","V2","E1:K4","E4:axv0","E4:K2"],"support_pts":[["0","-2"],["0","5"],["-133/48 + sqrt(37849)/48","193/12 - sqrt(37849)/12"],["-12/7","0"],["-1","-5/6"]],"masses":["5131495/5209344 - 24485*sqrt(37849)/5209344","275/1428 - sqrt(37849)/1428","86591/372096 + 467*sqrt(37849)/372096","786793/744192 - 2891*sqrt(37849)/744192","-15169/10336 + 83*sqrt(37849)/10336"],"cables":[["V0","V2","5131495/2604672 - 24485*sqrt(37849)/2604672"],["V2","E1:axv0","-5425/16932 + 35*sqrt(37849)/16932"],["V2","E4:axv0","19224317/30883968 - 98119*sqrt(37849)/30883968"],["V2","E4:K2","-15169/10336 + 83*sqrt(37849)/10336"],["E1:axv0","E1:K4","133*sqrt(37849)/16932 + 27769/16932"],["E1:K4","E4:axv0","-341285/30883968 + 28735*sqrt(37849)/30883968"]],"alpha":"14/17","c":["13/34","-9/119"],"omega":"31/204","hinges":[],"id":124}
{"V":[["-1","6"],["-6","5"],["0","-2"],["2","-3"],["0","5"]],"rho":"50","value":"30/17","support":["V0","V2","E1:K4","E4:axv0","E4:K2"],"support_pts":[["0","-2"],["0","5"],["-475/196 + 5*sqrt(20785)/196","720/49 - 5*sqrt(20785)/49"],["-12/7","0"],["-558/343","-5/49"]],"masses":["4958568355/6535550448 - 4131325*sqrt(20785)/933650064","275/1428 - sqrt(20785)/1020","2321123/10039248 + 85337*sqrt(20785)/50196240","73229275/10039248 - 487795*sqrt(20785)/10039248","-6980703415/933650064 + 48824335*sqrt(20785)/933650064"],"cables":[["V0","V2","123964208875/11437213284 - 103283125*sqrt(20785)/1633887612"],["V2","E1:K4","130655/203184 - 791*sqrt(20785)/203184"],["V2","E4:axv0","2075706395/416628792 - 14395955*sqrt(20785)/416628792"],["V2","E4:K2","-6980703415/933650064 + 48824335*sqrt(20785)/933650064"],["E1:K4","E4:axv0","-318203795/416628792 + 2688875*sqrt(20785)/416628792"]],"alpha":"14/17","c":["13/34","-9/850"],"omega":"31/1666","hinges":[],"id":125}
{"V":[["-1","6"],["-6","5"],["0","-2"],["2","-3"],["0","5"]],"rho":"2","value":"30/17","support":["V0","V2","E1:K0","E1:K4","E4:axv0"],"support_pts":[["0","-2"],["0","5"],["3/4","2"],["-19/4 + sqrt(601)/4","24 - sqrt(601)"],["-12/7","0"]],"masses":["15/119","-4190/29631 + 28*sqrt(601)/4233","81760/165087 - 2240*sqrt(601)/165087","1148*sqrt(601)/165087 + 28532/165087","490/1411"],"cables":[["V0","V2","-41900/207417 + 40*sqrt(601)/4233"],["V0","E1:K0","64960/165087 - 2240*sqrt(601)/165087"],["V0","E4:axv0","28420/165087 - 980*sqrt(601)/165087"],["E1:K0","E1:K4","246400/4567407 + 11200*sqrt(601)/4567407"],["E1:K0","E4:axv0","274400/4567407"],["E1:K4","E4:axv0","1960*sqrt(601)/806013 + 962360/13702221"]],"alpha":"14/17","c":["13/34","-9/34"],"omega":"31/34","hinges":[],"id":126}
{"V":[["3","-1"],["-4","4"],["1","-2"]],"rho":"4","value":"32/65","support":["E1:axu0","E1:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","8/7"],["8/5","0"],["0","-4/5"],["-2/3","0"]],"masses":["49/221","30/221","70/221","72/221"],"cables":[["E1:axu0","E2:axu0","1960/3757"],["E1:axv0","E2:axv0","360/3757"]],"alpha":"6/13","c":["-28/65","-3/65"],"omega":"67/195","hinges":[],"id":127}
{"V":[["3","-1"],["-4","4"],["1","-2"]],"rho":"5","value":"32/65","support":["E1:axu0","E1:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","8/7"],["8/5","0"],["0","-4/5"],["-2/3","0"]],"masses":["49/221","30/221","70/221","72/221"],"cables":[["E1:axu0","E2:axu0","2450/3757"],["E1:axv0","E2:axv0","360/3757"]],"alpha":"6/13","c":["-28/65","-12/325"],"omega":"67/260","hinges":[],"id":128}
{"V":[["3","-1"],["-4","4"],["1","-2"]],"rho":"50","value":"32/65","support":["V0","E1:axu0","E1:K0","E2:axu0","E2:K1"],"support_pts":[["1","-2"],["0","8/7"],["314/245 - 2*sqrt(149)/245","2*sqrt(149)/343 + 78/343"],["0","-4/5"],["233/196 - sqrt(132689)/196","-1091/490 + 3*sqrt(132689)/490"]],"masses":["-933668/4516135 - 1164*sqrt(149)/4516135 + 12*sqrt(19770661)/4516135 + 2884*sqrt(132689)/4516135","4781/27625 - 42*sqrt(149)/27625","2412*sqrt(149)/1685125 + 17952/99125","-721*sqrt(132689)/674050 - 3*sqrt(19770661)/674050 - 399*sqrt(149)/674050 + 422607/674050","81*sqrt(19770661)/45161350 + 3261*sqrt(149)/3473950 + 19467*sqrt(132689)/45161350 + 783727/3473950"],"cables":[["V0","E1:axu0","-901908994/76774295 - 3752742*sqrt(149)/76774295 + 798*sqrt(19770661)/5905715 + 191786*sqrt(132689)/5905715"],["V0","E1:K0","32712*sqrt(149)/1145885 + 82968/88145"],["V0","E2:K1","-5817587496/1028775553 - 24206328*sqrt(149)/1028775553 + 67680*sqrt(19770661)/1028775553 + 16265760*sqrt(132689)/1028775553"],["E1:axu0","E2:axu0","-5047*sqrt(132689)/229177 - 21*sqrt(19770661)/229177 - 2793*sqrt(149)/229177 + 2958249/229177"],["E1:axu0","E2:K1","-802473*sqrt(132689)/76774295 - 3339*sqrt(19770661)/76774295 + 1255317*sqrt(149)/76774295 + 301694519/76774295"]],"alpha":"6/13","c":["-28/65","-6/1625"],"omega":"67/3185","hinges":[],"id":129}
{"V":[["-5","-2"],["-4","-6"],["-2","-6"],["1","0"],["0","4"]],"rho":"5","value":"40/17","support":["V2","V3","E1:axu0+E1:K3","E3:axv0+E3:K2"],"support_pts":[["1","0"],["0","4"],["0","-2"],["-10/3","0"]],"masses":["120/221","5/51","10/51","36/221"],"cables":[["V2","E3:axv0+E3:K2","360/2873"],["V3","E1:axu0+E1:K3","50/153"]],"alpha":"12/17","c":["28/17","-2/17"],"omega":"-4/17","hinges":[],"id":130}
{"V":[["-5","-2"],["-4","-6"],["-2","-6"],["1","0"],["0","4"]],"rho":"3/2","value":"40/17","support":["V2","V3","E1:axu0+E1:K3","E3:axv0+E3:K2"],"support_pts":[["1","0"],["0","4"],["0","-2"],["-10/3","0"]],"masses":["120/221","5/51","10/51","36/221"],"cables":[["V2","E3:axv0+E3:K2","360/2873"],["V3","E1:axu0+E1:K3","5/51"]],"alpha":"12/17","c":["28/17","-20/51"],"omega":"-32/17","hinges":[],"id":131}
{"V":[["-5","-2"],["-4","-6"],["-2","-6"],["1","0"],["0","4"]],"rho":"10","value":"40/17","support":["V2","V3","E1:axu0+E1:K3","E3:axv0+E3:K2"],"support_pts":[["1","0"],["0","4"],["0","-2"],["-10/3","0"]],"masses":["120/221","5/51","10/51","36/221"],"cables":[["V2","V3","40/221"],["V2","E1:axu0+E1:K3","80/221"],["V3","E1:axu0+E1:K3","76/153"],["V3","E3:axv0+E3:K2","12/221"],["E1:axu0+E1:K3","E3:axv0+E3:K2","24/221"]],"alpha":"12/17","c":["28/17","-1/17"],"omega":"-16/153","hinges":[],"id":132}
{"V":[["-6","-5"],["6","1"],["5","6"],["-3","6"]],"rho":"3","value":"12","support":["V0","V1","V3","E0:axu0"],"support_pts":[["-6","-5"],["6","1"],["-3","6"],["0","-2"]],"masses":["5/57","11/57","4/19","29/57"],"cables":[["V0","V1","35/2166"],["V0","V3","40/361"],["V1","E0:axu0","58/361"],["V3","E0:axu0","116/361"]],"alpha":"0","c":["3","-4/3"],"omega":"-1/4","hinges":[],"id":133}
{"V":[["-6","-5"],["6","1"],["5","6"],["-3","6"]],"rho":"3/2","value":"12","support":["V0","V1","V3","E0:K3"],"support_pts":[["-6","-5"],["6","1"],["-3","6"],["-29/2 + sqrt(985)/2","-37/4 + sqrt(985)/4"]],"masses":["61/228 - sqrt(985)/228","61/228 - sqrt(985)/228","4/19","29/114 + sqrt(985)/114"],"cables":[["V0","V1","1769/17328 - 29*sqrt(985)/17328"],["V0","V3","183/1444 - 3*sqrt(985)/1444"],["V1","V3","61/1444 - sqrt(985)/1444"],["V3","E0:K3","23/361 + sqrt(985)/361"]],"alpha":"0","c":["3","-8/3"],"omega":"-1","hinges":[],"id":134}
{"V":[["-6","-5"],["6","1"],["5","6"],["-3","6"]],"rho":"50","value":"12","support":["V3","E0:K3","E0:K3"],"support_pts":[["-3","6"],["17/49 - sqrt(29689)/49","-179/98 - sqrt(29689)/98"],["17/49 + sqrt(29689)/49","-179/98 + sqrt(29689)/98"]],"masses":["4/19","15/38 - 333*sqrt(29689)/1128182","333*sqrt(29689)/1128182 + 15/38"],"cables":[["V3","E0:K3","192198*sqrt(29689)/10717729 + 1206/361"],["V3","E0:K3","1206/361 - 192198*sqrt(29689)/10717729"]],"alpha":"0","c":["3","-2/25"],"omega":"-1/98","hinges":[],"id":135}
{"V":[["5","6"],["-4","4"],["-5","-2"],["-5","-5"],["4","0"]],"rho":"50","value":"880/91","support":["V4","E1:axu0","E1:K4","E1:K4","E3:axu0"],"support_pts":[["-4","4"],["0","-20/9"],["-12*sqrt(139)/35 - 4/35","-16/7 - 4*sqrt(139)/21"],["-4/35 + 12*sqrt(139)/35","-16/7 + 4*sqrt(139)/21"],["0","44/9"]],"masses":["275/1729","99/364","55/247 - 495*sqrt(139)/68666","495*sqrt(139)/68666 + 55/247","45/364"],"cables":[["V4","E1:K4","193875*sqrt(139)/1304654 + 1375/722"],["V4","E1:K4","1375/722 - 193875*sqrt(139)/1304654"],["E1:axu0","E3:axu0","12375/2912"]],"alpha":"10/91","c":["180/91","-108/2275"],"omega":"-9/637","hinges":[],"id":136}
{"V":[["5","6"],["-4","4"],["-5","-2"],["-5","-5"],["4","0"]],"rho":"5/2","value":"880/91","support":["V1","V4","E1:axu0","E1:K4","E3:axu0"],"support_pts":[["-5","-5"],["-4","4"],["0","-20/9"],["-56/15 + 4*sqrt(571)/15","-116/27 + 4*sqrt(571)/27"],["0","44/9"]],"masses":["-21824/112385 + 1584*sqrt(571)/112385","275/1729","96129/172900 - 891*sqrt(571)/43225","3663*sqrt(571)/561925 + 199782/561925","45/364"],"cables":[["V1","V4","-184305/427063 + 19085*sqrt(571)/854126"],["V1","E1:K4","1548323183/3997309680 - 118919581*sqrt(571)/7994619360"],["V1","E3:axu0","4675/18928 - 275*sqrt(571)/37856"],["V4","E1:axu0","96129/262808 - 891*sqrt(571)/65702"],["V4","E1:K4","1011263/3416504 - 3751*sqrt(571)/427063"],["E1:axu0","E1:K4","-344619/3285100 + 46233*sqrt(571)/6570200"],["E1:K4","E3:axu0","-5225/151424 + 275*sqrt(571)/37856"]],"alpha":"10/91","c":["180/91","-432/455"],"omega":"-6/13","hinges":[],"id":137}
{"V":[["5","6"],["-4","4"],["-5","-2"],["-5","-5"],["4","0"]],"rho":"100","value":"880/91","support":["V4","E1:axu0","E1:K4","E1:K4","E3:axu0"],"support_pts":[["-4","4"],["0","-20/9"],["-4*sqrt(247549)/495 - 28/495","-2008/891 - 4*sqrt(247549)/891"],["-28/495 + 4*sqrt(247549)/495","-2008/891 + 4*sqrt(247549)/891"],["0","44/9"]],"masses":["275/1729","99/364","55/247 - 141515*sqrt(247549)/856024442","141515*sqrt(247549)/856024442 + 55/247","45/364"],"cables":[["V4","E1:K4","118864625*sqrt(247549)/16264464398 + 248875/65702"],["V4","E1:K4","248875/65702 - 118864625*sqrt(247549)/16264464398"],["E1:axu0","E3:axu0","12375/1456"]],"alpha":"10/91","c":["180/91","-54/2275"],"omega":"-1/143","hinges":[],"id":138}
{"V":[["4","-2"],["0","5"],["-3","2"],["-6","-6"],["-3","-6"]],"rho":"5","value":"3052125/291338","support":["V3","V4","E0:K4","E2:T+E2:K2+E2:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["0","5"],["-3","2"],["-45/11","-6"],["25/7","-5/4"],["-75/16","-5/2"]],"masses":["23562/145669","470375/1748028","511225/4078732","59976/145669","98176/3059049"],"cables":[["V3","V4","71400/145669"],["V3","E2:T+E2:K2+E2:K3","59976/145669"],["V4","E0:K4","7668375/16314928"],["V4","E4:T+E4:K0+E4:K4","2454400/27531441"]],"alpha":"1244782/1893697","c":["-1244835/3787394","-116265/244348"],"omega":"-8788933/30299152","hinges":[["V3","E1:axu0+E1:K3","5299767/15149576"],["V4","E0:K4","1394255/7574788"]],"id":139}
{"V":[["4","-2"],["0","5"],["-3","2"],["-6","-6"],["-3","-6"]],"rho":"7","value":"1033215/108949","support":["V1","V3","V4","E0:K4","E2:T+E2:K2+E2:K3"],"support_pts":[["-3","-6"],["0","5"],["-3","2"],["-63/17","-6"],["10/3","-5/6"]],"masses":["4675/435796","12628/108949","67735/217898","56355/435796","47196/108949"],"cables":[["V1","V3","4675/435796"],["V1","V4","144925/3486368"],["V3","V4","205085/435796"],["V3","E2:T+E2:K2+E2:K3","47196/108949"],["V4","E0:K4","1183455/1743184"]],"alpha":"63767/108949","c":["16371/108949","-274847/1525286"],"omega":"-50212/326847","hinges":[["V3","E1:axu0+E1:K3","850135/3050572"],["V4","E0:K4","11253/217898"]],"id":140}
{"V":[["-3","4"],["-5","-2"],["0","-1"],["4","0"],["1","4"]],"rho":"2","value":"3184/813","support":["V0","V1","V2","V3","V4"],"support_pts":[["-5","-2"],["0","-1"],["4","0"],["1","4"],["-3","4"]],"masses":["136/2439","176/271","85/813","263/2439","67/813"],"cables":[["V0","V2","1496/60975"],["V0","V4","1768/60975"],["V1","V2","33296/1065843"],["V1","V3","7364/46341"],["V1","V4","5308/56097"],["V2","V3","263/15447"],["V2","V4","4279/1402425"]],"alpha":"20/813","c":["716/813","-797/542"],"omega":"-169/813","hinges":[],"id":141}
{"V":[["-3","4"],["-5","-2"],["0","-1"],["4","0"],["1","4"]],"rho":"3","value":"935/239","support":["V0","V1","V2","V3","V4","E3:axu0+E3:K1"],"support_pts":[["-5","-2"],["0","-1"],["4","0"],["1","4"],["-3","4"],["0","4"]],"masses":["14/239","767/1195","105/956","15/239","50/717","821/14340"],"cables":[["V0","V1","9/239"],["V0","V4","25/478"],["V1","V2","420/4541"],["V1","V3","600/4541"],["V1","V4","25/239"],["V1","E3:axu0+E3:K1","821/5975"],["V2","V3","105/4541"]],"alpha":"21/956","c":["851/956","-935/956"],"omega":"-109/956","hinges":[["V1","E3:axu0+E3:K1","3/239"]],"id":142}
{"V":[["-2","6"],["-5","-3"],["-3","-6"],["6","-2"],["5","2"]],"rho":"3","value":"903/47","support":["V0","V1","V2","V3","V4"],"support_pts":[["-5","-3"],["-3","-6"],["6","-2"],["5","2"],["-2","6"]],"masses":["1/5","55/376","12/47","189/1880","14/47"],"cables":[["V0","V2","97/7520"],["V0","V3","37/1175"],["V0","V4","817/4512"],["V1","V3","45/1504"],["V1","V4","75/376"],["V2","V3","97/1880"],["V2","V4","2013/12032"]],"alpha":"111/188","c":["-9/188","127/564"],"omega":"4/47","hinges":[],"id":143}
{"V":[["0","-6"],["4","-6"],["1","3"],["-5","3"],["-4","-3"]],"rho":"10","value":"22140/2897","support":["V0","V3","V4","E1:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-4","-3"],["1","3"],["-5","3"],["20/17","-6"],["20/9","-2/3"]],"masses":["3260/20279","26230/95601","326/2897","4913/69528","681129/1784552"],"cables":[["V0","V3","4890/20279"],["V0","V4","1630/2897"],["V3","E1:K3","24565/52146"],["V3","E2:axv0","378405/446138"],["E2:axv0","E2:T+E2:K2+E2:K3","3405645/892276"]],"alpha":"2142/2897","c":["12141/5794","309/5794"],"omega":"185/5794","hinges":[["V3","V1","141/5794"],["V3","E1:K3","168/2897"]],"id":144}
{"V":[["0","-6"],["4","-6"],["1","3"],["-5","3"],["-4","-3"]],"rho":"5/2","value":"162/19","support":["V0","V3","E2:T+E2:K2+E2:K3","E2:K0","E4:axv0"],"support_pts":[["-4","-3"],["1","3"],["10/3","-4"],["-8/3 + 2*sqrt(46)/3","14 - 2*sqrt(46)"],["-9/2","0"]],"masses":["18/133","37416/84721 - 276*sqrt(46)/84721","97416/423605 - 621*sqrt(46)/423605","13179/423605 + 2001*sqrt(46)/423605","40/247"],"cables":[["V0","V3","9153/84721 - 138*sqrt(46)/84721"],["V0","E2:K0","759/84721 + 138*sqrt(46)/84721"],["V0","E4:axv0","30/247"],["V3","E2:T+E2:K2+E2:K3","194832/593047 - 1242*sqrt(46)/593047"],["V3","E4:axv0","30/247"]],"alpha":"18/19","c":["45/19","42/95"],"omega":"6/19","hinges":[],"id":145}
{"V":[["0","-6"],["4","-6"],["1","3"],["-5","3"],["-4","-3"]],"rho":"7","value":"27324/3515","support":["V0","V3","V4","E1:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-4","-3"],["1","3"],["-5","3"],["14/11","-6"],["7/3","-1"]],"masses":["2968/17575","6373/21090","1908/17575","847/13875","63153/175750"],"cables":[["V0","V3","742/3515"],["V0","V4","6678/17575"],["V3","E1:K3","11858/41625"],["V3","E2:T+E2:K2+E2:K3","442071/703000"],["V3","E3:axu0+E3:K1","2862/17575"],["V4","E3:axu0+E3:K1","2862/87875"]],"alpha":"2574/3515","c":["7191/3515","3/37"],"omega":"69/1406","hinges":[["V3","E1:K3","441/3515"]],"id":146}
{"V":[["5","-1"],["-6","5"],["-6","-4"]],"rho":"2","value":"76/11","support":["V0","V2","E1:axv0"],"support_pts":[["-6","-4"],["-6","5"],["19/6","0"]],"masses":["19/99","76/495","36/55"],"cables":[["V0","V2","5624/49005"],["V0","E1:axv0","76/605"],["V2","E1:axv0","304/3025"]],"alpha":"0","c":["24/11","25/22"],"omega":"6/11","hinges":[],"id":147}
{"V":[["5","-1"],["-6","5"],["-6","-4"]],"rho":"100","value":"76/11","support":["V0","V2","E1:axu0","E1:T+E1:K1+E1:K2"],"support_pts":[["-6","-4"],["-6","5"],["0","19/11"],["950/297","-19/1089"]],"masses":["19/99","82403/540936","1/100","88209/136600"],"cables":[["V0","V2","82403/9801"],["V0","E1:axu0","19/99"],["V2","E1:axv0","82403/826430"],["E1:axu0","E1:T+E1:K1+E1:K2","9/25"],["E1:axv0","E1:T+E1:K1+E1:K2","39033/1366"]],"alpha":"0","c":["24/11","1/44"],"omega":"2/363","hinges":[],"id":148}
{"V":[["5","-1"],["-6","5"],["-6","-4"]],"rho":"10","value":"76/11","support":["V0","V2","E1:T+E1:K1+E1:K2","E1:K0"],"support_pts":[["-6","-4"],["-6","5"],["95/27","-19/99"],["-233/108 + sqrt(300529)/108","575/198 - sqrt(300529)/198"]],"masses":["19/99","25973/101772 - 19*sqrt(300529)/101772","12303/28270 - 9*sqrt(300529)/28270","233/1980 + sqrt(300529)/1980"],"cables":[["V0","E1:K0","-7885/19602 + 19*sqrt(300529)/19602"],["V0","E2:K1","675298/229779 - 494*sqrt(300529)/229779"],["V2","E1:axu0","25973/101772 - 19*sqrt(300529)/101772"],["V2","E2:K1","675298/279873 - 494*sqrt(300529)/279873"],["E1:axu0","E1:T+E1:K1+E1:K2","12303/28270 - 9*sqrt(300529)/28270"]],"alpha":"0","c":["24/11","5/22"],"omega":"2/33","hinges":[],"id":149}
{"V":[["-4","4"],["-5","-4"],["-1","-3"],["2","5"]],"rho":"100","value":"-1180334126824835946413*sqrt(1759129)/116705535749921720218320 - 1536537857672815703300009/116705535749921720218320 + 797268342596547827*sqrt(3861866908441)/116705535749921720218320 + 1075086596843767087991*sqrt(2195329)/116705535749921720218320","support":["V1","V3","E0:K3","E1:T+E1:K1+E1:K2","E2:K1"],"support_pts":[["-1","-3"],["-4","4"],["673/198 - sqrt(2195329)/198","-1505/792 - sqrt(2195329)/792"],["25/198","1/297"],["-1427/99 + sqrt(1759129)/99","sqrt(1759129)/594 + 1345/594"]],"masses":["-480815645949461873321801*sqrt(1759129)/1072953562105223502412619160 - 635637619539761653230008773/1072953562105223502412619160 + 180535324416362707707*sqrt(3861866908441)/596085312280679723562566200 + 239485555189750546689711*sqrt(2195329)/596085312280679723562566200","-8297043857751103*sqrt(3861866908441)/2676859548526613597835860 + 2077714926999253871*sqrt(2195329)/2676859548526613597835860 + 11754727164012135069*sqrt(1759129)/2676859548526613597835860 + 36225276127259651568567/2676859548526613597835860","-162172848714019003861*sqrt(1759129)/2071596937298326393547035 - 207873712887097751445763/2071596937298326393547035 + 109168860954767471*sqrt(3861866908441)/2071596937298326393547035 + 161040392086295843573*sqrt(2195329)/2071596937298326393547035","-3670123209914929024521*sqrt(2195329)/4876464186463774585263772 - 2721709169553732237*sqrt(3861866908441)/4876464186463774585263772 + 4029416501919267541203*sqrt(1759129)/4876464186463774585263772 + 50769078578116082472858867/24382320932318872926318860","-175463765665834308507241*sqrt(1759129)/576647356937442761495092680 - 232376265934072824821786009/576647356937442761495092680 + 87247498824731210137107*sqrt(2195329)/320359642743023756386162600 + 65886777972526175859*sqrt(3861866908441)/320359642743023756386162600"],"cables":[["V1","V3","-766086413753180195*sqrt(3861866908441)/3915986468570384731027621 - 1002381484068036757535*sqrt(2195329)/3915986468570384731027621 + 1132948031262939185645*sqrt(1759129)/3915986468570384731027621 + 1640949260173561315446785/3915986468570384731027621"],["V1","E1:T+E1:K1+E1:K2","-91753080247873225613025*sqrt(2195329)/1087451513581421732513821156 - 68042729238843305925*sqrt(3861866908441)/1087451513581421732513821156 + 100735412547981688530075*sqrt(1759129)/1087451513581421732513821156 + 253845392890580412364294335/1087451513581421732513821156"],["V1","E2:K1","-236644008096631665201113951*sqrt(1759129)/12974565531092462133639585300 - 313858005879727714885173271723/12974565531092462133639585300 + 39282359622397991788485787*sqrt(2195329)/2402697320572678172896219500 + 29618340830168274931919*sqrt(3861866908441)/2402697320572678172896219500"],["V3","E0:K3","-3988186817669150776394*sqrt(1759129)/64219505056248118199958085 + 2264000981955462178*sqrt(3861866908441)/64219505056248118199958085 + 18056741669908750758795208/64219505056248118199958085 + 19017482914338000845104*sqrt(2195329)/64219505056248118199958085"]],"alpha":"-742292645273433*sqrt(3861866908441)/147355474431719343710 - 489044042117098497*sqrt(2195329)/73677737215859671855 + 1133126540331743517*sqrt(1759129)/147355474431719343710 + 756498169601777029228/73677737215859671855","c":["-9554852542091530179487*sqrt(1759129)/116705535749921720218320 - 15936152311231296102952280601709/149438411477941249144940597325 + 6451633712654452483*sqrt(3861866908441)/116705535749921720218320 + 4348761747544661103167*sqrt(2195329)/58352767874960860109160","-989014845431157752519*sqrt(2195329)/3890184524997390673944000 - 731946589812485723*sqrt(3861866908441)/3890184524997390673944000 + 16009279659319674760287572833231/47820291672941199726380991144000 + 1080618991275642516917*sqrt(1759129)/3890184524997390673944000"],"omega":"-82476960585937*sqrt(3861866908441)/707306277272252849808 - 54338226901899833*sqrt(2195329)/353653138636126424904 + 60795994457575069661070877663/298876822955882498289881194650 + 377708846777247839*sqrt(1759129)/2121918831816758549424","hinges":[["V1","E2:axu0","-1466035703922174307*sqrt(2195329)/10373825399993041797184 - 1048993845447379*sqrt(3861866908441)/10373825399993041797184 + 1476008908552509301*sqrt(1759129)/10373825399993041797184 + 2219075939090506674479378931363/10000247089873017373374483736000"],["V1","E2:K1","6054193/963988375"],["V3","E0:K3","6754576/921941325"]],"id":150}
{"V":[["-4","4"],["-5","-4"],["-1","-3"],["2","5"]],"rho":"5/2","value":"36/67","support":["V0","V1","V3","E1:axv0","E1:T+E1:K1+E1:K2","E1:K0"],"support_pts":[["-5","-4"],["-1","-3"],["-4","4"],["1/8","0"],["5/24","2/9"],["-173/48 + sqrt(32329)/48","-179/18 + sqrt(32329)/18"]],"masses":["20/1943","5545652/7606845 - 7400*sqrt(32329)/1859451","47/3015","-2114308/262305 + 3100*sqrt(32329)/64119","2302272/281735 - 28080*sqrt(32329)/619817","260/1943 + 20*sqrt(32329)/21373"],"cables":[["V0","V3","-375/3886 + 25*sqrt(32329)/42746"],["V0","E1:K0","-2800/56347 + 200*sqrt(32329)/619817"],["V1","V3","2772826/11803725 - 740*sqrt(32329)/577071"],["V1","E1:axv0","-8457232/35411175 + 2480*sqrt(32329)/1731213"],["V1","E1:T+E1:K1+E1:K2","2302272/1634063 - 140400*sqrt(32329)/17974693"],["V3","E1:axv0","-2114308/11803725 + 620*sqrt(32329)/577071"]],"alpha":"64/67","c":["280/67","-214/335"],"omega":"-64/201","hinges":[],"id":151}
{"V":[["-4","4"],["-5","-4"],["-1","-3"],["2","5"]],"rho":"10","value":"36/67","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E1:K0"],"support_pts":[["-5","-4"],["-1","-3"],["-4","4"],["5/36","1/27"],["-379/144 + sqrt(158041)/144","-397/54 + sqrt(158041)/54"]],"masses":["20/1943","7214362/426595365 - 86*sqrt(158041)/10404765","47/3015","38289432/57755675 - 1032*sqrt(158041)/1408675","443933978/1508690925 + 1117742*sqrt(158041)/1508690925"],"cables":[["V0","V3","100/1943"],["V1","V3","14428724/468214425 - 7052*sqrt(158041)/468214425"],["V1","E1:T+E1:K1+E1:K2","38289432/473596535 - 1032*sqrt(158041)/11551135"],["V1","E1:K0","7200092*sqrt(158041)/179534220075 + 2940733364/179534220075"],["V3","E1:K0","331444/93642885 + 7052*sqrt(158041)/468214425"]],"alpha":"64/67","c":["280/67","-107/670"],"omega":"-32/603","hinges":[],"id":152}
{"V":[["6","-3"],["4","5"],["-5","2"],["-6","-2"],["-6","-5"],["-2","-5"]],"rho":"2","value":"198/13","support":["V2","V3","V4","V5","E4:axu0"],"support_pts":[["-2","-5"],["6","-3"],["4","5"],["-5","2"],["0","11/3"]],"masses":["55/208","121/676","2255/16224","2233/10140","5337/27040"],"cables":[["V2","V3","11891/167648"],["V2","V5","223773/1676480"],["V2","E4:axu0","19569/108160"],["V3","V4","2255/16224"],["V3","V5","5225/251472"],["V4","V5","25531/486720"],["V4","E4:axu0","19569/216320"]],"alpha":"1/13","c":["-7/13","5/13"],"omega":"-7/13","hinges":[],"id":153}
{"V":[["-6","5"],["0","-5"],["5","1"],["-1","6"],["-2","6"]],"rho":"50","value":"19375/2239","support":["V0","E0:T+E0:K0+E0:K1","E1:axu0+E1:K0","E4:T+E4:K0+E4:K4"],"support_pts":[["0","-5"],["625/147","5/49"],["0","31/6"],["-150/49","5/49"]],"masses":["1208659/6828950","669879/2406925","21600/136579","74431/192554"],"cables":[["V0","E0:T+E0:K0+E0:K1","669879/2406925"],["V0","E1:axu0+E1:K0","33480000/8331319"],["V0","E4:T+E4:K0+E4:K4","74431/192554"]],"alpha":"1489/2239","c":["-9325/13434","-5/4478"],"omega":"-1835/94038","hinges":[["V0","E1:axu0+E1:K0","2623/67170"]],"id":154}
{"V":[["-6","5"],["0","-5"],["5","1"],["-1","6"],["-2","6"]],"rho":"7","value":"5425/522","support":["V0","E0:T+E0:K0+E0:K1","E1:axu0+E1:K0","E4:T+E4:K0+E4:K4"],"support_pts":[["0","-5"],["175/36","5/6"],["0","31/6"],["-7/2","5/6"]],"masses":["3069/12383","2232/8729","250/1769","3100/8729"],"cables":[["V0","E0:T+E0:K0+E0:K1","2232/8729"],["V0","E1:axu0+E1:K0","54250/107909"],["V0","E4:T+E4:K0+E4:K4","3100/8729"]],"alpha":"52/87","c":["1/261","-5/522"],"omega":"-128/783","hinges":[["V0","E1:axu0+E1:K0","2623/7830"]],"id":155}
{"V":[["-6","5"],["0","-5"],["5","1"],["-1","6"],["-2","6"]],"rho":"5","value":"465/43","support":["V0","V1","V2","E4:T+E4:K0+E4:K4","E4:K1"],"support_pts":[["0","-5"],["5","1"],["-1","6"],["-15/4","5/4"],["17/10 - sqrt(541)/5","-47/6 + sqrt(541)/3"]],"masses":["875389/3235750 - 2558*sqrt(541)/1617875","495/1849","75/602","622028/2782745 - 10232*sqrt(541)/2782745","1129357/9938375 + 365794*sqrt(541)/69568625"],"cables":[["V0","V1","95634/397535 - 396*sqrt(541)/397535"],["V0","V2","29937/84280 - 57*sqrt(541)/21070"],["V0","E4:T+E4:K0+E4:K4","622028/2782745 - 10232*sqrt(541)/2782745"],["V0","E4:K1","129561*sqrt(541)/113251250 + 15241287/226502500"],["V1","E4:K1","3366/397535 + 396*sqrt(541)/397535"],["V2","E4:K1","969/42140 + 57*sqrt(541)/21070"]],"alpha":"25/43","c":["-80/43","-3/215"],"omega":"45/172","hinges":[],"id":156}
{"V":[["-6","5"],["-5","-6"],["5","-1"],["6","3"],["6","4"],["5","5"]],"rho":"10","value":"35/2","support":["V0","V1","V4","V5","E4:axu0"],"support_pts":[["-5","-6"],["5","-1"],["5","5"],["-6","5"],["0","5"]],"masses":["5/22","5/12","1/30","49/264","181/1320"],"cables":[["V0","V5","1225/1452"],["V0","E4:axu0","575/1452"],["V1","V4","5/18"],["V1","E4:axu0","5/12"],["V4","V5","1/66"],["V5","E4:axu0","25/1452"]],"alpha":"0","c":["5/2","-3/20"],"omega":"-1/18","hinges":[],"id":157}
{"V":[["-6","5"],["-5","-6"],["5","-1"],["6","3"],["6","4"],["5","5"]],"rho":"3","value":"35/2","support":["V0","V1","V4","V5"],"support_pts":[["-5","-6"],["5","-1"],["5","5"],["-6","5"]],"masses":["5/22","5/12","157/1452","30/121"],"cables":[["V0","V1","2653/30360"],["V0","V4","157/2904"],["V0","V5","774/2783"],["V1","V4","2983/17424"],["V1","V5","306/2783"]],"alpha":"0","c":["5/2","-1/2"],"omega":"-1/4","hinges":[],"id":158}
{"V":[["-6","5"],["-5","-6"],["5","-1"],["6","3"],["6","4"],["5","5"]],"rho":"3/2","value":"35/2","support":["V0","V1","V5","E0:axu0","E4:axu0"],"support_pts":[["-5","-6"],["5","-1"],["-6","5"],["0","-7/2"],["0","5"]],"masses":["21/115","77/230","35/276","226/1955","49/204"],"cables":[["V0","V1","2205/35972"],["V0","E4:axu0","1099/15640"],["V0","E5:axv0","2387/25392"],["V1","V5","273/4232"],["V1","E4:axu0","1099/15640"],["V5","E5:axv0","2387/21160"],["E0:axu0","E4:axu0","2373/33235"]],"alpha":"0","c":["5/2","-1"],"omega":"-1","hinges":[],"id":159}
{"V":[["-5","1"],["6","-2"],["6","0"],["5","1"]],"rho":"3","value":"4/11","support":["V0","V2","E3:T+E3:K0+E3:K3","E3:K2"],"support_pts":[["6","-2"],["5","1"],["-2","2/11"],["4 - sqrt(26)","-16/11 + 3*sqrt(26)/11"]],"masses":["11/60 - sqrt(26)/40","2/15","121/300 - 11*sqrt(26)/200","7/25 + 2*sqrt(26)/25"],"cables":[["V0","V2","22/75 - sqrt(26)/25"],["V0","E3:axv0+E3:K1","11/100 - 3*sqrt(26)/200"],["V2","E3:K2","-2/25 + sqrt(26)/25"],["E3:axv0+E3:K1","E3:T+E3:K0+E3:K3","121/100 - 33*sqrt(26)/200"]],"alpha":"0","c":["-3/11","-7/33"],"omega":"3/22","hinges":[],"id":160}
{"V":[["-5","1"],["6","-2"],["6","0"],["5","1"]],"rho":"3/2","value":"4/11","support":["V0","V2","E3:T+E3:K0+E3:K3","E3:K2"],"support_pts":[["6","-2"],["5","1"],["-4","8/11"],["21/2 - sqrt(521)/2","-71/22 + 3*sqrt(521)/22"]],"masses":["107/500 - 11*sqrt(521)/1500","2/15","1177/4000 - 121*sqrt(521)/12000","4301/12000 + 209*sqrt(521)/12000"],"cables":[["V0","V2","107/1000 - 11*sqrt(521)/3000"],["V0","E3:axv0+E3:K1","321/2000 - 11*sqrt(521)/2000"],["V2","E3:K2","33/1000 + 11*sqrt(521)/3000"],["E3:axv0+E3:K1","E3:T+E3:K0+E3:K3","3531/8000 - 121*sqrt(521)/8000"]],"alpha":"0","c":["-3/11","-14/33"],"omega":"6/11","hinges":[],"id":161}
{"V":[["-5","1"],["6","-2"],["6","0"],["5","1"]],"rho":"10","value":"4/11","support":["V2","E3:K2","E3:K2"],"support_pts":[["5","1"],["125/54 - 5*sqrt(1489)/54","-197/198 + 5*sqrt(1489)/198"],["125/54 + 5*sqrt(1489)/54","-197/198 - 5*sqrt(1489)/198"]],"masses":["2/15","433*sqrt(1489)/44670 + 13/30","13/30 - 433*sqrt(1489)/44670"],"cables":[["V2","E3:K2","5/18 - 401*sqrt(1489)/134010"],["V2","E3:K2","401*sqrt(1489)/134010 + 5/18"]],"alpha":"0","c":["-3/11","-7/110"],"omega":"1/33","hinges":[],"id":162}
{"V":[["5","6"],["-6","6"],["-3","-1"],["5","-2"]],"rho":"2","value":"33/4","support":["V1","V2","E0:axu0","E0:K2","E2:axu0"],"support_pts":[["5","-2"],["5","6"],["0","-11/8"],["47/2 - sqrt(2649)/2","-69/16 + sqrt(2649)/16"],["0","6"]],"masses":["-235719/131456 + 5115*sqrt(2649)/131456","103719/131456 - 1947*sqrt(2649)/131456","9429/4108 - 177*sqrt(2649)/4108","3*sqrt(2649)/1027 + 777/2054","-1375/2054 + 33*sqrt(2649)/2054"],"cables":[["V1","V2","3837603/8413184 - 72039*sqrt(2649)/8413184"],["V1","E0:K2","1650891/15511808 - 4917*sqrt(2649)/15511808"],["V1","E2:axu0","-318813/242372 + 6567*sqrt(2649)/242372"],["V2","E0:axu0","103719/131456 - 1947*sqrt(2649)/131456"],["E0:axu0","E0:K2","-12855/262912 + 555*sqrt(2649)/262912"],["E0:K2","E2:axu0","54813/242372 - 231*sqrt(2649)/242372"]],"alpha":"0","c":["-3/4","-37/16"],"omega":"1/8","hinges":[],"id":163}
{"V":[["5","6"],["-6","6"],["-3","-1"],["5","-2"]],"rho":"100","value":"33/4","support":["V0","V1","V2","E0:axu0","E2:axu0","E2:K0"],"support_pts":[["-3","-1"],["5","-2"],["5","6"],["0","-11/8"],["0","6"],["-1800/593","6"]],"masses":["65230/219303","6523/41772","13046/261075","668848/1848411","1974416807/22180932000","119912309/2631636000"],"cables":[["V0","E2:axu0","71753/208860"],["V0","E2:K0","119912309/30702420"],["V1","V2","13046/3481"],["V1","E2:axu0","6523/41772"],["V2","E2:axu0","13046/261075"],["E0:axu0","E2:axu0","735732800/109056249"]],"alpha":"0","c":["-3/4","-37/800"],"omega":"1/792","hinges":[],"id":164}
{"V":[["5","6"],["-6","6"],["-3","-1"],["5","-2"]],"rho":"3","value":"33/4","support":["V0","V1","V2","E0:axu0","E2:axu0"],"support_pts":[["-3","-1"],["5","-2"],["5","6"],["0","-11/8"],["0","6"]],"masses":["11/32","231/1280","33/1280","86/295","187/1180"],"cables":[["V0","V1","6501/120832"],["V0","E0:axu0","11/256"],["V0","E2:axu0","297/1888"],["V1","V2","561/16384"],["V1","E2:axu0","891/9440"],["V2","E0:axu0","33/1280"],["E0:axu0","E2:axu0","1881/13924"]],"alpha":"0","c":["-3/4","-37/24"],"omega":"1/16","hinges":[],"id":165}
{"V":[["4","-6"],["6","6"],["0","6"],["-4","-3"],["0","-5"]],"rho":"3/2","value":"360/29","support":["V2","V4","E2:axv0","E2:K0","E4:K2","E4:K3"],"support_pts":[["4","-6"],["0","6"],["5","0"],["-3 + sqrt(69)","-48 + 6*sqrt(69)"],["22/3 - 2*sqrt(193)/3","45/2 - 3*sqrt(193)/2"],["5 - sqrt(73)","69/4 - 9*sqrt(73)/4"]],"masses":["-8030681192608692642705410*sqrt(972141)/7540848546847679783217041677 - 2095205102657818675439865015*sqrt(193)/30163394187390719132868166708 - 53924672597074859235860810*sqrt(5037)/7540848546847679783217041677 - 12701265769911925840452826235/30163394187390719132868166708 + 465069823249368178465721890*sqrt(69)/7540848546847679783217041677 + 265591789741230153886503285*sqrt(73)/4309056312484388447552595244 + 35480927087867181567445665*sqrt(14089)/4309056312484388447552595244 + 68555604075055836962752210*sqrt(13317)/7540848546847679783217041677","-3285340590600110914812005725*sqrt(193)/90490182562172157398604500124 - 6905921921767684134348195*sqrt(972141)/30163394187390719132868166708 - 91709811275803841429880735*sqrt(5037)/30163394187390719132868166708 + 2381085424169044014568391645/30163394187390719132868166708 + 1560547316783874011024487665*sqrt(73)/90490182562172157398604500124 + 100775622177011450503436145*sqrt(69)/4309056312484388447552595244 + 7575073998842145742122165*sqrt(13317)/4309056312484388447552595244 + 370631291504570290561116845*sqrt(14089)/90490182562172157398604500124","-12779880949957259535854347*sqrt(13317)/1077264078121097111888148811 - 8802577007268820463050977*sqrt(14089)/1077264078121097111888148811 - 2784300818488540586079225*sqrt(73)/37147037176589555582349959 - 74005235347200478201536655*sqrt(69)/1077264078121097111888148811 + 8216873450950274809210775*sqrt(5037)/1077264078121097111888148811 + 901059571390353206239803701/1077264078121097111888148811 + 72315822694228102426075089*sqrt(193)/1077264078121097111888148811 + 1471555933918102143030971*sqrt(972141)/1077264078121097111888148811","-6214992962668539890017757*sqrt(14089)/4309056312484388447552595244 - 602654153207444671835739*sqrt(972141)/4309056312484388447552595244 - 12458053790079132083997585*sqrt(69)/4309056312484388447552595244 - 30444373745507692076333975/4309056312484388447552595244 + 16200147537428415754166815*sqrt(73)/4309056312484388447552595244 + 2981637170681183239638345*sqrt(5037)/4309056312484388447552595244 + 6063709755841104725561643*sqrt(13317)/4309056312484388447552595244 + 60630866484563022363163789*sqrt(193)/4309056312484388447552595244","-28688894002275586560484592215*sqrt(73)/542941095373032944391627000744 - 1171109863698466895073375185*sqrt(14089)/542941095373032944391627000744 - 42057267044932718396090775*sqrt(13317)/30163394187390719132868166708 - 378462211227098150230698705*sqrt(69)/30163394187390719132868166708 + 61596034243396915369756275*sqrt(5037)/30163394187390719132868166708 + 6157730429764648951349205*sqrt(972141)/30163394187390719132868166708 + 11510029783432204949937611255*sqrt(193)/542941095373032944391627000744 + 265352639083777921037878702225/542941095373032944391627000744","-4114070814816941548196385*sqrt(972141)/30163394187390719132868166708 - 303686773440498186271549885*sqrt(14089)/542941095373032944391627000744 - 5131449400669614331802415*sqrt(5037)/30163394187390719132868166708 - 3984781536755343275033205*sqrt(69)/4309056312484388447552595244 + 13053669623822849476425136685/542941095373032944391627000744 + 1829041793063292256351511095*sqrt(193)/542941095373032944391627000744 + 4314290151532840610745285*sqrt(13317)/4309056312484388447552595244 + 24515166767489871925747186225*sqrt(73)/542941095373032944391627000744"],"cables":[["V2","V4","-3285340590600110914812005725*sqrt(193)/211143759311735033930077166956 - 20717765765303052403044585*sqrt(972141)/211143759311735033930077166956 - 275129433827411524289642205*sqrt(5037)/211143759311735033930077166956 + 7143256272507132043705174935/211143759311735033930077166956 + 1560547316783874011024487665*sqrt(73)/211143759311735033930077166956 + 302326866531034351510308435*sqrt(69)/30163394187390719132868166708 + 22725221996526437226366495*sqrt(13317)/30163394187390719132868166708 + 370631291504570290561116845*sqrt(14089)/211143759311735033930077166956"],["V2","E2:K0","-85251338010061123584916991*sqrt(14089)/4309056312484388447552595244 - 233989930551741094981301234009*sqrt(69)/2443234929178648249762321503348 - 52722779807476270539999391*sqrt(972141)/116344520437078488083920071588 - 7906957810314557693574125365*sqrt(73)/349033561311235464251760214764 + 461732387588684346043725614077/2443234929178648249762321503348 + 3260107442271539948659773607*sqrt(13317)/814411643059549416587440501116 + 3872366102024769557546506505*sqrt(5037)/349033561311235464251760214764 + 5130041953653017908376893087*sqrt(193)/30163394187390719132868166708"],["V2","E4:K3","-26121002833155173535216739525*sqrt(13317)/1425220375354211479028020876953 - 26308231826118932912566204085*sqrt(14089)/1900293833805615305370694502604 - 2045103263939050090471217806295*sqrt(73)/17102644504250537748336250523436 - 157658414478326229334168695305*sqrt(69)/1425220375354211479028020876953 + 18652018766714693527620393695*sqrt(5037)/1425220375354211479028020876953 + 17470370979238383816019637836505/17102644504250537748336250523436 + 226689704656747176520267180115*sqrt(193)/1900293833805615305370694502604 + 3066714151130442114692693635*sqrt(972141)/1425220375354211479028020876953"],["V4","E4:K2","-34718432186765184629872511290/158357819483801275447557875217 - 292706356866875661707236215*sqrt(5037)/105571879655867516965038583478 - 10479684525953022931731930*sqrt(972141)/52785939827933758482519291739 - 124980561310750379393219345*sqrt(193)/10921228929917329341210887946 + 23012679520534381708347495*sqrt(13317)/15081697093695359566434083354 + 160657570357728755235460965*sqrt(69)/7540848546847679783217041677 + 117447740069461400149932770*sqrt(14089)/52785939827933758482519291739 + 3695744156041861674981871475*sqrt(73)/105571879655867516965038583478"],["E2:axv0","E2:K0","-6322883808296452827297010675*sqrt(193)/9695376703089874006993339299 - 63567972212562546675078325*sqrt(13317)/1002970003767918000723448893 - 5077191636096013947261419789*sqrt(5037)/87258390327808866062940053691 - 32192168779946819615828532337*sqrt(73)/87258390327808866062940053691 + 279679767743930229628454072557/87258390327808866062940053691 + 43965968874124781353424519129*sqrt(69)/87258390327808866062940053691 + 215186312838719454180070229*sqrt(972141)/29086130109269622020980017897 + 738458811023916240135725359*sqrt(14089)/9695376703089874006993339299"],["E2:axv0","E4:K3","-81454326024918872474153390*sqrt(972141)/29086130109269622020980017897 - 1354501258227879395781481570*sqrt(193)/9695376703089874006993339299 - 125490485764198314617910204370/87258390327808866062940053691 - 465845221756548926349609250*sqrt(5037)/29086130109269622020980017897 + 3917732685485384419997729950*sqrt(69)/29086130109269622020980017897 + 15906066257209056505284653950*sqrt(73)/87258390327808866062940053691 + 156677329066200939661263310*sqrt(14089)/9695376703089874006993339299 + 692545981440936876275795330*sqrt(13317)/29086130109269622020980017897"],["E2:K0","E4:K2","-22912197657235086539717270*sqrt(73)/1077264078121097111888148811 - 15201228864078368926869490*sqrt(5037)/9695376703089874006993339299 - 37370279738112293604712315*sqrt(13317)/67867636921629118048953375093 - 22875645093039492402627785*sqrt(193)/7540848546847679783217041677 + 37042122316816954170815*sqrt(14089)/74294074353179111164699918 + 1583951774942126811000305*sqrt(972141)/19390753406179748013986678598 + 2088019266976969006456594415*sqrt(69)/135735273843258236097906750186 + 2981984805622880889525287245/15081697093695359566434083354"],["E4:K2","E4:K3","-48902394876400890664269859495*sqrt(69)/1900293833805615305370694502604 - 375695960040625653566832726845*sqrt(73)/22803526005667383664448334031248 - 111897565936260001845500605*sqrt(972141)/1900293833805615305370694502604 - 3605829133232130489634980305*sqrt(193)/3257646572238197666349762004464 + 983409443521358803447504855*sqrt(13317)/1900293833805615305370694502604 + 27935369940407027407452583565*sqrt(14089)/22803526005667383664448334031248 + 5779743501905731828390283245*sqrt(5037)/1900293833805615305370694502604 + 949322652037442614739597328545/3257646572238197666349762004464"]],"alpha":"27/29","c":["-63/29","32/29"],"omega":"-33/29","hinges":[],"id":166}
{"V":[["4","-6"],["6","6"],["0","6"],["-4","-3"],["0","-5"]],"rho":"50","value":"1114500/97129","support":["V2","V4","E2:T+E2:K2+E2:K3","E3:K2","E4:T+E4:K0+E4:K4"],"support_pts":[["4","-6"],["0","6"],["250/49","30/49"],["25/6","6"],["-400/147","-6/49"]],"masses":["53750/342063","82663/2913870","681884/7867449","64144/485645","578641/971290"],"cables":[["V2","V4","118090/291387"],["V2","E2:T+E2:K2+E2:K3","85235500/212421123"],["V2","E3:K2","320720/97129"],["V4","E4:T+E4:K0+E4:K4","578641/971290"]],"alpha":"81504/97129","c":["-16557/8446","8632/97129"],"omega":"-618329/19037284","hinges":[["V2","E3:K2","1698/97129"],["V4","V1","3857/388516"]],"id":167}
{"V":[["4","-6"],["6","6"],["0","6"],["-4","-3"],["0","-5"]],"rho":"100","value":"1455750/128137","support":["V2","V4","E2:T+E2:K2+E2:K3","E3:K2","E4:T+E4:K0+E4:K4"],"support_pts":[["4","-6"],["0","6"],["500/99","10/33"],["200/49","6"],["-800/297","-2/33"]],"masses":["29226875/186567472","145827/10250960","101606967/1252667312","34792891/240897560","43310619/71756720"],"cables":[["V2","V4","729135/1793918"],["V2","E2:T+E2:K2+E2:K3","12700870875/32569350112"],["V2","E3:K2","173964455/24089756"],["V4","E4:T+E4:K0+E4:K4","43310619/71756720"]],"alpha":"215649/256274","c":["-1007091/512548","11217/256274"],"omega":"-49103/3075288","hinges":[["V2","E3:K2","4401/512548"],["V4","V1","5067/1025096"]],"id":168}
{"V":[["3","-5"],["5","1"],["2","2"],["-4","0"],["-5","-2"],["-3","-5"]],"rho":"100","value":"20/3","support":["V1","V4","E1:K4","E4:K2"],"support_pts":[["-3","-5"],["2","2"],["1000/493","-5"],["-sqrt(53529)/66 - 9/22","79/66 - sqrt(53529)/198"]],"masses":["360813/5453800 - 1481*sqrt(53529)/5453800","1865/1498 - 5*sqrt(53529)/1498","986*sqrt(53529)/4772075 + 667522/4772075","-106173/235400 + 801*sqrt(53529)/235400"],"cables":[["V1","V4","1559266065/46684528 - 6729405*sqrt(53529)/46684528"],["V1","E4:K2","-102484287/3766400 + 447219*sqrt(53529)/3766400"],["V4","E1:K4","19720*sqrt(53529)/1336181 + 13350440/1336181"],["V4","E4:K2","302993595/2015024 - 1308015*sqrt(53529)/2015024"]],"alpha":"0","c":["-5/3","11/300"],"omega":"-1/297","hinges":[],"id":169}
{"V":[["3","-5"],["5","1"],["2","2"],["-4","0"],["-5","-2"],["-3","-5"]],"rho":"5","value":"20/3","support":["V4","V5","E1:axu0","E1:K4","E4:K2"],"support_pts":[["2","2"],["-4","0"],["0","-5"],["25/9","-5"],["-5/2","1/2"]],"masses":["7375/16758","145/798","8/95","27/245","220/1197"],"cables":[["V4","V5","725/7581"],["V4","E1:axu0","4490/22743"],["V4","E1:K4","135/343"],["V4","E4:K2","1100/22743"],["V5","E1:axu0","290/7581"],["E1:axu0","E4:K2","2200/22743"]],"alpha":"0","c":["-5/3","11/15"],"omega":"-1/12","hinges":[],"id":170}
{"V":[["3","-5"],["5","1"],["2","2"],["-4","0"],["-5","-2"],["-3","-5"]],"rho":"7","value":"20/3","support":["V4","V5","E1:axu0","E1:K4"],"support_pts":[["2","2"],["-4","0"],["0","-5"],["5/2","-5"]],"masses":["10/21","1/3","4/105","16/105"],"cables":[["V4","V5","10/57"],["V4","E1:axu0","8/57"],["V4","E1:K4","16/21"],["V5","E1:axu0","4/57"]],"alpha":"0","c":["-5/3","11/21"],"omega":"-1/18","hinges":[],"id":171}
{"V":[["4","6"],["-5","6"],["-2","-3"],["3","4"]],"rho":"20","value":"360/877","support":["V0","E0:T+E0:K0+E0:K1","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","-3"],["20/133","1/95"],["-80/37","6"],["-60/19","9/19"]],"masses":["27770/1379521","1484549325/1569894898","108151/17465455","208297/7428190"],"cables":[["V0","E0:T+E0:K0+E0:K1","7422746625/112247485207"],["V0","E2:K0","865208/10479273"],["V0","E3:T+E3:K0+E3:K3","624891/8171009"]],"alpha":"777/877","c":["2409/877","-89/877"],"omega":"-695/16663","hinges":[["V0","E2:K0","66/877"]],"id":172}
{"V":[["4","6"],["-5","6"],["-2","-3"],["3","4"]],"rho":"2","value":"5/7","support":["V0","V3","E0:T+E0:K0+E0:K1","E0:K3"],"support_pts":[["-2","-3"],["-5","6"],["2/7","1/5"],["-99/14 + sqrt(10081)/14","-101/10 + sqrt(10081)/10"]],"masses":["689/8448 - sqrt(10081)/8448","1/66","24115/30976 - 35*sqrt(10081)/30976","2899/23232 + 29*sqrt(10081)/23232"],"cables":[["V0","V3","689/34848 - sqrt(10081)/34848"],["V0","E0:T+E0:K0+E0:K1","24115/247808 - 35*sqrt(10081)/247808"],["V3","E0:K3","71/34848 + sqrt(10081)/34848"]],"alpha":"1","c":["34/7","-25/14"],"omega":"-5/7","hinges":[],"id":173}
{"V":[["4","6"],["-5","6"],["-2","-3"],["3","4"]],"rho":"100","value":"1800/4637","support":["V0","E0:T+E0:K0+E0:K1","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","-3"],["100/693","1/495"],["-400/197","6"],["-100/33","1/11"]],"masses":["2706850/175709841","19381321575/20458137958","18589511/2684614335","310563/10247770"],"cables":[["V0","E0:T+E0:K0+E0:K1","484533039375/7600198251397"],["V0","E2:K0","743580440/1610768601"],["V0","E3:T+E3:K0+E3:K3","1552815/17421209"]],"alpha":"4137/4637","c":["12009/4637","-89/4637"],"omega":"-3655/459063","hinges":[["V0","E2:K0","66/4637"]],"id":174}
{"V":[["4","6"],["-5","4"],["-4","-2"],["-3","-4"],["-1","-5"],["3","-3"]],"rho":"3","value":"768/53","support":["V0","V1","V3","V4","V5"],"support_pts":[["-4","-2"],["-3","-4"],["3","-3"],["4","6"],["-5","4"]],"masses":["45/212","3/53","20/53","39/212","9/53"],"cables":[["V0","V3","675/4346"],["V0","V5","1035/4346"],["V1","V3","72/1325"],["V1","V5","207/2650"],["V3","V5","41544/4291675"],["V3","E3:K1","125125/318212 + 1001*sqrt(19729)/318212"],["V4","V5","351/8374"],["V4","E3:K1","3003*sqrt(19729)/1440328 + 483483/1440328"]],"alpha":"3308/4081","c":["2248/4081","-5578/12243"],"omega":"17/1166","hinges":[],"id":175}
{"V":[["6","6"],["-5","4"],["-4","-6"],["4","-6"]],"rho":"3","value":"1292/55","support":["V0","V1","V2","V3"],"support_pts":[["-4","-6"],["4","-6"],["6","6"],["-5","4"]],"masses":["83/440","113/440","5/22","18/55"],"cables":[["V0","V2","15/176"],["V0","V3","261/1100"],["V0","E0:axu0","307/8800"],["V1","V2","45/176"],["V1","V3","171/1100"],["V1","E0:axu0","307/8800"]],"alpha":"1","c":["-23/55","-206/495"],"omega":"-23/660","hinges":[],"id":176}
{"V":[["6","6"],["-5","4"],["-4","-6"],["4","-6"]],"rho":"5","value":"1292/55","support":["V0","V1","V2","V3"],"support_pts":[["-4","-6"],["4","-6"],["6","6"],["-5","4"]],"masses":["83/440","113/440","5/22","18/55"],"cables":[["V0","V2","5/176"],["V0","V3","117/220"],["V0","E0:axu0","441/1760"],["V1","V2","95/176"],["V1","V3","27/220"],["V1","E0:axu0","441/1760"]],"alpha":"1","c":["-23/55","-206/825"],"omega":"-23/1320","hinges":[],"id":177}
{"V":[["6","6"],["-5","4"],["-4","-6"],["4","-6"]],"rho":"20","value":"-1447472400*sqrt(473071)/71627032249 - 14995467120*sqrt(2335)/71627032249 + 15506197320*sqrt(5065)/71627032249 + 2111966835780/71627032249","support":["V0","V1","E1:T+E1:K1+E1:K2","E2:K0","E2:K1"],"support_pts":[["-4","-6"],["4","-6"],["100/19","30/19"],["-280/19 + 4*sqrt(2335)/19","8*sqrt(2335)/209 + 466/209"],["-200/19 + 4*sqrt(5065)/19","8*sqrt(5065)/209 + 626/209"]],"masses":["-14860105765*sqrt(5065)/16044455223776 + 7185327995*sqrt(2335)/8022227611888 + 693580525*sqrt(473071)/8022227611888 + 2810856459185/16044455223776","-4191638825*sqrt(473071)/13752390191808 - 43424373535*sqrt(2335)/13752390191808 + 89806726145*sqrt(5065)/27504780383616 + 7396983247085/27504780383616","-2565629564905*sqrt(5065)/385066925370624 - 368171037931/385066925370624 + 1240562498615*sqrt(2335)/192533462685312 + 119748185425*sqrt(473071)/192533462685312","-32029743305*sqrt(5065)/2292065031968 - 146204870205*sqrt(2335)/8022227611888 + 11489085925*sqrt(473071)/8022227611888 + 2755066815045/2292065031968","-117816412225*sqrt(473071)/64177820895104 - 82811482999545/128355641790208 + 901282581305*sqrt(2335)/64177820895104 + 2348658270825*sqrt(5065)/128355641790208"],"cables":[["V0","V1","-2077953003695*sqrt(2335)/32088910447552 - 1405669604365*sqrt(5065)/32088910447552 + 145045742375*sqrt(473071)/32088910447552 + 109798197681785/32088910447552"],["V0","E2:K0","-3842726949825*sqrt(5065)/224622373132864 + 278834578665*sqrt(2335)/224622373132864 + 372540154575*sqrt(473071)/224622373132864 + 570778656988125/224622373132864"],["V1","E1:T+E1:K1+E1:K2","-64140739122625*sqrt(5065)/2310401552223744 - 9204275948275/2310401552223744 + 31014062465375*sqrt(2335)/1155200776111872 + 2993704635625*sqrt(473071)/1155200776111872"],["V1","E2:K1","-688497766575*sqrt(473071)/128355641790208 - 5342375771625*sqrt(2335)/128355641790208 + 1214244521691825/513422567160832 + 4172302500735*sqrt(5065)/73346081022976"]],"alpha":"4800810*sqrt(473071)/71627032249 + 115291926*sqrt(2335)/71627032249 + 303788301*sqrt(5065)/71627032249 + 25187433735/71627032249","c":["-313498530*sqrt(473071)/71627032249 - 3575553054*sqrt(2335)/71627032249 + 1582297959*sqrt(5065)/71627032249 + 296456198481/71627032249","-4815261137*sqrt(5065)/716270322490 - 739727219*sqrt(2335)/358135161245 - 4788761*sqrt(473071)/71627032249 + 661394530447/716270322490"],"omega":"-565670993413/2721827225462 + 28004725*sqrt(473071)/1360913612731 + 672536235*sqrt(2335)/1360913612731 + 3544196845*sqrt(5065)/2721827225462","hinges":[["V0","E2:axu0","2336191/434112812"],["V0","E2:K0","75309671/739616476"],["V1","E2:K1","-377095524*sqrt(5065)/358135161245 - 317115436*sqrt(2335)/358135161245 - 4012724*sqrt(473071)/71627032249 + 16612243156/71627032249"]],"id":178}
{"V":[["-6","-1"],["4","-3"],["3","5"]],"rho":"7","value":"9","support":["V1","V2","E2:axv0","E2:T+E2:K0+E2:K2"],"support_pts":[["4","-3"],["3","5"],["-9/2","0"],["-21/4","-1/2"]],"masses":["9/26","333/1430","11/65","36/143"],"cables":[["V1","V2","2997/3380"],["V1","E2:axv0","99/1690"],["V2","E2:axv0","297/8450"],["V2","E2:T+E2:K0+E2:K2","252/1573"]],"alpha":"0","c":["-2","0"],"omega":"-1/9","hinges":[],"id":179}
{"V":[["-6","-1"],["4","-3"],["3","5"]],"rho":"20","value":"165/19","support":["V2","E0:K2","E2:T+E2:K0+E2:K2"],"support_pts":[["3","5"],["66/19","-55/19"],["-90/19","-3/19"]],"masses":["11/49","19/52","1045/2548"],"cables":[["V2","E0:K2","209/78"],["V2","E2:T+E2:K0+E2:K2","15675/62426"]],"alpha":"0","c":["-110/57","-1/190"],"omega":"-2/57","hinges":[["V2","E0:axu0","13/475"],["V2","E0:K2","52/9975"]],"id":180}
{"V":[["-6","-1"],["4","-3"],["3","5"]],"rho":"3","value":"9","support":["V0","V1","V2","E2:K1"],"support_pts":[["-6","-1"],["4","-3"],["3","5"],["15/8 - 3*sqrt(217)/8","17/4 - sqrt(217)/4"]],"masses":["43/156 - 5*sqrt(217)/1092","9/26","301/1014 - 5*sqrt(217)/1014","55/676 + 45*sqrt(217)/4732"],"cables":[["V0","V1","43/1352 - 5*sqrt(217)/9464"],["V0","V2","301/2028 - 5*sqrt(217)/2028"],["V1","V2","301/676 - 5*sqrt(217)/676"],["V1","E2:K1","-15/1352 + 75*sqrt(217)/9464"]],"alpha":"0","c":["-2","0"],"omega":"-1/3","hinges":[],"id":181}
{"V":[["-5","0"],["-3","-6"],["4","-1"],["6","1"],["0","4"],["-5","6"]],"rho":"4","value":"9642/437","support":["V1","V2","V3","V5"],"support_pts":[["-3","-6"],["4","-1"],["6","1"],["-5","6"]],"masses":["289/874","9/437","165/437","237/874"],"cables":[["V1","V3","6069/26657"],["V1","V5","56355/106628"],["V2","V3","9/1748"],["V2","V5","9/874"],["V3","V5","999/53314"]],"alpha":"0","c":["1890/437","-35/92"],"omega":"-245/1311","hinges":[],"id":182}
{"V":[["-5","0"],["-3","-6"],["4","-1"],["6","1"],["0","4"],["-5","6"]],"rho":"50","value":"130799945250*sqrt(15985)/2135508195059 + 19764217916850/2135508195059","support":["V0","V1","V2","V5","E2:T+E2:K2+E2:K3","E4:K1"],"support_pts":[["-5","0"],["-3","-6"],["4","-1"],["-5","6"],["250/49","5/49"],["325/98 - 5*sqrt(15985)/98","sqrt(15985)/49 + 131/49"]],"masses":["1614513668945/8542032780236 - 8128271065*sqrt(15985)/8542032780236","217220494125*sqrt(15985)/239176917846608 + 33169640584475/239176917846608","118884572450/6406524585177 - 1212422750*sqrt(15985)/19219573755531","1614513668945/153756590044248 - 8128271065*sqrt(15985)/153756590044248","4310754597037/6406524585177 - 43962448915*sqrt(15985)/19219573755531","-63753901527805/2152592260619472 + 5266721282645*sqrt(15985)/2152592260619472"],"cables":[["V0","V1","8072568344725/17084065560472 - 40641355325*sqrt(15985)/17084065560472"],["V0","V5","8072568344725/17084065560472 - 40641355325*sqrt(15985)/17084065560472"],["V1","V2","1069961152050/2135508195059 - 3637268250*sqrt(15985)/2135508195059"],["V1","V5","8072568344725/307513180088496 - 40641355325*sqrt(15985)/307513180088496"],["V1","E4:K1","188954407492066625/60272583297345216 + 1618133679073175*sqrt(15985)/60272583297345216"],["V2","E2:T+E2:K2+E2:K3","538844324629625/172976163799779 - 5495306114375*sqrt(15985)/518928491399337"]],"alpha":"674398957464/2135508195059 + 5729199450*sqrt(15985)/2135508195059","c":["580848796050/2135508195059 - 2486008200*sqrt(15985)/2135508195059","670540520921/21355081950590 - 1096119726*sqrt(15985)/2135508195059"],"omega":"-1/49","hinges":[["V1","E4:K1","959531125202/10677540975295 - 824608200*sqrt(15985)/2135508195059"],["V2","V4","51301209288/10677540975295 - 24367200*sqrt(15985)/2135508195059"]],"id":183}
{"V":[["-5","4"],["-4","0"],["0","-2"],["5","-2"],["4","2"]],"rho":"2","value":"26/5","support":["V1","V3","V4","E0:K3","E3:axu0+E3:K1"],"support_pts":[["0","-2"],["4","2"],["-5","4"],["4 - 4*sqrt(3)","-4 + 2*sqrt(3)"],["0","26/9"]],"masses":["247/440 - 13*sqrt(3)/440","403/2180 - 91*sqrt(3)/6540","286/2725 - 52*sqrt(3)/2725","91/2180 + 52*sqrt(3)/1635","7371*sqrt(3)/239800 + 25677/239800"],"cables":[["V1","V3","403/2180 - 91*sqrt(3)/6540"],["V1","V4","403/2725 - 1157*sqrt(3)/19075"],["V1","E0:K3","13*sqrt(3)/420 + 13/140"],["V1","E3:axu0+E3:K1","95823*sqrt(3)/2637800 + 333801/2637800"],["V4","E0:K3","13/763 + 117*sqrt(3)/3815"]],"alpha":"1/10","c":["-9/10","-2/5"],"omega":"13/20","hinges":[],"id":184}
{"V":[["-5","4"],["-4","0"],["0","-2"],["5","-2"],["4","2"]],"rho":"5","value":"208/43","support":["V0","V1","V2","V3","V4","E3:axu0+E3:K1"],"support_pts":[["-4","0"],["0","-2"],["5","-2"],["4","2"],["-5","4"],["0","26/9"]],"masses":["91/731","1092/2365","156/3655","65/731","52/3655","10773/40205"],"cables":[["V0","V1","104/731"],["V0","V4","52/731"],["V1","V2","78/3655"],["V1","V3","169/1462"],["V1","E3:axu0+E3:K1","140049/176902"],["V2","V3","78/731"]],"alpha":"7/43","c":["-31/86","-32/215"],"omega":"39/688","hinges":[["V1","E3:axu0+E3:K1","17/172"]],"id":185}
{"V":[["-5","4"],["-4","0"],["0","-2"],["5","-2"],["4","2"]],"rho":"7","value":"16484/3435","support":["V0","V1","V2","V3","E3:axu0+E3:K1","E3:K0"],"support_pts":[["-4","0"],["0","-2"],["5","-2"],["4","2"],["0","26/9"],["-14/3","106/27"]],"masses":["2522/19465","34333/75570","2756/58395","4823/58395","827403/2997610","1404/136255"],"cables":[["V0","V1","2756/19465"],["V0","E3:K0","1404/19465"],["V1","V2","1378/97325"],["V1","V3","4823/38930"],["V1","E3:axu0+E3:K1","10756239/9421060"],["V2","V3","9646/58395"]],"alpha":"194/1145","c":["-1351/3435","-2536/24045"],"omega":"1559/41220","hinges":[["V0","E3:K0","85/5496"],["V1","E3:axu0+E3:K1","221/3435"]],"id":186}
{"V":[["-6","6"],["0","-6"],["4","-3"],["6","-1"],["-2","5"]],"rho":"3","value":"42/5","support":["V0","E2:axv0","E2:K0","E4:K1","E4:K2"],"support_pts":[["0","-6"],["14/3","0"],["2/3","3"],["9/8 - 3*sqrt(137)/8","-33/4 + 3*sqrt(137)/4"],["23/8 - sqrt(2257)/8","-47/4 + sqrt(2257)/4"]],"masses":["-973*sqrt(2257)/228160 - 97139*sqrt(137)/6160320 + 2219*sqrt(309209)/6160320 + 79877/228160","24/115","42/155","-5131*sqrt(309209)/13917760 - 18137/684480 + 157661*sqrt(2257)/41753280 + 1379*sqrt(137)/45632","-44513*sqrt(137)/3080160 + 1589*sqrt(309209)/187889760 + 329*sqrt(2257)/673440 + 67333/342240"],"cables":[["V0","E2:axv0","-26271*sqrt(2257)/5247680 - 97139*sqrt(137)/5247680 + 1198407/5247680 + 2219*sqrt(309209)/5247680"],["V0","E2:K0","42/155"],["V0","E4:K1","-271243*sqrt(309209)/1280433920 - 328727/4198144 + 3025183*sqrt(2257)/1280433920 + 267631*sqrt(137)/20990720"],["V0","E4:K2","-2778853*sqrt(309209)/25928786880 - 2315957/47229120 + 1839313*sqrt(137)/425062080 + 3699353*sqrt(2257)/2880976320"],["E2:axv0","E4:K1","-291417*sqrt(309209)/320108480 - 465885/1049536 + 3355317*sqrt(2257)/320108480 + 246309*sqrt(137)/5247680"],["E2:axv0","E4:K2","-14917*sqrt(137)/524768 - 876393*sqrt(2257)/160054240 + 78029*sqrt(309209)/160054240 + 898821/2623840"]],"alpha":"3/5","c":["-1","1/3"],"omega":"11/20","hinges":[],"id":187}
{"V":[["-6","6"],["0","-6"],["4","-3"],["6","-1"],["-2","5"]],"rho":"4","value":"42/5","support":["V0","V3","E2:axv0","E2:K0","E4:K2"],"support_pts":[["0","-6"],["-2","5"],["14/3","0"],["2","2"],["29/12 - sqrt(4297)/12","-65/6 + sqrt(4297)/6"]],"masses":["917/3040 - 7*sqrt(4297)/3040","775824/2511325 - 8694*sqrt(4297)/2511325","1652157/5022650 - 11907*sqrt(4297)/5022650","-201957/2009060 + 10143*sqrt(4297)/2009060","136199/845920 + 2611*sqrt(4297)/845920"],"cables":[["V0","V3","15247869/20090600 - 196383*sqrt(4297)/20090600"],["V0","E2:axv0","188835381/924167600 - 2858247*sqrt(4297)/924167600"],["V0","E2:K0","-201957/2009060 + 10143*sqrt(4297)/2009060"],["V0","E4:K2","2138443/14263680 - 16057*sqrt(4297)/14263680"],["V3","E4:K2","-1061373/20090600 + 37407*sqrt(4297)/20090600"],["E2:axv0","E4:K2","-3793797/924167600 + 1524663*sqrt(4297)/924167600"]],"alpha":"3/5","c":["-1","1/4"],"omega":"11/30","hinges":[],"id":188}
{"V":[["-6","6"],["0","-6"],["4","-3"],["6","-1"],["-2","5"]],"rho":"2","value":"42/5","support":["V0","E2:axu0+E2:K0","E2:axv0","E4:axv0"],"support_pts":[["0","-6"],["0","7/2"],["14/3","0"],["-3","0"]],"masses":["14/95","24/95","27/115","42/115"],"cables":[["V0","E2:axu0+E2:K0","84/1805"],["V0","E2:axv0","189/2185"],["V0","E4:axv0","294/2185"],["E2:axu0+E2:K0","E2:axv0","324/2185"],["E2:axu0+E2:K0","E4:axv0","504/2185"]],"alpha":"3/5","c":["-1","1/2"],"omega":"11/10","hinges":[],"id":189}
{"V":[["5","0"],["1","6"],["-5","0"],["-6","-6"],["-3","-6"],["0","-5"]],"rho":"20","value":"25/2","support":["V2","V3","V4","V5","E2:K4","E4:K2"],"support_pts":[["0","-5"],["5","0"],["1","6"],["-5","0"],["109/38 - sqrt(4281)/38","-81/38 - sqrt(4281)/38"],["-90/19","5/19"]],"masses":["1019/7280 - 9*sqrt(4281)/7280","85/1456 + 3*sqrt(4281)/1456","15*sqrt(4281)/158704 + 31365/158704","85/1456 + 3*sqrt(4281)/1456","549/1820 - 3*sqrt(4281)/3640","19361/79352 - 171*sqrt(4281)/79352"],"cables":[["V2","V4","45855/39676 - 405*sqrt(4281)/39676"],["V2","E4:K2","19361/79352 - 171*sqrt(4281)/79352"],["V3","V5","85/2912 + 3*sqrt(4281)/2912"],["V4","E2:K4","33*sqrt(4281)/2912 + 3483/2912"]],"alpha":"1/2","c":["0","0"],"omega":"-1/19","hinges":[],"id":190}
{"V":[["5","0"],["1","6"],["-5","0"],["-6","-6"],["-3","-6"],["0","-5"]],"rho":"7","value":"25/2","support":["V2","V3","V4","V5","E2:K4","E4:K2"],"support_pts":[["0","-5"],["5","0"],["1","6"],["-5","0"],["5/3","-10/3"],["-25/6","5/6"]],"masses":["2/13","21/104","625/3224","21/104","15/104","42/403"],"cables":[["V2","V3","7/416"],["V2","V4","175/403"],["V2","V5","21/208"],["V2","E4:K2","21/6448"],["V3","E4:K2","21/208"],["V4","E2:K4","75/208"],["V5","E4:K2","63/104"]],"alpha":"1/2","c":["0","0"],"omega":"-1/6","hinges":[],"id":191}
{"V":[["5","0"],["1","6"],["-5","0"],["-6","-6"],["-3","-6"],["0","-5"]],"rho":"5","value":"25/2","support":["V2","V3","V4","V5","E4:K2"],"support_pts":[["0","-5"],["5","0"],["1","6"],["-5","0"],["-15/4","5/4"]],"masses":["1/4","1/4","25/152","1/8","4/19"],"cables":[["V2","V3","3/40"],["V2","V4","63/152"],["V2","E4:K2","4/19"],["V3","V5","1/16"],["V3","E3:K1","sqrt(1201)/160 + 39/160"],["V4","E3:K1","7/576 + sqrt(1201)/576"]],"alpha":"1/2","c":["0","0"],"omega":"-1/4","hinges":[],"id":192}
{"V":[["4","6"],["-1","5"],["0","-5"],["2","-4"]],"rho":"20","value":"59920/41857","support":["V0","V1","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-5"],["2","-4"],["56/19","14/19"],["-10/19","5/19"]],"masses":["98/2203","140/6609","285/2203","5320/6609"],"cables":[["V0","V1","1400/6609"],["V0","E3:T+E3:K0+E3:K3","5320/6609"],["V1","E1:K3","15330/81511 + 70*sqrt(132321)/81511"],["E1:T+E1:K1+E1:K2","E1:K3","95*sqrt(132321)/35248 + 37905/35248"]],"alpha":"1","c":["-478998/209285","-214/41857"],"omega":"-1/95","hinges":[["V0","E2:axu0+E2:K0","4683/418570"],["V1","E2:K1","963/209285"]],"id":193}
{"V":[["-6","1"],["-1","-6"],["0","-5"],["5","3"],["3","4"]],"rho":"5","value":"225/23","support":["V1","V3","E1:K4","E3:axu0+E3:K1","E3:K1"],"support_pts":[["0","-5"],["3","4"],["-145/64 + 5*sqrt(4681)/64","-69/8 + sqrt(4681)/8"],["0","3"],["-21/4","5/4"]],"masses":["247/736 - sqrt(4681)/736","949175/3512652 - 7325*sqrt(4681)/3512652","74731/638664 + 1319*sqrt(4681)/638664","175255/5960864 + 1465*sqrt(4681)/851552","507700/2049047 - 100*sqrt(4681)/292721"],"cables":[["V1","V3","50571025/49177128 - 641275*sqrt(4681)/49177128"],["V1","E1:K4","41185/100464 - 235*sqrt(4681)/100464"],["V1","E3:axu0+E3:K1","2628825/47686912 + 21975*sqrt(4681)/6812416"],["V1","E3:K1","507700/2049047 - 100*sqrt(4681)/292721"],["V3","E1:K4","-676225/13411944 + 10525*sqrt(4681)/1915992"]],"alpha":"8/23","c":["47/23","6/23"],"omega":"-29/92","hinges":[],"id":194}
{"V":[["-5","0"],["4","-1"],["3","1"]],"rho":"100","value":"5/9","support":["V1","V2","E2:axu0","E2:K1"],"support_pts":[["3","1"],["-5","0"],["0","-5/9"],["-31/33 + sqrt(17461)/33","-134/297 - sqrt(17461)/297"]],"masses":["5/17","1221/85 - 9*sqrt(17461)/85","3663/8500 - 27*sqrt(17461)/8500","-119763/8500 + 927*sqrt(17461)/8500"],"cables":[["V1","E1:axu0","3256/289 - 24*sqrt(17461)/289"],["V1","E2:axu0","3663/289 - 27*sqrt(17461)/289"],["V1","E2:K1","-369/289 + 36*sqrt(17461)/289"],["V2","E1:axu0","9768/1445 - 72*sqrt(17461)/1445"],["V2","E2:axu0","10989/1445 - 81*sqrt(17461)/1445"]],"alpha":"0","c":["-1/9","-1/225"],"omega":"1/891","hinges":[],"id":195}
{"V":[["-5","0"],["4","-1"],["3","1"]],"rho":"2","value":"5/9","support":["V0","V1","V2","E2:K1"],"support_pts":[["4","-1"],["3","1"],["-5","0"],["5 - sqrt(55)","-10/9 + sqrt(55)/9"]],"masses":["265/918 - 5*sqrt(55)/918","5/17","53/153 - sqrt(55)/153","65/918 + 11*sqrt(55)/918"],"cables":[["V0","V1","1855/7803 - 35*sqrt(55)/7803"],["V0","E2:axu0","265/1156 - 5*sqrt(55)/1156"],["V1","V2","265/2601 - 5*sqrt(55)/2601"],["V1","E2:K1","185/7803 + 50*sqrt(55)/7803"],["V2","E2:axu0","53/289 - sqrt(55)/289"]],"alpha":"0","c":["-1/9","-2/9"],"omega":"1/9","hinges":[],"id":196}
{"V":[["-5","0"],["4","-1"],["3","1"]],"rho":"3","value":"5/9","support":["V0","V1","V2","E2:K1"],"support_pts":[["4","-1"],["3","1"],["-5","0"],["2 - sqrt(106)/2","-7/9 + sqrt(106)/18"]],"masses":["49/153 - sqrt(106)/153","5/17","49/153 - sqrt(106)/153","10/153 + 2*sqrt(106)/153"],"cables":[["V0","V1","1127/2601 - 23*sqrt(106)/2601"],["V0","E2:axu0","245/1156 - 5*sqrt(106)/1156"],["V1","V2","245/2601 - 5*sqrt(106)/2601"],["V1","E2:K1","-22/2601 + 28*sqrt(106)/2601"],["V2","E2:axu0","49/289 - sqrt(106)/289"]],"alpha":"0","c":["-1/9","-4/27"],"omega":"1/18","hinges":[],"id":197}
{"V":[["-4","-6"],["4","0"],["0","4"],["-2","3"],["-3","0"]],"rho":"10","value":"108/13","support":["V0","V2","V4","E1:K4","E1:K4"],"support_pts":[["-3","0"],["4","0"],["-2","3"],["2/3 - 2*sqrt(21)/3","-5/2 - sqrt(21)/2"],["2/3 + 2*sqrt(21)/3","-5/2 + sqrt(21)/2"]],"masses":["4/91","3/91","24/65","18/65 - 6*sqrt(21)/455","6*sqrt(21)/455 + 18/65"],"cables":[["V0","V2","12/637"],["V4","E1:K4","276*sqrt(21)/2275 + 252/325"],["V4","E1:K4","252/325 - 276*sqrt(21)/2275"]],"alpha":"9/13","c":["-9/13","-12/65"],"omega":"-5/39","hinges":[],"id":198}
{"V":[["-4","-6"],["4","0"],["0","4"],["-2","3"],["-3","0"]],"rho":"5","value":"108/13","support":["V0","V2","V4","E1:K4","E1:K4"],"support_pts":[["-3","0"],["4","0"],["-2","3"],["1/4 - sqrt(161)/4","-45/16 - 3*sqrt(161)/16"],["1/4 + sqrt(161)/4","-45/16 + 3*sqrt(161)/16"]],"masses":["4/91","3/91","24/65","18/65 - 6*sqrt(161)/805","6*sqrt(161)/805 + 18/65"],"cables":[["V0","V4","558/8645 - 6*sqrt(161)/1235"],["V0","E1:K4","402/8645 - 18*sqrt(161)/8645"],["V2","V4","6/455"],["V2","E1:K4","3*sqrt(161)/910 + 9/182"],["V4","E1:K4","708*sqrt(161)/52325 + 132/325"],["V4","E1:K4","2307/6175 - 12003*sqrt(161)/994175"]],"alpha":"9/13","c":["-9/13","-24/65"],"omega":"-15/52","hinges":[],"id":199}
{"V":[["-4","-6"],["4","0"],["0","4"],["-2","3"],["-3","0"]],"rho":"7","value":"108/13","support":["V0","V2","V4","E1:K4","E1:K4"],"support_pts":[["-3","0"],["4","0"],["-2","3"],["1/2 - sqrt(345)/6","-21/8 - sqrt(345)/8"],["1/2 + sqrt(345)/6","-21/8 + sqrt(345)/8"]],"masses":["4/91","3/91","24/65","18/65 - 6*sqrt(345)/1495","6*sqrt(345)/1495 + 18/65"],"cables":[["V0","V2","12/637"],["V4","E1:K4","132*sqrt(345)/7475 + 36/65"],["V4","E1:K4","36/65 - 132*sqrt(345)/7475"]],"alpha":"9/13","c":["-9/13","-24/91"],"omega":"-5/26","hinges":[],"id":200}
{"V":[["-6","-6"],["4","-4"],["2","4"],["-4","6"],["-5","6"]],"rho":"50","value":"-1345711654439152*sqrt(10915669)/61222974468915573 - 163232963294216816*sqrt(631)/61222974468915573 + 34148397763257856*sqrt(17299)/61222974468915573 + 4957058494768720448/61222974468915573","support":["V2","V4","E0:K2","E0:K4","E1:T+E1:K1+E1:K2"],"support_pts":[["2","4"],["-5","6"],["628/49 - 4*sqrt(17299)/49","-548/245 - 4*sqrt(17299)/245"],["64/7 - 4*sqrt(631)/7","-104/35 - 4*sqrt(631)/35"],["150/49","-12/49"]],"masses":["-1542577439051473*sqrt(10915669)/2387696004287707347 - 187112510809098809*sqrt(631)/2387696004287707347 + 33841708954209886904/16713872030013951429 + 274008057052295008*sqrt(17299)/16713872030013951429","-1313399913971456*sqrt(17299)/3612155493666018807 + 6278190895931416*sqrt(631)/3612155493666018807 + 51758140555352*sqrt(10915669)/3612155493666018807 + 487506082779960176/3612155493666018807","-59625413648401348451*sqrt(631)/145037226516860992437 - 47069496340643978402*sqrt(17299)/1015260585618026947059 + 268745558660261705*sqrt(10915669)/145037226516860992437 + 10505230688453183509847/1015260585618026947059","-2851453278760119649*sqrt(10915669)/1116156047542799811363 - 8936950488255566504728/1116156047542799811363 + 363845549476386105667*sqrt(631)/1116156047542799811363 + 71623525426933121026*sqrt(17299)/1116156047542799811363","-619432234426787936*sqrt(17299)/18305669366205756327 - 64072667108633863540/18305669366205756327 + 2960951781293654071*sqrt(631)/18305669366205756327 + 24410433039417887*sqrt(10915669)/18305669366205756327"],"cables":[["V2","V4","-4079964760630876180*sqrt(17299)/18917899110894912057 - 20396409022819605160*sqrt(631)/18917899110894912057 + 517323893604987912940/18917899110894912057 + 162416767844512720*sqrt(10915669)/18917899110894912057"],["V2","E0:K2","-7754809464915051187396*sqrt(631)/3045781756854080841177 - 42389597519967849272*sqrt(10915669)/3045781756854080841177 + 7548585423482189196722*sqrt(17299)/21320472297978565888239 + 1375985542504010119063846/21320472297978565888239"],["V2","E1:T+E1:K1+E1:K2","-7742902930334849200*sqrt(17299)/79324567253558277417 - 800908338857923294250/79324567253558277417 + 74023794532341351775*sqrt(631)/158649134507116554834 + 610260825985447175*sqrt(10915669)/158649134507116554834"],["V4","E0:K4","-138834153673482587320*sqrt(10915669)/65853206805025188870417 - 292163599019396296630900/65853206805025188870417 + 3481414591919913053020*sqrt(17299)/65853206805025188870417 + 23377239535086489329200*sqrt(631)/65853206805025188870417"]],"alpha":"-167102152688485688/183668923406746719 - 1143297690968524*sqrt(17299)/183668923406746719 + 8384468322936992*sqrt(631)/183668923406746719 + 68124011370844*sqrt(10915669)/183668923406746719","c":["-7543829907856424*sqrt(10915669)/918344617033733595 - 916654458154507072*sqrt(631)/918344617033733595 + 183705079059202376*sqrt(17299)/918344617033733595 + 21937536080264960697230389376/765847190776175429036587515","-55188245166964*sqrt(10915669)/918344617033733595 - 6658153675146974*sqrt(631)/918344617033733595 + 249759871659188966389091378/3829235953880877145182937575 + 7874701378632998*sqrt(17299)/4591723085168667975"],"omega":"-449910036175715339785329686/4169612483114732891421420915 - 473750214827318*sqrt(17299)/714268035470681685 + 16937684740296892*sqrt(631)/4999876248294771795 + 139264926594014*sqrt(10915669)/4999876248294771795","hinges":[["V2","E0:axu0","-17215711241833*sqrt(10915669)/306114872344577865 - 2106448596719324*sqrt(631)/306114872344577865 + 348864593467897*sqrt(17299)/306114872344577865 + 22783311222553019308271173/101831366209228899919069995"],["V2","E0:K2","16864777/997972089"],["V4","E0:K4","15451012/833943137"]],"id":201}
{"V":[["-6","-6"],["4","-4"],["2","4"],["-4","6"],["-5","6"]],"rho":"4","value":"14244/839","support":["V0","V1","V2","V4"],"support_pts":[["-6","-6"],["4","-4"],["2","4"],["-5","6"]],"masses":["158/839","255/839","294/839","132/839"],"cables":[["V0","V2","3792/36077"],["V0","V4","10428/36077"],["V1","V2","510/839"],["V2","V4","5544/36077"]],"alpha":"1","c":["2140/839","1369/3356"],"omega":"283/5034","hinges":[],"id":202}
{"V":[["-6","-6"],["4","-4"],["2","4"],["-4","6"],["-5","6"]],"rho":"3","value":"14244/839","support":["V0","V1","V2","V4"],"support_pts":[["-6","-6"],["4","-4"],["2","4"],["-5","6"]],"masses":["158/839","255/839","294/839","132/839"],"cables":[["V0","V1","170/5873"],["V0","V2","19832/252539"],["V0","V4","7656/36077"],["V1","V2","2720/5873"],["V2","V4","5148/36077"]],"alpha":"1","c":["2140/839","1369/2517"],"omega":"283/3356","hinges":[],"id":203}
{"V":[["6","5"],["-6","6"],["2","-5"],["5","-1"]],"rho":"4","value":"137097285*sqrt(3745)/22552240924 + 188929497891/22552240924","support":["V0","V1","V2","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-5"],["5","-1"],["6","5"],["73/3 - sqrt(3745)/3","sqrt(3745)/36 + 125/36"],["-24/11","3/4"]],"masses":["8160452241*sqrt(3745)/64318991115248 + 12825709730895/64318991115248","1386007575/22552240924 - 3091551*sqrt(3745)/22552240924","554403030/5638060231 - 6183102*sqrt(3745)/28190301155","53717528515/2796477874576 + 31935712199*sqrt(3745)/97876725610160","2498765928648/4019936944703 - 2722259936*sqrt(3745)/28139558612921"],"cables":[["V0","V1","23562128775/157865686468 - 52556367*sqrt(3745)/157865686468"],["V0","V2","4435224240/39466421617 - 49464816*sqrt(3745)/197332108085"],["V0","E2:K0","6838584575829/173381628223712 + 3989917264017*sqrt(3745)/6068356987829920"],["V0","E3:T+E3:K0+E3:K3","29985191143776/92458549728169 - 32667119232*sqrt(3745)/647209848097183"],["V1","V2","5544030300/39466421617 - 12366204*sqrt(3745)/39466421617"]],"alpha":"22913605*sqrt(3745)/5638060231 + 1729520738/5638060231","c":["-791850345*sqrt(3745)/45104481848 - 19249382887/45104481848","102426949001/90208963696 - 1006552105*sqrt(3745)/90208963696"],"omega":"-60357468935/135313445544 + 435814015*sqrt(3745)/135313445544","hinges":[["V0","E2:K0","56707034735/67656722772 - 277274075*sqrt(3745)/67656722772"]],"id":204}
{"V":[["6","5"],["-6","6"],["2","-5"],["5","-1"]],"rho":"7","value":"817131705*sqrt(25081)/95094170576 + 562785707379/95094170576","support":["V0","V1","V2","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-5"],["5","-1"],["6","5"],["175/6 - sqrt(25081)/6","sqrt(25081)/72 + 221/72"],["-21/11","3/8"]],"masses":["93241013169*sqrt(25081)/507042117511232 + 63928506859323/507042117511232","11117766903/95094170576 - 18426363*sqrt(25081)/95094170576","455828443023/7607533646080 - 755480883*sqrt(25081)/7607533646080","26448529777697/707500629085440 + 34769054503*sqrt(25081)/141500125817088","78397952841472/118837996291695 - 16225302368*sqrt(25081)/118837996291695"],"cables":[["V0","V1","411357375411/1331318388064 - 681775431*sqrt(25081)/1331318388064"],["V0","V2","455828443023/106505471045120 - 755480883*sqrt(25081)/106505471045120"],["V0","E2:K0","1991823554357959/14621679667765760 + 12723687164917*sqrt(25081)/14621679667765760"],["V0","E3:K1","-645324526*sqrt(5986358161)/4476231193653845 - 645324526*sqrt(25081)/895246238730769 + 3118100397104/895246238730769 + 3118100397104*sqrt(238681)/4476231193653845"],["V1","V2","455828443023/1331318388064 - 755480883*sqrt(25081)/1331318388064"],["E3:T+E3:K0+E3:K3","E3:K1","-4226691266864*sqrt(25081)/7724469758960175 - 8112651184*sqrt(5986358161)/7724469758960175 + 39198976420736*sqrt(238681)/7724469758960175 + 20422666715203456/7724469758960175"]],"alpha":"44731115*sqrt(25081)/23773542644 + 7778904397/23773542644","c":["-1337392485*sqrt(25081)/190188341152 - 187776658103/190188341152","64480030927/95094170576 - 294242195*sqrt(25081)/95094170576"],"omega":"-256687430575/1141130046912 + 877307795*sqrt(25081)/1141130046912","hinges":[["V0","E2:K0","119471882855/285282511728 - 277274075*sqrt(25081)/285282511728"]],"id":205}
{"V":[["-5","3"],["-5","-3"],["-4","-6"],["6","-4"],["5","5"],["4","6"],["-2","6"]],"rho":"5","value":"4212/181","support":["V1","V2","V4","V5","V6"],"support_pts":[["-4","-6"],["6","-4"],["4","6"],["-2","6"],["-5","3"]],"masses":["40/181","45/181","119/543","13/543","52/181"],"cables":[["V1","V2","2580/68237"],["V1","V4","11465/98826"],["V1","V5","715/15747"],["V1","V6","650/1267"],["V2","V4","1147/2353"],["V2","V5","91/5249"],["V4","V6","130/1267"]],"alpha":"690/1267","c":["-114/181","76/905"],"omega":"-97/5068","hinges":[],"id":206}
{"V":[["-6","-3"],["2","-3"],["-2","4"],["-4","6"]],"rho":"100","value":"50053296000/42353195819","support":["V2","V3","E0:K3","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","4"],["-4","6"],["-400/97","-3"],["200/693","-1/198"],["-1600/297","-8/33"]],"masses":["119296800/234867722269","26047619200/1189739773461","45016494872/1051129314417","219358183968/234867722269","29121471621/36088773128317"],"cables":[["V2","V3","516952800/3850290529"],["V2","E1:T+E1:K1+E1:K2","21935818396800/186250103759317"],["V3","E0:K3","4501649487200/3153387943251"],["V3","E3:T+E3:K0+E3:K3","11648588648400/3717143632216651"]],"alpha":"31910597019/42353195819","c":["160804857768/42353195819","-2485368172/42353195819"],"omega":"-4916630762/381178762371","hinges":[["V2","E0:K2","10275741/3850290529"],["V3","E0:K3","72912609/3850290529"]],"id":207}
{"V":[["-6","-3"],["2","-3"],["-2","4"],["-4","6"]],"rho":"50","value":"1548840/1286783","support":["V2","V3","E0:K2","E0:K3","E1:T+E1:K1+E1:K2"],"support_pts":[["-2","4"],["-4","6"],["-300/143","-3"],["-200/47","-3"],["100/343","-1/98"]],"masses":["1969774/1179980011","28247/1286783","7952248018/9567070757125","196486132/4664588375","46102407736/49390591889"],"cables":[["V2","V3","24913854/186583535"],["V2","E0:K2","47713488108/2678779811995"],["V2","E1:T+E1:K1+E1:K2","2305120386800/19410502612377"],["V3","E0:K3","392972264/559750605"]],"alpha":"423423/1286783","c":["858563175238157/214289662536079","-15285576157646/642868987608237"],"omega":"270855853216679/63001160785607226","hinges":[["V2","E0:K2","18522/1286783"],["V3","E0:K3","9099035/999187878"]],"id":208}
{"V":[["-6","-3"],["2","-3"],["-2","4"],["-4","6"]],"rho":"5","value":"1299/920","support":["V0","V2","V3","E0:K2","E1:T+E1:K1+E1:K2"],"support_pts":[["-6","-3"],["-2","4"],["-4","6"],["-15/4","-3"],["5/14","-1/8"]],"masses":["13/690","1751/35420","3/460","250/11109","26264/29095"],"cables":[["V0","V2","26/1265"],["V0","V3","39/2530"],["V2","V3","36/1265"],["V2","E0:K2","1250/25921"],["V2","E1:T+E1:K1+E1:K2","26264/192027"]],"alpha":"189/920","c":["7473/1840","137/1840"],"omega":"505/2944","hinges":[["V2","E0:K2","189/920"]],"id":209}
{"V":[["-5","6"],["2","-6"],["5","-5"],["4","-1"],["2","3"]],"rho":"100","value":"126/31","support":["V0","E2:axv0","E2:K0","E2:K4","E4:T+E4:K0+E4:K4","E4:K2"],"support_pts":[["2","-6"],["7/2","0"],["1087/396 - sqrt(72769)/396","sqrt(72769)/198 + 299/198"],["-301/396 + sqrt(2862601)/396","1687/198 - sqrt(2862601)/198"],["-50/33","2/77"],["3011/2376 - sqrt(43280521)/2376","-6575/1386 + sqrt(43280521)/1386"]],"masses":["-8815669221396727245499130845*sqrt(3149480232649)/1049929858232826701400179763513518592 - 2978578920541718583140695*sqrt(9015705263461260049)/1049929858232826701400179763513518592 - 134790445501632200074861114909*sqrt(2862601)/38886291045660248200006657907908096 - 2749616430533886948122733880879*sqrt(72769)/349976619410942233800059921171172864 + 552345428856321594239401985*sqrt(123894862695121)/1049929858232826701400179763513518592 + 726573912683130219702190203*sqrt(208308612169)/38886291045660248200006657907908096 + 1871493159385215089536080387035*sqrt(43280521)/1049929858232826701400179763513518592 + 28727006831020385982504376767970841/349976619410942233800059921171172864","-859156641815954071865822377*sqrt(208308612169)/167613323472673483620718353051328 - 45436236446217888182538559263*sqrt(43280521)/167613323472673483620718353051328 - 24211883996561775065279901*sqrt(123894862695121)/167613323472673483620718353051328 - 616828366416711740634187486291*sqrt(72769)/167613323472673483620718353051328 + 66361456149753079624555355098853/167613323472673483620718353051328 + 159364591641890077397291923631*sqrt(2862601)/167613323472673483620718353051328 + 130547031479388775975467*sqrt(9015705263461260049)/167613323472673483620718353051328 + 237538271480118237910815561*sqrt(3149480232649)/167613323472673483620718353051328","-366606615321407721799567538368050557*sqrt(72769)/87154737872703394645683025627864276800 - 11433684340405799070414832877971*sqrt(3149480232649)/52292842723622036787409815376718566080 - 3664894955055149908759771621*sqrt(9015705263461260049)/52292842723622036787409815376718566080 - 1174713412913716509590494619394151*sqrt(2862601)/9683859763633710516187002847540475200 + 962969830421592360350258885423*sqrt(123894862695121)/52292842723622036787409815376718566080 + 4470628645736272805866423352477*sqrt(208308612169)/9683859763633710516187002847540475200 + 3032555555513135327977492716063473*sqrt(43280521)/52292842723622036787409815376718566080 + 113192505962138302045172360691619919791/87154737872703394645683025627864276800","-4118316806032041629111213831*sqrt(9015705263461260049)/5810315858180226309712201708524285120 - 6963720141654647002005934088081*sqrt(3149480232649)/5810315858180226309712201708524285120 - 24098424901836001402798983979651447*sqrt(2862601)/29051579290901131548561008542621425600 - 40740075068665242376410239037410349097/29051579290901131548561008542621425600 + 1238052049259074587545979146403403*sqrt(43280521)/5810315858180226309712201708524285120 + 732329556261347647580860307653*sqrt(123894862695121)/5810315858180226309712201708524285120 + 229127960980369908136526061430263419*sqrt(72769)/29051579290901131548561008542621425600 + 135505199580579177673055410743869*sqrt(208308612169)/29051579290901131548561008542621425600","-16488636484707861723530644473731442899*sqrt(72769)/2246655465163020839755384660629390246400 - 80677173302631071612145935593589*sqrt(3149480232649)/72472756940742607734044666471915814400 - 35459659653569480878430553934339*sqrt(123894862695121)/132552672444618229545567694977134024537600 - 493426556547370903225076824931107*sqrt(208308612169)/132552672444618229545567694977134024537600 + 69696948466761785907805608279267221*sqrt(2862601)/132552672444618229545567694977134024537600 + 173296621294123395976334301413*sqrt(9015705263461260049)/132552672444618229545567694977134024537600 + 36290825225794558612757869965515201423*sqrt(43280521)/132552672444618229545567694977134024537600 + 322507298812216659376278895143002026157303/132552672444618229545567694977134024537600","-408758169306530484122957465021419*sqrt(43280521)/1483377912733160330043357424504252800 - 86489070259353006203290202087282639/47850900410747107420753465306588800 - 22386439155340681722998773979*sqrt(208308612169)/1483377912733160330043357424504252800 - 388973087289349554780703033*sqrt(123894862695121)/1483377912733160330043357424504252800 + 2298138279926852362271111*sqrt(9015705263461260049)/1483377912733160330043357424504252800 + 4397426111528780719867823995237*sqrt(2862601)/1483377912733160330043357424504252800 + 184707393778705632838814144021597*sqrt(72769)/25141998520901022543107752957699200 + 28198766771426762009138079727*sqrt(3149480232649)/25141998520901022543107752957699200"],"cables":[["V0","E2:K0","-54618764303387978106234997474145*sqrt(3149480232649)/94127116902519666217337667678093418944 - 18414229051066956109154963195*sqrt(9015705263461260049)/94127116902519666217337667678093418944 - 847242446408208633834621098679409*sqrt(2862601)/3486189514908135785827321025114571072 - 31107292669246297561845576351598091*sqrt(72769)/31375705634173222072445889226031139648 + 3471881593755020507909121004885*sqrt(123894862695121)/94127116902519666217337667678093418944 + 4491867064034737572913917798623*sqrt(208308612169)/3486189514908135785827321025114571072 + 377974558414908919683671762679985*sqrt(43280521)/3036358609758698910236698957357852224 + 175033151516515400650124373939447278245/31375705634173222072445889226031139648"],["V0","E4:axv0","-2075425822264495375473040720946699*sqrt(43280521)/34280863563263335227301990080293282208 - 19930329463066895164575102453697*sqrt(72769)/18742954381226536482942586156529952 - 2414688633801550570675776089*sqrt(9015705263461260049)/34280863563263335227301990080293282208 - 4167996837902991466323962250132215*sqrt(2862601)/34280863563263335227301990080293282208 + 635510693853587661621596041867*sqrt(123894862695121)/34280863563263335227301990080293282208 + 15833503504702371100625177003125*sqrt(208308612169)/34280863563263335227301990080293282208 + 7989441233495692171304587637757212959/34280863563263335227301990080293282208 + 153270285646439627897366011667*sqrt(3149480232649)/581031585818022630971220170852428512"],["V0","E4:T+E4:K0+E4:K4","-16488636484707861723530644473731442899*sqrt(72769)/5212240679178208348232492412660185371648 - 80677173302631071612145935593589*sqrt(3149480232649)/168136796102522849942983626214844689408 - 35459659653569480878430553934339*sqrt(123894862695121)/307522200071514292545717052346950936927232 - 493426556547370903225076824931107*sqrt(208308612169)/307522200071514292545717052346950936927232 + 69696948466761785907805608279267221*sqrt(2862601)/307522200071514292545717052346950936927232 + 173296621294123395976334301413*sqrt(9015705263461260049)/307522200071514292545717052346950936927232 + 36290825225794558612757869965515201423*sqrt(43280521)/307522200071514292545717052346950936927232 + 322507298812216659376278895143002026157303/307522200071514292545717052346950936927232"],["E2:axv0","E2:K4","-21480903584645974114702615323384221*sqrt(3149480232649)/58672541041638934920981597330558212416 - 12690863389138306175591275893935*sqrt(9015705263461260049)/58672541041638934920981597330558212416 - 1478403078864306747726046591707889004929/3451325943625819701234211607679894848 - 873311765172629386536743285635762075*sqrt(2862601)/3451325943625819701234211607679894848 + 2256408421203291071560174376898625*sqrt(123894862695121)/58672541041638934920981597330558212416 + 3819807240976497802205792174830066003*sqrt(43280521)/58672541041638934920981597330558212416 + 4911653748418650682027952693367605*sqrt(208308612169)/3451325943625819701234211607679894848 + 8313597399940934076573321574337569103*sqrt(72769)/3451325943625819701234211607679894848"],["E2:axv0","E4:K2","-7355008597887401868489728118323*sqrt(208308612169)/1725662971812909850617105803839947424 - 6205667342670862580647474103447489*sqrt(43280521)/29336270520819467460490798665279106208 - 3523855523157503836350567998003*sqrt(123894862695121)/29336270520819467460490798665279106208 - 5921236237115585146234692405413009*sqrt(72769)/1725662971812909850617105803839947424 + 725611363739740705613913040061231047/1725662971812909850617105803839947424 + 1364262962244093409954001112966469*sqrt(2862601)/1725662971812909850617105803839947424 + 18999926833413651089907184501*sqrt(9015705263461260049)/29336270520819467460490798665279106208 + 32915219553512742234309495144583*sqrt(3149480232649)/29336270520819467460490798665279106208"],["E2:K4","E4:K2","-7196600725305253662352474468135*sqrt(9015705263461260049)/16949030293403447325298558928865003611672 - 9735815168729213741094433672606513*sqrt(3149480232649)/16949030293403447325298558928865003611672 - 1024644085135915315410215717026609745*sqrt(2862601)/1994003563929817332388065756337059248432 - 1282811860196418031955791371681048318875/1994003563929817332388065756337059248432 + 1656314643229401404331931092392012459*sqrt(43280521)/16949030293403447325298558928865003611672 + 1323789202290903181870106513501765*sqrt(123894862695121)/16949030293403447325298558928865003611672 + 7538800863728370128997465749949854125*sqrt(72769)/1994003563929817332388065756337059248432 + 179685548278010703015697058246665*sqrt(208308612169)/64322695610639268786711798591518040272"],["E4:axv0","E4:K2","-2071940820790365757013120007696392819153/11426954521087778409100663360097760736 - 314249085994075829023925283470407387*sqrt(43280521)/11426954521087778409100663360097760736 - 22427587793957184449131800873083*sqrt(208308612169)/11426954521087778409100663360097760736 - 2393014585712438976002821225*sqrt(9015705263461260049)/11426954521087778409100663360097760736 + 18792068430730123365648252945*sqrt(123894862695121)/368611436164121884164537527745089056 + 5591928991255712393018319384569949*sqrt(2862601)/11426954521087778409100663360097760736 + 21661773042792600184630741702551*sqrt(3149480232649)/193677195272674210323740056950809504 + 142851022988173276862478625278613749*sqrt(72769)/193677195272674210323740056950809504"]],"alpha":"24/31","c":["-48/31","-1/100"],"omega":"26/3069","hinges":[],"id":210}
{"V":[["-5","6"],["2","-6"],["5","-5"],["4","-1"],["2","3"]],"rho":"7","value":"126/31","support":["V0","V3","E2:axv0","E4:K2","E4:K3"],"support_pts":[["2","-6"],["2","3"],["7/2","0"],["221/144 - sqrt(193993)/144","-437/84 + sqrt(193993)/84"],["9/16 - sqrt(977)/16","-99/28 + 3*sqrt(977)/28"]],"masses":["-21707*sqrt(977)/233120 - 49*sqrt(193993)/7520 + 49*sqrt(189531161)/233120 + 2071391/699360","14/93","22/155","-2295111*sqrt(977)/164582720 - 49147*sqrt(193993)/164582720 + 147*sqrt(189531161)/5309120 + 23076893/32916544","-833*sqrt(189531161)/3501760 - 2069809/700352 + 23863*sqrt(193993)/3501760 + 374899*sqrt(977)/3501760"],"cables":[["V0","V3","-9303*sqrt(977)/23312 - 9677*sqrt(193993)/349680 + 21*sqrt(189531161)/23312 + 4399711/349680"],["V0","E2:axv0","34111/291400 - 77*sqrt(193993)/291400"],["V0","E4:K2","-188180449/82174800 - 357*sqrt(189531161)/2191328 + 782859*sqrt(977)/10956640 + 87407*sqrt(193993)/16434960"],["V3","E4:K2","-1712497*sqrt(193993)/246874080 - 7815927*sqrt(977)/82291360 + 17661*sqrt(189531161)/82291360 + 153477815/49374816"],["V3","E4:K3","-63*sqrt(189531161)/56480 - 26756821/1750880 + 60599*sqrt(193993)/1750880 + 865011*sqrt(977)/1750880"],["E2:axv0","E4:K2","-5159/291400 + 77*sqrt(193993)/291400"]],"alpha":"24/31","c":["-48/31","-1/7"],"omega":"13/93","hinges":[],"id":211}
{"V":[["-5","6"],["2","-6"],["5","-5"],["4","-1"],["2","3"]],"rho":"3","value":"126/31","support":["V0","V2","V3","E4:axu0","E4:K2"],"support_pts":[["2","-6"],["4","-1"],["2","3"],["0","-18/7"],["101/48 - sqrt(30937)/48","-173/28 + sqrt(30937)/28"]],"masses":["-457519/1177876 + 2925*sqrt(30937)/1177876","198/1829","40/217","64471/87792 - 325*sqrt(30937)/87792","17225*sqrt(30937)/14134512 + 5109325/14134512"],"cables":[["V0","V2","110/1829"],["V0","V3","-25423249/37103094 + 16575*sqrt(30937)/4122566"],["V0","E4:K2","44278665/189638036 - 3153*sqrt(30937)/3214204"],["V2","V3","286/1829"],["V3","E4:axu0","64471/102424 - 325*sqrt(30937)/102424"],["V3","E4:K2","4953325/16490264 - 13975*sqrt(30937)/16490264"],["E4:axu0","E4:K2","-1771477/11061792 + 15823*sqrt(30937)/11061792"]],"alpha":"24/31","c":["-48/31","-1/3"],"omega":"13/31","hinges":[],"id":212}
{"V":[["5","6"],["-4","3"],["-1","-2"],["5","-6"],["6","-5"]],"rho":"10","value":"123893/11146","support":["V0","V1","V2","V3","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-2"],["5","-6"],["6","-5"],["5","6"],["-22/9","11/27"]],"masses":["129833/869388","24431/200628","495/22292","7645/50157","160623/289796"],"cables":[["V0","V1","122155/1203768"],["V0","V2","990/206201"],["V0","V3","3198415/22269708"],["V0","E4:T+E4:K0+E4:K4","1766853/1883674"],["V1","V3","2076635/3611304"],["V2","V3","41085/412402"]],"alpha":"8533/11146","c":["-18350/5573","-1421/5573"],"omega":"2842/50157","hinges":[["V0","E3:K0","1053/27865"]],"id":213}
{"V":[["-6","5"],["-6","-3"],["2","-2"],["3","4"],["-1","5"]],"rho":"2","value":"22506/2129","support":["V0","V1","V2","V3","V4"],"support_pts":[["-6","-3"],["2","-2"],["3","4"],["-1","5"],["-6","5"]],"masses":["673/4258","1101/2129","246/2129","1752/10645","951/21290"],"cables":[["V0","V2","2460/100063"],["V0","V3","40296/628055"],["V0","V4","18069/681280"],["V0","E0:axu0","799505/11807434"],["V1","V2","12546/100063"],["V1","V3","101616/628055"],["V1","V4","2853/85160"],["V1","E0:axu0","2398515/11807434"]],"alpha":"329/2129","c":["2723/2129","-2052/2129"],"omega":"-84/2129","hinges":[],"id":214}
{"V":[["-6","5"],["-6","-3"],["2","-2"],["3","4"],["-1","5"]],"rho":"4","value":"22506/2129","support":["V0","V1","V2","V3","V4"],"support_pts":[["-6","-3"],["2","-2"],["3","4"],["-1","5"],["-6","5"]],"masses":["673/4258","1101/2129","246/2129","1752/10645","951/21290"],"cables":[["V0","V1","23805/1004888"],["V0","V3","95316/628055"],["V0","V4","56109/681280"],["V1","V2","16482/53225"],["V1","V3","927876/3140275"],["V1","V4","2853/85160"],["V2","V3","492/53225"]],"alpha":"329/2129","c":["2723/2129","-1026/2129"],"omega":"-28/2129","hinges":[],"id":215}
{"V":[["-6","5"],["-6","-3"],["2","-2"],["3","4"],["-1","5"]],"rho":"5/2","value":"22506/2129","support":["V0","V1","V2","V3","V4"],"support_pts":[["-6","-3"],["2","-2"],["3","4"],["-1","5"],["-6","5"]],"masses":["673/4258","1101/2129","246/2129","1752/10645","951/21290"],"cables":[["V0","V2","1968/100063"],["V0","V3","53436/628055"],["V0","V4","27579/681280"],["V0","E0:axu0","680729/11807434"],["V1","V2","16974/100063"],["V1","V3","123516/628055"],["V1","V4","2853/85160"],["V1","E0:axu0","2042187/11807434"]],"alpha":"329/2129","c":["2723/2129","-8208/10645"],"omega":"-56/2129","hinges":[],"id":216}
{"V":[["-6","-6"],["4","-6"],["0","2"],["-3","3"],["-6","3"]],"rho":"2","value":"6","support":["V0","V2","V4","E1:T+E1:K1+E1:K2","E1:K4"],"support_pts":[["-6","-6"],["0","2"],["-6","3"],["2","-2"],["-19/4 + sqrt(553)/4","23/2 - sqrt(553)/2"]],"masses":["1/15","413/880 - sqrt(553)/880","2/33","843/2420 - 3*sqrt(553)/2420","533/9680 + 23*sqrt(553)/9680"],"cables":[["V0","V2","1/15"],["V0","V4","4/135"],["V2","V4","359/7260 - sqrt(553)/2420"],["V2","E1:T+E1:K1+E1:K2","843/2420 - 3*sqrt(553)/2420"],["V4","E1:K4","19/2420 + sqrt(553)/2420"]],"alpha":"1","c":["5","3/2"],"omega":"1/2","hinges":[],"id":217}
{"V":[["-6","-6"],["4","-6"],["0","2"],["-3","3"],["-6","3"]],"rho":"10","value":"1152/239","support":["V0","V2","V4","E0:axu0+E0:K2","E1:T+E1:K1+E1:K2"],"support_pts":[["-6","-6"],["0","2"],["-6","3"],["0","-6"],["10/9","-2/9"]],"masses":["29/717","1089/4780","52/717","47/956","729/1195"],"cables":[["V0","V2","29/717"],["V0","V4","1508/6453"],["V2","V4","52/717"],["V2","E0:axu0+E0:K2","705/1912"],["V2","E1:T+E1:K1+E1:K2","729/1195"]],"alpha":"143/239","c":["954/239","192/1195"],"omega":"16/2151","hinges":[["V2","E0:axu0+E0:K2","55/478"]],"id":218}
{"V":[["-6","-6"],["4","-6"],["0","2"],["-3","3"],["-6","3"]],"rho":"4","value":"36/7","support":["V0","V2","V4","E0:axu0+E0:K2","E1:T+E1:K1+E1:K2"],"support_pts":[["-6","-6"],["0","2"],["-6","3"],["0","-6"],["4/3","-2/3"]],"masses":["1/21","9/28","16/231","1/28","81/154"],"cables":[["V0","V2","1/21"],["V0","V4","16/189"],["V2","V4","16/231"],["V2","E0:axu0+E0:K2","3/28"],["V2","E1:T+E1:K1+E1:K2","81/154"]],"alpha":"4/7","c":["27/7","3/7"],"omega":"1/42","hinges":[["V2","E0:axu0+E0:K2","11/35"],["V2","E0:K3","3/70"]],"id":219}
{"V":[["6","-3"],["0","3"],["-2","3"],["-4","-3"],["-4","-6"]],"rho":"7","value":"312*sqrt(165)/1519 + 8280/1519","support":["V3","V4","E1:K4","E2:T+E2:K2+E2:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["0","3"],["-2","3"],["6 - 2*sqrt(165)/3","-3 - sqrt(165)/5"],["7/2","-1/2"],["-7/2","-3/2"]],"masses":["1599/21266 - 19*sqrt(165)/21266","143*sqrt(165)/21266 + 14423/63798","16215/308357 + 2130*sqrt(165)/308357","4797/10633 - 57*sqrt(165)/10633","25771/132153 - 325*sqrt(165)/44051"],"cables":[["V3","V4","4797/6076 - 57*sqrt(165)/6076"],["V3","E2:T+E2:K2+E2:K3","4797/10633 - 57*sqrt(165)/10633"],["V4","E1:K4","659535/2158499 + 56685*sqrt(165)/2158499"],["V4","E4:T+E4:K0+E4:K4","25771/56637 - 325*sqrt(165)/18879"]],"alpha":"3723/10633 + 312*sqrt(165)/10633","c":["-8151/10633 + 208*sqrt(165)/10633","-55750/74431 + 9152*sqrt(165)/223293"],"omega":"-21971/63798 + 416*sqrt(165)/31899","hinges":[["V3","E1:axu0+E1:K3","10868/74431 - 832*sqrt(165)/223293"],["V4","E1:K4","27170/74431 - 2080*sqrt(165)/223293"]],"id":220}
{"V":[["6","-3"],["0","3"],["-2","3"],["-4","-3"],["-4","-6"]],"rho":"2","value":"360/31","support":["V0","V1","V2","V3","V4"],"support_pts":[["-4","-3"],["-4","-6"],["6","-3"],["0","3"],["-2","3"]],"masses":["24/155","3/31","1/5","14/31","3/31"],"cables":[["V0","V3","24/155"],["V1","V3","2/31"],["V1","V4","2/31"],["V2","V3","1/5"],["V3","V4","5/31"]],"alpha":"27/31","c":["0","54/31"],"omega":"18/31","hinges":[],"id":221}
{"V":[["6","-3"],["0","3"],["-2","3"],["-4","-3"],["-4","-6"]],"rho":"4","value":"1365*sqrt(609)/18104 + 137349/18104","support":["V0","V3","V4","E1:K4","E2:T+E2:K2+E2:K3"],"support_pts":[["-4","-3"],["0","3"],["-2","3"],["5 - sqrt(609)/3","-33/10 - sqrt(609)/10"],["4","-1"]],"masses":["10867/72416 - 221*sqrt(609)/72416","19089/144832 - 95*sqrt(609)/144832","585*sqrt(609)/253456 + 9887/36208","3597/72416 + 1707*sqrt(609)/506912","57267/144832 - 285*sqrt(609)/144832"],"cables":[["V0","E4:axv0","10867/18104 - 221*sqrt(609)/18104"],["V3","V4","57267/72416 - 285*sqrt(609)/72416"],["V3","E2:K0","171801/289664 - 855*sqrt(609)/289664"],["V4","E1:K4","162381/1013824 + 7773*sqrt(609)/1013824"],["V4","E4:axv0","10867/18104 - 221*sqrt(609)/18104"],["E2:T+E2:K2+E2:K3","E2:K0","171801/144832 - 855*sqrt(609)/144832"]],"alpha":"5745/18104 + 273*sqrt(609)/18104","c":["-9586716973017/11758324850096 - 273*sqrt(609)/36208","-9612928255555/11758324850096 + 637*sqrt(609)/36208"],"omega":"-16369966240273/35274974550288 + 455*sqrt(609)/108624","hinges":[["V3","E1:axu0+E1:K3","11895/36208 - 455*sqrt(609)/108624"],["V4","E1:K4","152266601/324743837"]],"id":222}
{"V":[["-5","4"],["1","-5"],["6","-2"],["0","6"]],"rho":"4","value":"7","support":["V0","V2","E1:axv0","E3:axv0","E3:K2"],"support_pts":[["1","-5"],["0","6"],["9/2","0"],["-7/3","0"],["-1","-2"]],"masses":["7/95","7/57","28/123","3051/7790","7/38"],"cables":[["V0","V2","70/551"],["V0","E1:axv0","42/2755"],["V2","E1:axv0","7/551"],["V2","E3:K2","7/38"],["E1:axv0","E3:axv0","21357/159695"]],"alpha":"2/3","c":["-13/9","-5/24"],"omega":"17/54","hinges":[],"id":223}
{"V":[["-5","4"],["1","-5"],["6","-2"],["0","6"]],"rho":"100","value":"7","support":["V0","V2","E1:axv0","E1:T+E1:K1+E1:K2","E1:K0","E3:K1"],"support_pts":[["1","-5"],["0","6"],["9/2","0"],["50/11","-2/33"],["197/72 - sqrt(1844689)/792","sqrt(1844689)/594 + 127/54"],["1103/594 - sqrt(6206209)/594","-2489/396 + sqrt(6206209)/396"]],"masses":["78401/145174 - 23*sqrt(6206209)/145174","-7727958068736287*sqrt(6206209)/21889461352629931200 - 3370887094277*sqrt(11448525474001)/21889461352629931200 + 1530868233081391*sqrt(1844689)/4377892270525986240 + 20282629999827262769/21889461352629931200","-941213459529629/72385784896263 - 135405465*sqrt(11448525474001)/48257189930842 + 3428743726547*sqrt(1844689)/434314709377578 + 1043297956723*sqrt(6206209)/217157354688789","-305555473487516549*sqrt(6206209)/51455435193508553550 - 1072285068237163*sqrt(1844689)/121608118625721840 + 2152257744593*sqrt(11448525474001)/608040593128609200 + 380587678587770982922/25727717596754276775","-10351687302565656421/4377892270525986240 - 437602509899*sqrt(11448525474001)/754809012159652800 + 2509657459862717*sqrt(1844689)/4377892270525986240 + 32531758124533943*sqrt(6206209)/21889461352629931200","276015617/2562130872 + 407905*sqrt(6206209)/2562130872"],"cables":[["V0","V2","-15620235921171366355*sqrt(6206209)/578331729748345354488 - 2642687523127*sqrt(11448525474001)/231055425388871496 + 6236491804324681*sqrt(1844689)/231055425388871496 + 40117859301028706849965/578331729748345354488"],["V0","E1:K0","-14172819992499847349/352663544014593336 - 9382428003586643*sqrt(1844689)/352663544014593336 + 3985086283517*sqrt(11448525474001)/352663544014593336 + 6446676065929979*sqrt(6206209)/352663544014593336"],["V0","E3:K1","-362716018557315308887*sqrt(6206209)/60315179981671184261811 - 4212676937073*sqrt(11448525474001)/2294967181541052994 + 8726941474465863*sqrt(1844689)/2294967181541052994 + 971428457903390841021973/60315179981671184261811"],["V2","E3:K1","-18818732123950843128281/1734995189245036063464 - 3400793082160133*sqrt(1844689)/693166276166614488 + 1186288380827*sqrt(11448525474001)/693166276166614488 + 8174549671420246343*sqrt(6206209)/1734995189245036063464"],["E1:axv0","E1:T+E1:K1+E1:K2","-611110946975033098*sqrt(6206209)/1029108703870171071 - 5361425341185815*sqrt(1844689)/6080405931286092 + 2152257744593*sqrt(11448525474001)/6080405931286092 + 1522350714351083931688/1029108703870171071"],["E1:axv0","E3:K1","-23060591526787546325/3087326111610513213 - 28933862947*sqrt(11448525474001)/18241217793858276 + 82946172735613*sqrt(1844689)/18241217793858276 + 8412774871600979*sqrt(6206209)/3087326111610513213"]],"alpha":"2/3","c":["-13/9","-1/120"],"omega":"17/1782","hinges":[],"id":224}
{"V":[["-5","4"],["1","-5"],["6","-2"],["0","6"]],"rho":"20","value":"7","support":["V0","V2","E1:axv0","E1:K0","E3:K1"],"support_pts":[["1","-5"],["0","6"],["9/2","0"],["407/152 - sqrt(56209)/152","sqrt(56209)/114 + 277/114"],["223/114 - sqrt(241249)/114","-489/76 + sqrt(241249)/76"]],"masses":["15601/29174 - 23*sqrt(241249)/29174","-2747*sqrt(241249)/1503360 - 779*sqrt(13560365041)/178899840 + 350677*sqrt(56209)/178899840 + 1421221/1503360","-214073*sqrt(241249)/33543720 - 350677*sqrt(56209)/33543720 + 779*sqrt(13560365041)/33543720 + 104003719/33543720","-1982377081/536699520 - 10127*sqrt(13560365041)/536699520 + 4558801*sqrt(56209)/536699520 + 4403687*sqrt(241249)/536699520","486919/4309704 + 3415*sqrt(241249)/4309704"],"cables":[["V0","V2","-1108127*sqrt(241249)/39910032 - 305519*sqrt(13560365041)/4749293808 + 142545217*sqrt(56209)/4749293808 + 561215761/39910032"],["V0","E1:axv0","-262355281*sqrt(241249)/38431785420 - 451722269*sqrt(56209)/38431785420 + 919963*sqrt(13560365041)/38431785420 + 128856420743/38431785420"],["V0","E1:K0","-2529433201/216170640 - 3857447*sqrt(56209)/216170640 + 8569*sqrt(13560365041)/216170640 + 5618927*sqrt(241249)/216170640"],["V0","E3:K1","-142323647*sqrt(241249)/25269526884 - 219937*sqrt(13560365041)/22862905276 + 89678711*sqrt(56209)/22862905276 + 76763394361/25269526884"],["V2","E3:K1","-13363103/6301584 - 74854589*sqrt(56209)/14247881424 + 132883*sqrt(13560365041)/14247881424 + 29521*sqrt(241249)/6301584"],["E1:axv0","E3:K1","-20154245903/15372714168 - 132883*sqrt(13560365041)/15372714168 + 74854589*sqrt(56209)/15372714168 + 40334881*sqrt(241249)/15372714168"]],"alpha":"2/3","c":["-13/9","-1/24"],"omega":"17/342","hinges":[],"id":225}
{"V":[["4","3"],["2","5"],["-1","3"],["-6","-6"],["1","-3"],["4","2"]],"rho":"4","value":"28/5","support":["V1","V5","E1:T+E1:K1+E1:K2","E1:K0","E5:T+E5:K0+E5:K5"],"support_pts":[["1","-3"],["-1","3"],["56/15","14/9"],["-2 + 2*sqrt(165)/5","-8 + 2*sqrt(165)/3"],["-32/9","-8/5"]],"masses":["201341/721723 - 1764*sqrt(165)/721723","7/23","130815/1294124 - 8505*sqrt(165)/1294124","103005/915356 + 8253*sqrt(165)/915356","2835/13961"],"cables":[["V1","V5","28763/70412 - 63*sqrt(165)/17603"],["V1","E1:T+E1:K1+E1:K2","1831410/13264771 - 119070*sqrt(165)/13264771"],["V1","E1:K0","47187*sqrt(165)/6636331 + 1365525/13272662"],["V5","E1:K0","945/35206 + 63*sqrt(165)/17603"],["V5","E5:T+E5:K0+E5:K5","90720/321103"]],"alpha":"3/4","c":["-1/10","-1/120"],"omega":"-13/45","hinges":[],"id":226}
{"V":[["2","4"],["-6","3"],["-3","-4"],["0","-3"]],"rho":"3","value":"279/59","support":["V0","V1","V3","E1:T+E1:K1+E1:K2"],"support_pts":[["-3","-4"],["0","-3"],["-6","3"],["9/7","3/2"]],"masses":["3/59","107/354","11/118","98/177"],"cables":[["V0","V1","57/472"],["V0","V3","33/472"],["V1","V3","55/944"],["V1","E1:T+E1:K1+E1:K2","98/177"]],"alpha":"1","c":["3849/826","-31/59"],"omega":"-1/7","hinges":[["V1","E2:axu0+E2:K1","171/826"]],"id":227}
{"V":[["2","4"],["-6","3"],["-3","-4"],["0","-3"]],"rho":"5","value":"66825/16076","support":["V0","V1","E1:T+E1:K1+E1:K2","E2:axu0+E2:K1","E3:T+E3:K0+E3:K3"],"support_pts":[["-3","-4"],["0","-3"],["15/14","3/4"],["0","15/4"],["-165/28","11/4"]],"masses":["15400/229083","6655/36171","48510/76361","1166/36171","980/12057"],"cables":[["V0","V1","17325/76361"],["V0","E3:T+E3:K0+E3:K3","53900/325539"],["V1","E1:T+E1:K1+E1:K2","48510/76361"],["V1","E2:axu0+E2:K1","29150/325539"]],"alpha":"2534/4019","c":["138549/32152","-891/16076"],"omega":"-11843/32152","hinges":[["V0","E2:K0","1062/4019"],["V1","E2:axu0+E2:K1","12449/32152"]],"id":228}
{"V":[["2","4"],["-6","3"],["-3","-4"],["0","-3"]],"rho":"100","value":"459000/152401","support":["V0","V1","E1:T+E1:K1+E1:K2","E2:axu0+E2:K1","E3:T+E3:K0+E3:K3"],"support_pts":[["-3","-4"],["0","-3"],["200/231","1/33"],["0","15/4"],["-100/21","1/9"]],"masses":["378000/107137903","817505/5486436","7203735/11582476","157264/1371609","1250235/11277674"],"cables":[["V0","V1","519750/2895619"],["V0","E3:T+E3:K0+E3:K3","62511750/208636969"],["V1","E1:T+E1:K1+E1:K2","7203735/11582476"],["V1","E2:axu0+E2:K1","78632000/12344481"]],"alpha":"111601/152401","c":["439842/152401","-306/152401"],"omega":"-174686/15087699","hinges":[["V0","E2:K0","16048/1676411"],["V1","E2:axu0+E2:K1","3880377590329/426403654322682"],["V1","E2:K0","2224155/932635294"]],"id":229}
{"V":[["4","-6"],["5","1"],["5","6"],["1","5"],["-5","-2"],["2","-6"]],"rho":"3","value":"782/55","support":["V2","V3","V5","E2:K0","E5:T+E5:K0+E5:K5","E5:K3"],"support_pts":[["4","-6"],["5","1"],["1","5"],["-5/4 + sqrt(29785)/28","-171/4 + sqrt(29785)/4"],["-69/14","-23/12"],["53/28 - sqrt(22129)/28","145/24 - sqrt(22129)/24"]],"masses":["-21048984534559*sqrt(659112265)/35028340592167088460 - 4643946259646657*sqrt(29785)/77062349302767594612 + 3276745714320649*sqrt(22129)/38531174651383797306 + 35665836873125791993/192655873256918986530","-12441596020848722107*sqrt(22129)/40072421637439149198240 - 42324556874600467*sqrt(29785)/520421060226482457120 - 667557785515381*sqrt(659112265)/5724631662491307028320 + 4148391416757318890641/40072421637439149198240","-100138486915807897*sqrt(659112265)/102338799874075365644736 - 72534609362518690957*sqrt(29785)/511693999370376828223680 - 2426077601659542169*sqrt(22129)/36549571383598344873120 + 12565843607164855048651/36549571383598344873120","877665229888185281*sqrt(22129)/5174186310328681352520 + 3288079181974663*sqrt(659112265)/3292664015663706315240 + 29448217386654425393/1034837262065736270504 + 6025569878309370289*sqrt(29785)/36219304172300769467640","-141487769901072210158*sqrt(29785)/697868378605580897421135 - 946737379606446562*sqrt(659112265)/697868378605580897421135 - 84580403941601798419*sqrt(22129)/697868378605580897421135 + 224336798815815001247323/697868378605580897421135","12616237431409091891/715578957811413378540 + 174163676458134499*sqrt(22129)/715578957811413378540 + 164619889484273761*sqrt(659112265)/80144843274878298396480 + 25624140123171850361*sqrt(29785)/80144843274878298396480"],"cables":[["V2","V3","-12441596020848722107*sqrt(22129)/40072421637439149198240 - 42324556874600467*sqrt(29785)/520421060226482457120 - 667557785515381*sqrt(659112265)/5724631662491307028320 + 4148391416757318890641/40072421637439149198240"],["V2","V5","-484126644294857*sqrt(659112265)/560453449474673415360 - 106810763971873111*sqrt(29785)/1232997588844281513792 + 75365151429374927*sqrt(22129)/616498794422140756896 + 820314248081893215839/3082493972110703784480"],["V2","E2:K0","-417706464862242641203*sqrt(29785)/3343184890894923304538880 - 55552689640763404053817/3343184890894923304538880 + 543003177285172223839*sqrt(22129)/3343184890894923304538880 + 3739222451298813781*sqrt(659112265)/3343184890894923304538880"],["V3","V5","-12441596020848722107*sqrt(22129)/40072421637439149198240 - 42324556874600467*sqrt(29785)/520421060226482457120 - 667557785515381*sqrt(659112265)/5724631662491307028320 + 4148391416757318890641/40072421637439149198240"],["V5","E5:T+E5:K0+E5:K5","-3254218707724660833634*sqrt(29785)/19307691808087738161984735 - 21774959730948270926*sqrt(659112265)/19307691808087738161984735 - 1945349290656841363637*sqrt(22129)/19307691808087738161984735 + 5159746372763745028688429/19307691808087738161984735"],["V5","E5:K3","-3626967072541243735365/334827345237269335523072 - 15996296822404715533*sqrt(22129)/334827345237269335523072 + 295181768776979347*sqrt(659112265)/669654690474538671046144 + 285319140922726937799*sqrt(29785)/3348273452372693355230720"],["E2:K0","E5:K3","46655378738023371869/71748716836557714754944 + 79946282829667033009*sqrt(29785)/2511205089279520016423040 + 174272052662845975*sqrt(659112265)/167413672618634667761536 + 23489891549456521427*sqrt(22129)/119581194727596191258240"]],"alpha":"49/55","c":["-7/5","181/165"],"omega":"-49/110","hinges":[],"id":230}
{"V":[["4","-6"],["5","1"],["5","6"],["1","5"],["-5","-2"],["2","-6"]],"rho":"10","value":"29964170/2134583","support":["V2","V3","V4","V5","E5:T+E5:K0+E5:K5"],"support_pts":[["4","-6"],["5","1"],["5","6"],["1","5"],["-230/63","-23/54"]],"masses":["410665/2134583","1754739/21345830","964298/10672915","184543605/1250865638","27719496/56857529"],"cables":[["V2","V3","5264217/34153328"],["V2","V4","964298/2134583"],["V2","V5","381915/833008"],["V3","V5","8773695/136613312"],["V5","E5:T+E5:K0+E5:K5","6375484080/16659255997"]],"alpha":"1850093/2134583","c":["-276423/194053","1345239/4269166"],"omega":"-639233/6403749","hinges":[["V5","E0:K5","2262/194053"]],"id":231}
{"V":[["-3","5"],["-4","-2"],["-3","-5"],["2","-6"],["5","-1"]],"rho":"3","value":"154/13","support":["V0","V1","V3","V4","E3:K0"],"support_pts":[["-4","-2"],["-3","-5"],["5","-1"],["-3","5"],["-11/6 + sqrt(913)/6","33/8 - sqrt(913)/8"]],"masses":["33/403","11/52","2959/12896 - 49*sqrt(913)/12896","385/1116 - 49*sqrt(913)/14508","15337/116064 + 833*sqrt(913)/116064"],"cables":[["V0","V3","8877/399776 - 147*sqrt(913)/399776"],["V0","V4","sqrt(913)/7688 + 5687/99944"],["V0","E3:K0","95*sqrt(913)/399776 + 6391/399776"],["V1","V4","4939/12480 - 11*sqrt(913)/2496"],["V1","E3:K0","-77/2496 + 11*sqrt(913)/2496"],["V3","V4","2959/24986 - 49*sqrt(913)/24986"],["V4","E3:K1","-121*sqrt(913)/464256 - 15367/2321280 + 1397*sqrt(3001)/2321280 + 11*sqrt(2739913)/464256"],["E3:K0","E3:K1","605*sqrt(3001)/464256 + 1321*sqrt(913)/464256 + 37*sqrt(2739913)/464256 + 69377/464256"]],"alpha":"9/13","c":["9/13","15/13"],"omega":"15/26","hinges":[],"id":232}
{"V":[["-3","5"],["-4","-2"],["-3","-5"],["2","-6"],["5","-1"]],"rho":"100","value":"4927*sqrt(213361)/471357 + 3175913/471357","support":["V4","E0:K4","E3:T+E3:K3+E3:K4","E4:T+E4:K0+E4:K4"],"support_pts":[["-3","5"],["-2281/594 + sqrt(213361)/594","-491/198 - sqrt(213361)/198"],["100/27","-1/36"],["-2600/693","-26/99"]],"masses":["8922797*sqrt(213361)/49388262730 + 7657955643/49388262730","-86493485/126114184 + 1266239*sqrt(213361)/630570920","14189760*sqrt(213361)/88453335803 + 33853277952/88453335803","1670311838349/1454907275560 - 3417825411*sqrt(213361)/1454907275560"],"cables":[["V4","E0:K4","5714428213/1576427300 + 28088827*sqrt(213361)/1576427300"],["V4","E3:K0","-78191668380800/138252563860089 - 32774404000*sqrt(213361)/138252563860089 + 19708000*sqrt(1118302024321)/138252563860089 + 47018441600*sqrt(5241361)/138252563860089"],["V4","E4:K2","-1282301020*sqrt(52602234301)/89731406220163 - 479260006225*sqrt(213361)/89731406220163 + 234217248039775/89731406220163 + 626668222180*sqrt(246541)/89731406220163"],["E3:T+E3:K3+E3:K4","E3:K0","7094880*sqrt(1118302024321)/2742053409893 + 16453026720*sqrt(213361)/2742053409893 + 16926638976*sqrt(5241361)/2742053409893 + 39252875785344/2742053409893"],["E4:T+E4:K0+E4:K4","E4:K2","-430646001786*sqrt(213361)/4182858417235 - 3417825411*sqrt(52602234301)/16731433668940 + 1670311838349*sqrt(246541)/16731433668940 + 210459291631974/4182858417235"]],"alpha":"42*sqrt(213361)/52373 + 24171/52373","c":["-94103/942714 + 155*sqrt(213361)/942714","-2590847/18854280 + 4007*sqrt(213361)/18854280"],"omega":"-200867/5184927 + 32*sqrt(213361)/576103","hinges":[["V4","E0:K4","508493/10369854 - 527*sqrt(213361)/10369854"]],"id":233}
{"V":[["-5","3"],["-6","-5"],["-4","-6"],["3","-5"],["3","-4"],["0","3"]],"rho":"3","value":"286938/39935","support":["V0","V4","V5","E1:axu0+E1:K4","E3:T+E3:K3+E3:K4"],"support_pts":[["-6","-5"],["0","3"],["-5","3"],["0","-38/7"],["27/14","-3/2"]],"masses":["513/5705","1634627/5048925","342/4075","243/48085","1216/2445"],"cables":[["V0","V4","16929/228200"],["V0","V5","1539/16300"],["V4","V5","8379/81500"],["V4","E1:axu0+E1:K4","27702/2837015"],["V4","E3:T+E3:K3+E3:K4","1216/2445"]],"alpha":"3188/5705","c":["116173/39935","14263/39935"],"omega":"-1531/79870","hinges":[["V4","V1","110178009951/2945962613195"],["V4","E1:axu0+E1:K4","318214308/516382579"]],"id":234}
{"V":[["-5","3"],["-6","-5"],["-4","-6"],["3","-5"],["3","-4"],["0","3"]],"rho":"5","value":"542070/85897","support":["V0","V4","V5","E1:axu0+E1:K4","E3:T+E3:K3+E3:K4"],"support_pts":[["-6","-5"],["0","3"],["-5","3"],["0","-38/7"],["45/28","-3/4"]],"masses":["855/12271","860567/3619945","5814/61355","4437/103427","4864/8765"],"cables":[["V0","V4","3933/98168"],["V0","V5","8721/49084"],["V4","V5","31977/245420"],["V4","E1:axu0+E1:K4","843030/6102193"],["V4","E3:T+E3:K3+E3:K4","4864/8765"]],"alpha":"7516/12271","c":["275657/85897","16167/85897"],"omega":"-4199/343588","hinges":[["V4","E1:axu0+E1:K4","3729/12271"]],"id":235}
{"V":[["-6","-6"],["5","-6"],["4","4"],["-4","5"]],"rho":"2","value":"243/11","support":["V0","V1","V2","V3"],"support_pts":[["-6","-6"],["5","-6"],["4","4"],["-4","5"]],"masses":["247/1210","27/121","3/10","3/11"],"cables":[["V0","V2","1729/18150"],["V0","V3","247/1815"],["V1","V2","1431/9559"],["V1","V3","1026/9559"],["V2","V3","647/13035"]],"alpha":"1","c":["23/44","29/44"],"omega":"-7/88","hinges":[],"id":236}
{"V":[["-6","-6"],["5","-6"],["4","4"],["-4","5"]],"rho":"7","value":"120420/5467","support":["V1","V2","V3","E3:T+E3:K0+E3:K3"],"support_pts":[["5","-6"],["4","4"],["-4","5"],["-63/11","-9/2"]],"masses":["108/497","153/497","2196/9443","2288/9443"],"cables":[["V1","V2","34884/39263"],["V1","V3","864/39263"],["V2","V3","10404/39263"],["V3","E3:T+E3:K0+E3:K3","20592/25631"]],"alpha":"1","c":["2308/5467","4460/38269"],"omega":"-1/33","hinges":[["V3","E0:axu0","165/9443"]],"id":237}
{"V":[["6","5"],["6","6"],["-3","2"],["-6","-6"],["4","-5"]],"rho":"2","value":"810/47","support":["V0","V1","V3","V4"],"support_pts":[["-6","-6"],["4","-5"],["6","6"],["-3","2"]],"masses":["4/47","90/329","7/47","162/329"],"cables":[["V0","V3","4/235"],["V0","V4","24/235"],["V1","V3","540/4277"],["V1","V4","5760/29939"],["V3","V4","1038/21385"]],"alpha":"2/47","c":["-93/47","93/94"],"omega":"-49/94","hinges":[],"id":238}
{"V":[["6","5"],["6","6"],["-3","2"],["-6","-6"],["4","-5"]],"rho":"5/2","value":"810/47","support":["V0","V1","V3","V4"],"support_pts":[["-6","-6"],["4","-5"],["6","6"],["-3","2"]],"masses":["4/47","90/329","7/47","162/329"],"cables":[["V0","V3","1/235"],["V0","V4","36/235"],["V1","V3","765/4277"],["V1","V4","6210/29939"],["V3","V4","1152/21385"]],"alpha":"2/47","c":["-93/47","186/235"],"omega":"-49/141","hinges":[],"id":239}
{"V":[["5","6"],["-2","-1"],["-2","-6"]],"rho":"3/2","value":"18/19","support":["E1:axu0","E1:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","-18/7"],["3/2","0"],["0","1"],["-1","0"]],"masses":["49/475","24/95","126/475","36/95"],"cables":[["E1:axu0","E2:axu0","1323/11875"],["E1:axv0","E2:axv0","72/475"]],"alpha":"12/19","c":["-6/19","22/57"],"omega":"-2","hinges":[],"id":240}
{"V":[["5","6"],["-2","-1"],["-2","-6"]],"rho":"5/2","value":"18/19","support":["E1:axu0","E1:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","-18/7"],["3/2","0"],["0","1"],["-1","0"]],"masses":["49/475","24/95","126/475","36/95"],"cables":[["E1:axu0","E1:axv0","168/2375"],["E1:axu0","E2:axu0","693/11875"],["E1:axu0","E2:axv0","252/2375"],["E1:axv0","E2:axu0","432/2375"],["E2:axu0","E2:axv0","648/2375"]],"alpha":"12/19","c":["-6/19","22/95"],"omega":"-2/3","hinges":[],"id":241}
{"V":[["5","6"],["-2","-1"],["-2","-6"]],"rho":"100","value":"18/19","support":["E1:axu0","E1:axv0","E2:axu0","E2:axv0"],"support_pts":[["0","-18/7"],["3/2","0"],["0","1"],["-1","0"]],"masses":["49/475","24/95","126/475","36/95"],"cables":[["E1:axu0","E2:axu0","3528/475"],["E1:axv0","E2:axv0","72/475"]],"alpha":"12/19","c":["-6/19","11/1900"],"omega":"-1/99","hinges":[],"id":242}
{"V":[["-6","6"],["0","-6"],["6","-5"],["3","5"],["-1","6"]],"rho":"3","value":"270/23","support":["V0","V1","E1:K0","E4:axv0","E4:T+E4:K0+E4:K4","E4:K2"],"support_pts":[["0","-6"],["6","-5"],["18/5","3"],["-3","0"],["-9/2","3"],["11/8 - sqrt(985)/8","-35/4 + sqrt(985)/4"]],"masses":["12785/52026 - 45*sqrt(985)/17342","18/299","200/621","21*sqrt(985)/8671 + 879/8671","51140/234117 - 20*sqrt(985)/8671","905/17342 + 43*sqrt(985)/17342"],"cables":[["V0","E1:K0","63925/234117 - 25*sqrt(985)/8671"],["V0","E4:T+E4:K0+E4:K4","51140/234117 - 20*sqrt(985)/8671"],["V1","E1:K0","63/598"],["V1","E4:axv0","18/1495"],["E1:K0","E4:axv0","2176/78039 + 70*sqrt(985)/78039"],["E1:K0","E4:K2","25/78039 + 155*sqrt(985)/78039"],["E4:axv0","E4:K2","1505/26013 + 17*sqrt(985)/8671"]],"alpha":"20/23","c":["-30/23","-9/23"],"omega":"8/23","hinges":[],"id":243}
{"V":[["-6","6"],["0","-6"],["6","-5"],["3","5"],["-1","6"]],"rho":"4","value":"270/23","support":["V0","V1","V2","E1:K0","E4:axv0"],"support_pts":[["0","-6"],["6","-5"],["3","5"],["39/10","2"],["-3","0"]],"masses":["15/161","134/1127","100/483","200/3381","12/23"],"cables":[["V0","V2","4400/57477"],["V0","E1:K0","200/3381"],["V0","E4:axv0","60/391"],["V1","V2","268/1127"],["V2","E4:axv0","72/391"]],"alpha":"20/23","c":["-30/23","-27/92"],"omega":"16/69","hinges":[],"id":244}
{"V":[["1","5"],["-6","2"],["-3","-2"],["5","-5"]],"rho":"2","value":"135/13","support":["V0","V1","V2","E1:K3","E3:K1"],"support_pts":[["-3","-2"],["5","-5"],["1","5"],["-41/10 + sqrt(5281)/10","71/4 - sqrt(5281)/4"],["7/8 - sqrt(2929)/8","-43/6 + sqrt(2929)/6"]],"masses":["3765/9061 - 15*sqrt(2929)/18122","-116291*sqrt(2929)/39647400 - 37*sqrt(15468049)/1723800 + 181*sqrt(5281)/430950 + 1552429/4955925","-37*sqrt(15468049)/1539928 - 73*sqrt(2929)/118456 + 181*sqrt(5281)/384982 + 5027/14807","-12851*sqrt(5281)/14436825 - 897941/14436825 + 183557*sqrt(2929)/57747300 + 2627*sqrt(15468049)/57747300","-967/159367 + 191*sqrt(2929)/159367"],"cables":[["V0","V2","-925*sqrt(15468049)/52357552 - 1825*sqrt(2929)/4027504 + 4525*sqrt(5281)/13089388 + 125675/503438"],["V0","E1:K3","-529499235*sqrt(5281)/2816417437184 + 1173356195/165671613952 + 4552115*sqrt(2929)/10354475872 + 2591605*sqrt(15468049)/176026089824"],["V0","E3:K1","-44618185*sqrt(2929)/101381136896 - 101485*sqrt(5281)/458738176 + 1805*sqrt(15468049)/458738176 + 5074552745/101381136896"],["V1","V2","-512011*sqrt(2929)/89637600 - 2671*sqrt(15468049)/89637600 + 27889*sqrt(5281)/29879200 + 13464949/29879200"],["V1","E3:K1","-52198111*sqrt(2929)/23709145200 - 9077*sqrt(15468049)/1030832400 + 397429*sqrt(5281)/1030832400 + 3274518047/23709145200"],["V2","E1:K0","-9729461111*sqrt(2161)/1123069490400 - 282154372219/1123069490400 - 24000671*sqrt(11412241)/1123069490400 - 696019459*sqrt(5281)/1123069490400 + 26851013*sqrt(15468049)/1684604235600 + 925897*sqrt(33426453889)/1684604235600 + 8013373583*sqrt(2929)/1684604235600 + 276323227*sqrt(6329569)/1684604235600"],["E1:K0","E1:K3","-305424856277*sqrt(5281)/24503334336000 - 423352810003*sqrt(2161)/24503334336000 - 18994307435707/24503334336000 - 5360361533*sqrt(11412241)/24503334336000 + 215210483*sqrt(33426453889)/49006668672000 + 766494492757*sqrt(2929)/49006668672000 + 16819639453*sqrt(6329569)/49006668672000 + 12085008827*sqrt(15468049)/49006668672000"],["E1:K3","E3:K1","-23562044537/185453299200 - 781439097*sqrt(5281)/803630963200 + 15810761*sqrt(15468049)/803630963200 + 464481481*sqrt(2929)/185453299200"]],"alpha":"10/13","c":["15/13","-9/52"],"omega":"23/26","hinges":[],"id":245}
{"V":[["1","5"],["-6","2"],["-3","-2"],["5","-5"]],"rho":"10","value":"132252760*sqrt(2041)/3255678867 + 23281811015/3255678867","support":["V0","V2","E0:K2","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["-3","-2"],["1","5"],["-155/54 + 5*sqrt(2041)/54","-295/144 - 5*sqrt(2041)/144"],["10/3","-5/6"],["-5","2/3"]],"masses":["34610770325/128056702102 - 142141975*sqrt(2041)/64028351051","34773355*sqrt(2041)/36897693826 + 6706223095/36897693826","-36625552921/2176963935734 + 9826632875*sqrt(2041)/2176963935734","5649150240/18448846913 - 20521980*sqrt(2041)/18448846913","561255735/2170452578 - 2305005*sqrt(2041)/1085226289"],"cables":[["V0","V2","33675344100/64028351051 - 276600600*sqrt(2041)/64028351051"],["V0","E3:T+E3:K0+E3:K3","2806278675/4340905156 - 11525025*sqrt(2041)/2170452578"],["V2","E0:K2","43822486365815/148033547629912 + 1603530288635*sqrt(2041)/148033547629912"],["V2","E1:T+E1:K1+E1:K2","56491502400/129141928391 - 205219800*sqrt(2041)/129141928391"]],"alpha":"5840252*sqrt(2041)/1085226289 + 369912365/1085226289","c":["801854080/3255678867 + 37119884*sqrt(2041)/3255678867","-2865622604/16278394335 + 28921787*sqrt(2041)/16278394335"],"omega":"-80491076/3255678867 + 15094210*sqrt(2041)/9767036601","hinges":[["V0","E2:K0","17671912805/117204439212 - 55503071*sqrt(2041)/29301109803"],["V2","E0:K2","2177722984/9767036601 - 136793696*sqrt(2041)/48835183005"]],"id":246}
{"V":[["-6","-1"],["1","-5"],["1","5"]],"rho":"10","value":"29/6","support":["V1","V2","E1:K0","E2:axu0","E2:T+E2:K0+E2:K2"],"support_pts":[["1","-5"],["1","5"],["1","1/69"],["0","29/7"],["-145/27","-29/63"]],"masses":["4727/48440","29/1120","1058529/1666336","1/10","243/1720"],"cables":[["V1","E1:K0","46641309/58660840"],["V1","E2:axu0","4727/48440"],["V2","E1:K0","2001/7840"],["V2","E2:axu0","29/1120"],["E1:K0","E2:axu0","1058529/1666336"],["E2:axu0","E2:T+E2:K0+E2:K2","243/1720"]],"alpha":"1","c":["23/6","7/60"],"omega":"-7/54","hinges":[],"id":247}
{"V":[["-6","-1"],["1","-5"],["1","5"]],"rho":"4","value":"29/6","support":["V0","V1","E1:K0","E2:axu0","E2:axv0"],"support_pts":[["-6","-1"],["1","-5"],["1","1/27"],["0","29/7"],["-29/6","0"]],"masses":["1769/22512","377/3808","162081/255136","427/3216","51/938"],"cables":[["V0","E0:axu0","1769/168840"],["V0","E2:axu0","383351/5656140"],["V0","E2:axv0","1479/879844"],["V1","E0:axu0","1769/28140"],["V1","E1:K0","19453635/60722368"],["V1","E2:axu0","138301/3827040"],["E1:K0","E2:axu0","6333687/17094112"],["E1:K0","E2:axv0","39933/879844"]],"alpha":"1","c":["23/6","7/24"],"omega":"-7/18","hinges":[],"id":248}
{"V":[["1","6"],["-5","4"],["1","-4"],["6","-5"],["5","2"]],"rho":"5","value":"99*sqrt(281)/4805 + 35881/4805","support":["V0","V1","V2","E2:K0","E4:T+E4:K0+E4:K4"],"support_pts":[["1","-4"],["6","-5"],["5","2"],["29/8 - sqrt(281)/8","sqrt(281)/8 + 27/8"],["-5/2","2/3"]],"masses":["99*sqrt(281)/67270 + 1570/6727","5971/163370 - 231*sqrt(281)/163370","41797/96100 - 1617*sqrt(281)/96100","-34221/164300 + 2871*sqrt(281)/164300","15256044/30305135 - 21384*sqrt(281)/30305135"],"cables":[["V0","V1","5971/326740 - 231*sqrt(281)/326740"],["V0","V2","376173/653480 - 14553*sqrt(281)/653480"],["V0","E2:K0","-59631/328600 + 8349*sqrt(281)/328600"],["V0","E4:K3","-16527381/30305135 - 1782*sqrt(182369)/30305135 + 23166*sqrt(281)/30305135 + 1271337*sqrt(649)/30305135"],["V1","V2","41797/326740 - 1617*sqrt(281)/326740"],["E4:T+E4:K0+E4:K4","E4:K3","-153252*sqrt(281)/151525675 - 3564*sqrt(182369)/151525675 + 2542674*sqrt(649)/151525675 + 109334982/151525675"]],"alpha":"18*sqrt(281)/4805 + 2522/4805","c":["-10321/4805 - 39*sqrt(281)/4805","-4148/24025 - 117*sqrt(281)/24025"],"omega":"3*sqrt(281)/3844 + 118/961","hinges":[["V0","E2:K0","5151/38440 - 51*sqrt(281)/38440"]],"id":249}
{"V":[["0","4"],["-6","-1"],["-1","-5"],["5","-5"],["2","2"]],"rho":"100","value":"40158960/4670641","support":["V2","V3","E0:axu0+E0:K3","E0:K2","E3:T+E3:K3+E3:K4"],"support_pts":[["2","2"],["0","4"],["0","-5"],["1000/493","-5"],["-160/33","-4/99"]],"masses":["14523780/32694487","11353463/168143076","51935422/1050894225","147287694/817362175","4831893/18682564"],"cables":[["V2","V3","2928420/4670641"],["V2","E0:K2","2945753880/228861409"],["V3","E0:axu0+E0:K3","1038708440/378321921"],["V3","E3:T+E3:K3+E3:K4","4831893/18682564"]],"alpha":"2662693/4670641","c":["22072382/23353205","501987/116766025"],"omega":"-24342608/2311967295","hinges":[["V2","E0:K2","27005/4670641"],["V3","E0:axu0+E0:K3","347842/23353205"]],"id":250}
{"V":[["0","4"],["-6","-1"],["-1","-5"],["5","-5"],["2","2"]],"rho":"5","value":"500/47","support":["V2","V3","V4","E0:axu0+E0:K3","E0:K2"],"support_pts":[["2","2"],["0","4"],["-6","-1"],["0","-5"],["25/9","-5"]],"masses":["120/329","25/141","10/47","34/705","324/1645"],"cables":[["V2","V3","30/47"],["V2","E0:K2","1620/2303"],["V3","V4","10/47"],["V3","E0:axu0+E0:K3","170/1269"]],"alpha":"22/47","c":["166/141","5/47"],"omega":"5/141","hinges":[["V2","E0:K2","55/423"],["V3","E0:axu0+E0:K3","187/1692"]],"id":251}
{"V":[["6","-2"],["1","5"],["-4","1"],["-4","-1"],["2","-3"],["5","-3"]],"rho":"3/2","value":"112/11","support":["V0","V1","V3","V4","E3:K5"],"support_pts":[["-4","-1"],["2","-3"],["6","-2"],["1","5"],["-3 + sqrt(3129)/7","53/5 - sqrt(3129)/5"]],"masses":["248/715","104/363","151/1716 - 7*sqrt(3129)/283140","437654/1580865 - 14*sqrt(3129)/1580865","11417/6323460 + 49*sqrt(3129)/1459260"],"cables":[["V0","V3","1359/37180 - 21*sqrt(3129)/2044900"],["V0","V4","12002423/102756225 - 623*sqrt(3129)/102756225"],["V0","E0:axu0","13/121"],["V0","E3:K5","25823/31617300 + 6713*sqrt(3129)/411024900"],["V1","V4","52/363"],["V1","E0:axu0","26/121"],["V3","E3:K5","4079*sqrt(3129)/3067350 + 257957/3067350"],["V4","E3:K5","92950459/6884667075 + 3356593*sqrt(3129)/6884667075"]],"alpha":"7/22","c":["17/22","-61/33"],"omega":"26/11","hinges":[],"id":252}
{"V":[["6","-2"],["1","5"],["-4","1"],["-4","-1"],["2","-3"],["5","-3"]],"rho":"2","value":"112/11","support":["V0","V1","V3","V4","E0:K4"],"support_pts":[["-4","-1"],["2","-3"],["6","-2"],["1","5"],["5 - sqrt(39)","-4 + sqrt(39)/3"]],"masses":["1223/3542 - sqrt(39)/3542","717/2530 - sqrt(39)/2530","1/11","70/253","3/805 + 6*sqrt(39)/8855"],"cables":[["V0","V3","2/65"],["V0","V4","372681/2647645 - 5*sqrt(39)/40733"],["V0","E0:axu0","2151/23276 - 3*sqrt(39)/23276"],["V1","V4","5736/29095 - 8*sqrt(39)/29095"],["V1","E0:axu0","2151/11638 - 3*sqrt(39)/11638"],["V3","V4","34/715"],["V4","E0:K4","393/203665 + 81*sqrt(39)/203665"]],"alpha":"7/22","c":["17/22","-61/44"],"omega":"13/11","hinges":[],"id":253}
{"V":[["6","-2"],["1","5"],["-4","1"],["-4","-1"],["2","-3"],["5","-3"]],"rho":"5/2","value":"112/11","support":["V0","V1","V3","V4","E0:K4"],"support_pts":[["-4","-1"],["2","-3"],["6","-2"],["1","5"],["7/3 - sqrt(154)/3","-28/9 + sqrt(154)/9"]],"masses":["2005/5819 - sqrt(154)/5819","1223/4301 - sqrt(154)/4301","1/11","70/253","346/98923 + 40*sqrt(154)/98923"],"cables":[["V0","V3","17/715"],["V0","V4","124851/756470 - sqrt(154)/11638"],["V0","E0:axu0","3669/46552 - 3*sqrt(154)/46552"],["V1","V4","50143/197846 - 41*sqrt(154)/197846"],["V1","E0:axu0","3669/23276 - 3*sqrt(154)/23276"],["V3","V4","4/65"],["V4","E0:K4","182/98923 + 29*sqrt(154)/98923"]],"alpha":"7/22","c":["17/22","-61/55"],"omega":"26/33","hinges":[],"id":254}
{"V":[["5","-1"],["5","3"],["-2","6"],["-4","5"],["-4","-3"],["-1","-4"]],"rho":"100","value":"212682924*sqrt(1128361)/224102628625 + 2896726988194/224102628625","support":["V0","V1","V2","V3","V4","V5","E0:K4"],"support_pts":[["-4","-3"],["-1","-4"],["5","-1"],["5","3"],["-2","6"],["-4","5"],["-1469/198 + sqrt(1128361)/198","-1105/594 - sqrt(1128361)/594"]],"masses":["1039659218138411/4044604241424000 - 420449715719*sqrt(1128361)/4044604241424000","6755827611/143425682320 - 11198479*sqrt(1128361)/5880452975120","769898370189/2868513646400 - 31126481*sqrt(1128361)/2868513646400","268264871199/2868513646400 - 10845771*sqrt(1128361)/2868513646400","5974961697*sqrt(1128361)/103983619682000 + 368883003983/3585642058000","4142068598161/28685136464000 - 1675098469*sqrt(1128361)/28685136464000","21905550841549/252787765089000 + 36496090221131*sqrt(1128361)/300564652690821000"],"cables":[["V0","V4","1039659218138411/2022302120712000 - 420449715719*sqrt(1128361)/2022302120712000"],["V0","V5","1039659218138411/114740545856000 - 420449715719*sqrt(1128361)/114740545856000"],["V1","V3","89421623733/1147405458560 - 3615257*sqrt(1128361)/1147405458560"],["V1","V4","15799061421/8964105145 - 26188569*sqrt(1128361)/367528310945"],["V1","E1:axu0","769898370189/573702729280 - 31126481*sqrt(1128361)/573702729280"],["V2","V3","31565833177749/4589621834240 - 1276185721*sqrt(1128361)/4589621834240"],["V2","E1:axu0","769898370189/2868513646400 - 31126481*sqrt(1128361)/2868513646400"],["V4","V5","4142068598161/14342568232000 - 1675098469*sqrt(1128361)/14342568232000"],["V4","E0:K4","29704983810822619/7330845187581000 + 1160737551563809*sqrt(1128361)/300564652690821000"]],"alpha":"5648904*sqrt(1128361)/44820525725 + 12167335199/44820525725","c":["743090891994/1120513143125 - 298826901*sqrt(1128361)/1120513143125","-545369361493/11205131431250 + 313167447*sqrt(1128361)/11205131431250"],"omega":"-5093608378703/221861602338750 + 438992643*sqrt(1128361)/24651289148750","hinges":[["V1","E3:axu0","21507373881/1120513143125 - 17069724*sqrt(1128361)/1120513143125"],["V4","E0:K4","9528089229/448205257250 - 7324641*sqrt(1128361)/448205257250"]],"id":255}
{"V":[["5","-1"],["5","3"],["-2","6"],["-4","5"],["-4","-3"],["-1","-4"]],"rho":"5","value":"4282/301","support":["V0","V1","V2","V3","V4"],"support_pts":[["-4","-3"],["-1","-4"],["5","-1"],["5","3"],["-2","6"]],"masses":["250/903","38/301","635/2107","41/903","527/2107"],"cables":[["V0","V2","500/23177"],["V0","V4","31750/69531"],["V1","V2","6785/341334"],["V1","V3","205/5418"],["V1","V4","12518/56889"],["V2","V3","2255/21672"],["V2","V4","746840/4380453"]],"alpha":"127/301","c":["117/301","-368/1505"],"omega":"1/301","hinges":[],"id":256}
{"V":[["5","-1"],["5","3"],["-2","6"],["-4","5"],["-4","-3"],["-1","-4"]],"rho":"2","value":"4282/301","support":["V0","V1","V2","V3","V4"],"support_pts":[["-4","-3"],["-1","-4"],["5","-1"],["5","3"],["-2","6"]],"masses":["250/903","38/301","635/2107","41/903","527/2107"],"cables":[["V0","V1","1423/157122"],["V0","V2","34577/417186"],["V0","V4","224705/1344266"],["V1","V3","205/5418"],["V1","V4","1285/17458"],["V2","V3","41/21672"],["V2","V4","5039/46354"]],"alpha":"127/301","c":["117/301","-184/301"],"omega":"4/301","hinges":[],"id":257}
{"V":[["-5","-4"],["4","-5"],["-2","5"]],"rho":"3","value":"5","support":["V0","V2","E1:T+E1:K1+E1:K2","E1:K0"],"support_pts":[["-5","-4"],["-2","5"],["3/2","-5/6"],["-77/20 + sqrt(8929)/20","97/12 - sqrt(8929)/12"]],"masses":["5/42","817/4116 - sqrt(8929)/4116","817/1372 - sqrt(8929)/1372","179/2058 + sqrt(8929)/1029"],"cables":[["V0","V2","4085/24696 - 5*sqrt(8929)/24696"],["V0","E1:K0","185/24696 + 5*sqrt(8929)/24696"],["V2","E1:T+E1:K1+E1:K2","2451/9604 - 3*sqrt(8929)/9604"]],"alpha":"1","c":["4","1"],"omega":"3/10","hinges":[],"id":258}
{"V":[["-5","-4"],["4","-5"],["-2","5"]],"rho":"3/2","value":"5","support":["V0","V2","E1:T+E1:K1+E1:K2","E1:K0"],"support_pts":[["-5","-4"],["-2","5"],["3","-10/3"],["-47/5 + 2*sqrt(646)/5","52/3 - 2*sqrt(646)/3"]],"masses":["5/42","92/315 - 2*sqrt(646)/315","69/245 - 3*sqrt(646)/490","271/882 + 11*sqrt(646)/882"],"cables":[["V0","V2","115/1323 - 5*sqrt(646)/2646"],["V0","E1:K0","185/5292 + 5*sqrt(646)/2646"],["V2","E1:axu0","207/490 - 9*sqrt(646)/980"],["E1:axu0","E1:T+E1:K1+E1:K2","69/245 - 3*sqrt(646)/490"]],"alpha":"1","c":["4","2"],"omega":"6/5","hinges":[],"id":259}
{"V":[["-5","-4"],["4","-5"],["-2","5"]],"rho":"5","value":"55/12","support":["V2","E1:T+E1:K1+E1:K2","E2:T+E2:K0+E2:K2"],"support_pts":[["-2","5"],["5/4","-5/12"],["-55/12","-11/4"]],"masses":["55/403","66/91","30/217"],"cables":[["V2","E1:T+E1:K1+E1:K2","330/1183"],["V2","E2:T+E2:K0+E2:K2","1650/6727"]],"alpha":"1","c":["29/12","1/12"],"omega":"-1/12","hinges":[["V2","E0:K2","7/30"]],"id":260}
{"V":[["0","1"],["-6","-6"],["4","-5"],["5","-2"]],"rho":"3","value":"810/493","support":["V3","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["0","1"],["0","-27/5"],["5/2","-1/2"],["-9/7","-1/2"]],"masses":["7137/15776","575/15776","4536/26129","8820/26129"],"cables":[["V3","E0:axu0+E0:K3","46575/504832"],["V3","E2:T+E2:K2+E2:K3","4536/26129"],["V3","E3:T+E3:K0+E3:K3","8820/26129"]],"alpha":"343/493","c":["-651/493","220/493"],"omega":"-469/986","hinges":[["V3","E0:axu0+E0:K3","1696/1479"]],"id":261}
{"V":[["0","1"],["-6","-6"],["4","-5"],["5","-2"]],"rho":"4","value":"90/61","support":["V3","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["0","1"],["0","-27/5"],["20/9","-1/3"],["-8/7","-1/3"]],"masses":["2997/7808","275/7808","5103/25864","19845/51728"],"cables":[["V3","E0:axu0+E0:K3","7425/62464"],["V3","E2:T+E2:K2+E2:K3","5103/25864"],["V3","E3:T+E3:K0+E3:K3","19845/51728"]],"alpha":"133/183","c":["-67/61","55/183"],"omega":"-517/1647","hinges":[["V3","E0:axu0+E0:K3","424/549"]],"id":262}
{"V":[["0","1"],["-6","-6"],["4","-5"],["5","-2"]],"rho":"5","value":"1350/971","support":["V3","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["0","1"],["0","-27/5"],["25/12","-1/4"],["-15/14","-1/4"]],"masses":["53217/155360","1075/31072","54432/257315","21168/51463"],"cables":[["V3","E0:axu0+E0:K3","145125/994304"],["V3","E2:T+E2:K2+E2:K3","54432/257315"],["V3","E3:T+E3:K0+E3:K3","21168/51463"]],"alpha":"721/971","c":["-957/971","220/971"],"omega":"-2729/11652","hinges":[["V3","E0:axu0+E0:K3","1696/2913"]],"id":263}
{"V":[["-6","5"],["-6","-4"],["5","-3"],["6","0"],["2","4"]],"rho":"5","value":"3407/220 - 3*sqrt(1961)/220","support":["V0","V3","V4","E0:K3"],"support_pts":[["-6","-4"],["2","4"],["-6","5"],["59/4 - sqrt(1961)/4","-93/44 - sqrt(1961)/44"]],"masses":["35599/110880 - 97*sqrt(1961)/36960","3*sqrt(1961)/1600 + 393/1600","367/1980 - sqrt(1961)/660","279*sqrt(1961)/123200 + 30549/123200"],"cables":[["V0","V3","35599/147840 - 97*sqrt(1961)/49280"],["V0","V4","35599/71280 - 97*sqrt(1961)/23760"],["V3","V4","367/2640 - sqrt(1961)/880"],["V3","E0:K3","33549*sqrt(1961)/4928000 + 2274519/4928000"]],"alpha":"0","c":["sqrt(1961)/440 + 331/440","-553/4400 - 3*sqrt(1961)/4400"],"omega":"109/7040 - sqrt(1961)/7040","hinges":[["V3","E0:K3","11683622/692818055"]],"id":264}
{"V":[["-6","5"],["-6","-4"],["5","-3"],["6","0"],["2","4"]],"rho":"2","value":"1150/77","support":["V0","V1","V3","V4"],"support_pts":[["-6","-4"],["5","-3"],["2","4"],["-6","5"]],"masses":["673/2772","24/77","9/28","86/693"],"cables":[["V0","V1","1087/50820"],["V0","V3","171/1120"],["V0","V4","5332/68607"],["V1","V3","27/140"],["V1","V4","172/2541"]],"alpha":"0","c":["65/77","-59/154"],"omega":"3/77","hinges":[],"id":265}
{"V":[["-5","1"],["0","-1"],["5","3"],["6","4"],["-4","4"]],"rho":"2","value":"100/37","support":["V0","V1","E1:T+E1:K1+E1:K2","E3:axu0+E3:K1"],"support_pts":[["-5","1"],["0","-1"],["5/2","1"],["0","4"]],"masses":["8/111","124/185","16/111","21/185"],"cables":[["V0","V1","8/111"],["V1","E1:T+E1:K1+E1:K2","16/111"],["V1","E3:axu0+E3:K1","168/925"]],"alpha":"12/37","c":["65/37","-75/74"],"omega":"-35/37","hinges":[["V1","E3:axu0+E3:K1","272/259"],["V1","E3:K2","15/259"]],"id":266}
{"V":[["-5","1"],["0","-1"],["5","3"],["6","4"],["-4","4"]],"rho":"5","value":"100/49","support":["V1","E0:T+E0:K0+E0:K1","E1:T+E1:K1+E1:K2","E3:axu0+E3:K1"],"support_pts":[["0","-1"],["-25/8","1/4"],["25/16","1/4"],["0","4"]],"masses":["596/1225","512/3675","1024/3675","117/1225"],"cables":[["V1","E0:T+E0:K0+E0:K1","512/3675"],["V1","E1:T+E1:K1+E1:K2","1024/3675"],["V1","E3:axu0+E3:K1","468/1225"]],"alpha":"24/49","c":["50/49","-15/49"],"omega":"-25/98","hinges":[["V1","E3:axu0+E3:K1","30/49"]],"id":267}
{"V":[["-6","-2"],["1","-5"],["6","-3"],["1","2"],["-3","5"],["-4","5"],["-5","3"]],"rho":"7","value":"23228/2567","support":["V0","V1","V3","V4","E2:T+E2:K2+E2:K3"],"support_pts":[["-6","-2"],["1","-5"],["1","2"],["-3","5"],["7/2","-1/2"]],"masses":["389/2567","454/2567","5136/12835","244/2567","2264/12835"],"cables":[["V0","V4","778/2567"],["V1","V3","14755/17969"],["V1","V4","227/5134"],["V3","V4","653/2567"],["V3","E2:T+E2:K2+E2:K3","15848/64175"]],"alpha":"831/2567","c":["5037/2567","3279/17969"],"omega":"643/5134","hinges":[["V3","E1:K3","319/7701"]],"id":268}
{"V":[["2","-6"],["5","1"],["4","6"],["2","6"],["-5","5"],["-4","0"]],"rho":"4","value":"2900/189","support":["V0","V1","V2","V3","V5"],"support_pts":[["-4","0"],["2","-6"],["5","1"],["4","6"],["-5","5"]],"masses":["5095/13041","130/567","730/4347","640/4347","94/1449"],"cables":[["V0","V2","73/1134"],["V0","V5","3995/17388"],["V0","E0:K2","63283*sqrt(1041)/417312 + 696113/139104"],["V1","V2","2263/26082"],["V1","V3","1280/4347"],["V1","V5","235/17388"],["V1","E0:K2","-63283/2990736 + 63283*sqrt(1041)/8972208"]],"alpha":"289/378","c":["-7/9","-89/252"],"omega":"7/81","hinges":[],"id":269}
{"V":[["2","-6"],["5","1"],["4","6"],["2","6"],["-5","5"],["-4","0"]],"rho":"5/2","value":"2900/189","support":["V0","V1","V2","V3","V5"],"support_pts":[["-4","0"],["2","-6"],["5","1"],["4","6"],["-5","5"]],"masses":["5095/13041","130/567","730/4347","640/4347","94/1449"],"cables":[["V0","V2","4015/52164"],["V0","V3","320/10143"],["V0","V5","3055/34776"],["V0","E0:K3","515225*sqrt(85)/17527104 + 5667475/17527104"],["V1","V2","365/7452"],["V1","V3","5120/30429"],["V1","V5","1175/34776"],["V1","E0:K3","515225/19717992 + 515225*sqrt(85)/39435984"]],"alpha":"289/378","c":["-7/9","-178/315"],"omega":"14/81","hinges":[],"id":270}
{"V":[["6","0"],["6","4"],["-4","6"],["-5","6"],["-4","-1"],["-3","-4"],["5","-3"]],"rho":"7","value":"21271674226806*sqrt(26329)/1495583267258765 + 24740451436474377/1495583267258765","support":["V0","V1","V2","V4","E4:K1","E5:K0"],"support_pts":[["-4","-1"],["-3","-4"],["5","-3"],["6","4"],["115/12 - sqrt(26329)/12","sqrt(26329)/60 + 197/60"],["-24/5","6"]],"masses":["35387708430399/299116653451753 - 180337144338*sqrt(26329)/299116653451753","115734763386*sqrt(26329)/218756955509491 + 60625253783565/218756955509491","68252286341085/299116653451753 - 37308694071*sqrt(26329)/299116653451753","231522461509955/1196466613807012 - 126556942633*sqrt(26329)/1196466613807012","5946480161943499/58626864076543588 + 42175404506353*sqrt(26329)/58626864076543588","48722207259245/598233306903506 - 124145135595*sqrt(26329)/299116653451753"],"cables":[["V0","V1","258484131143784/299116653451753 - 1317245228208*sqrt(26329)/299116653451753"],["V0","E5:K0","146166621777735/299116653451753 - 744870813570*sqrt(26329)/299116653451753"],["V1","V2","69493237001832/299116653451753 - 189935169816*sqrt(26329)/1495583267258765"],["V1","V4","29466495101267/598233306903506 - 80536236221*sqrt(26329)/2991166534517530"],["V1","E4:K1","647777446392924847/1436358169875317906 + 4112038971006349*sqrt(26329)/1436358169875317906"],["V2","V4","214684464309231/299116653451753 - 586764006753*sqrt(26329)/1495583267258765"]],"alpha":"576169942311*sqrt(26329)/299116653451753 + 194029301211059/598233306903506","c":["-5676245370621*sqrt(26329)/1495583267258765 - 596415123258389/2991166534517530","-2287519837287303/20938165741622710 - 4258801664352*sqrt(26329)/10469082870811355"],"omega":"-10525253566121/897349960355259 + 40964885769*sqrt(26329)/598233306903506","hinges":[["V0","E5:K0","3978589/217994259"],["V1","E4:K1","147928308960898/299116653451753 - 540660502521*sqrt(26329)/299116653451753"]],"id":271}
{"V":[["6","0"],["6","4"],["-4","6"],["-5","6"],["-4","-1"],["-3","-4"],["5","-3"]],"rho":"2","value":"19489/1013","support":["V1","V2","V4","V5","V6"],"support_pts":[["-3","-4"],["5","-3"],["6","4"],["-4","6"],["-5","6"]],"masses":["769/2026","207/1013","185/1013","191/1013","91/2026"],"cables":[["V1","V2","8487/55715"],["V1","V4","1097557/41340530"],["V1","V5","1528/7091"],["V1","V6","5551/107378"],["V2","V4","10971/55715"],["V4","V5","382/7091"],["V4","V6","1183/107378"]],"alpha":"275/2026","c":["1767/2026","-3093/4052"],"omega":"59/1013","hinges":[],"id":272}
{"V":[["1","-6"],["6","-3"],["2","4"],["-2","6"],["-4","6"],["-2","0"]],"rho":"3","value":"20/3","support":["V0","V1","V2","V3","E0:K3"],"support_pts":[["-2","0"],["1","-6"],["6","-3"],["2","4"],["1 - sqrt(7)","-6 + 2*sqrt(7)"]],"masses":["146/351 - 19*sqrt(7)/351","34/351 - 38*sqrt(7)/2457","4/39","2/9","19/117 + 19*sqrt(7)/273"],"cables":[["V0","V1","238/3159 - 38*sqrt(7)/3159"],["V0","V2","2/143"],["V0","V3","2861/23166 - 19*sqrt(7)/1053"],["V1","V3","136/1053 - 152*sqrt(7)/7371"],["V2","V3","18/143"],["V3","E0:K3","19/351 + 95*sqrt(7)/2457"]],"alpha":"7/9","c":["-16/9","-7/27"],"omega":"5/12","hinges":[],"id":273}
{"V":[["1","-6"],["6","-3"],["2","4"],["-2","6"],["-4","6"],["-2","0"]],"rho":"2","value":"20/3","support":["V0","V1","V3","E0:K3","E2:K5"],"support_pts":[["-2","0"],["1","-6"],["2","4"],["2 - 2*sqrt(3)","-8 + 4*sqrt(3)"],["40/7","-5/2"]],"masses":["820/1629 - 185*sqrt(3)/4887","1600/17919 - 740*sqrt(3)/53757","25/117","1480/17919 + 925*sqrt(3)/17919","784/7059"],"cables":[["V0","V1","800/14661 - 370*sqrt(3)/43983"],["V0","V3","79250/698841 - 185*sqrt(3)/14661"],["V0","E2:K5","3920/77649"],["V1","V3","4000/53757 - 1850*sqrt(3)/161271"],["V3","E0:K3","185/5973 + 1295*sqrt(3)/53757"],["V3","E2:K5","66640/1009437"]],"alpha":"7/9","c":["-16/9","-7/18"],"omega":"5/6","hinges":[],"id":274}
{"V":[["-5","4"],["-1","-4"],["4","-2"],["3","4"]],"rho":"5","value":"2076/217","support":["V0","V1","V2","E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["-1","-4"],["4","-2"],["3","4"],["-5/3","4"],["-15/4","3/2"]],"masses":["159/616","87/434","2523/12152","621/15190","3496/11935"],"cables":[["V0","V2","47937/194432"],["V0","E0:axu0","435/992"],["V0","E2:K0","621/6076"],["V0","E3:K2","5681/28644 + 437*sqrt(745)/28644"],["V1","E0:axu0","435/3968"],["V1","E1:axv0","7569/6944"],["V2","E1:axv0","7569/13888"],["E3:T+E3:K0+E3:K3","E3:K2","437*sqrt(745)/23870 + 437/682"]],"alpha":"108/217","c":["-80/217","-52/1085"],"omega":"-4/217","hinges":[["V0","E2:axu0","27/217"],["V0","E2:K0","45/217"]],"id":275}
{"V":[["-1","6"],["-5","3"],["0","-6"],["4","-6"]],"rho":"3","value":"540/133","support":["V0","E1:axv0","E1:K0","E1:K3","E3:axv0"],"support_pts":[["0","-6"],["3/2","0"],["1/4","3"],["-43/16 + sqrt(4729)/16","201/20 - 3*sqrt(4729)/20"],["-10/3","0"]],"masses":["75/1064","23395/61712 - 5*sqrt(4729)/2128","5*sqrt(4729)/22344 + 3385/22344","5*sqrt(4729)/2352 + 6565/44688","972/3857"],"cables":[["V0","E1:K0","125/931"],["V0","E3:axv0","75/7448"],["E1:axv0","E3:axv0","210555/1789648 - 45*sqrt(4729)/61712"],["E1:K0","E1:K3","10435/323988 + 155*sqrt(4729)/323988"],["E1:K0","E3:axv0","5*sqrt(4729)/26999 + 55/3857"],["E1:K3","E3:axv0","235*sqrt(4729)/431984 + 17345/431984"]],"alpha":"108/133","c":["198/133","20/133"],"omega":"15/38","hinges":[],"id":276}
{"V":[["-1","6"],["-5","3"],["0","-6"],["4","-6"]],"rho":"2","value":"540/133","support":["V0","E1:axu0+E1:K0","E1:axv0","E3:axv0"],"support_pts":[["0","-6"],["0","18/5"],["3/2","0"],["-10/3","0"]],"masses":["75/1064","125/1064","2160/3857","972/3857"],"cables":[["V0","E1:axv0","375/3857"],["V0","E3:axv0","675/15428"],["E1:axu0+E1:K0","E1:axv0","625/3857"],["E1:axu0+E1:K0","E3:axv0","1125/15428"],["E1:axv0","E3:axv0","360/3857"]],"alpha":"108/133","c":["198/133","30/133"],"omega":"15/19","hinges":[],"id":277}
{"V":[["-1","6"],["-5","3"],["0","-6"],["4","-6"]],"rho":"3/2","value":"540/133","support":["V0","E1:axu0+E1:K0","E1:axv0","E3:axv0"],"support_pts":[["0","-6"],["0","18/5"],["3/2","0"],["-10/3","0"]],"masses":["75/1064","125/1064","2160/3857","972/3857"],"cables":[["V0","E1:axv0","1125/15428"],["V0","E3:axv0","2025/61712"],["E1:axu0+E1:K0","E1:axv0","1875/15428"],["E1:axu0+E1:K0","E3:axv0","3375/61712"],["E1:axv0","E3:axv0","12690/111853"]],"alpha":"108/133","c":["198/133","40/133"],"omega":"30/19","hinges":[],"id":278}
{"V":[["6","1"],["-5","4"],["-3","-4"],["3","-5"]],"rho":"3/2","value":"261/23","support":["V0","V1","V2","V3","E2:K0"],"support_pts":[["-3","-4"],["3","-5"],["6","1"],["-5","4"],["-43/3 + 2*sqrt(658)/3","72/11 - 2*sqrt(658)/11"]],"masses":["232/943","203/1725","7784/51865 - 4442*sqrt(658)/777975","12493/47150 - 2221*sqrt(658)/660100","68851/311190 + 197669*sqrt(658)/21783300"],"cables":[["V0","V1","-1380603/8156950 + 1421*sqrt(658)/163139"],["V0","V2","5838/92455 - 2221*sqrt(658)/924550"],["V0","V3","637143/3866300 - 113271*sqrt(658)/54128200"],["V0","E2:K0","42422631/3678784450 + 77281773*sqrt(658)/20601192920"],["V1","E2:K0","9947*sqrt(658)/12235425 + 1217797/12235425"],["V2","E2:axu0","10703/193315 - 24431*sqrt(658)/11598900"],["V3","E2:axu0","64218/966575 - 24431*sqrt(658)/9665750"],["V3","E2:K0","1421/47150 + 203*sqrt(658)/94300"]],"alpha":"1/23","c":["52/69","82/69"],"omega":"58/69","hinges":[],"id":279}
{"V":[["6","1"],["-5","4"],["-3","-4"],["3","-5"]],"rho":"20","value":"261/23","support":["V0","V1","E2:axu0","E2:K0","E2:K1"],"support_pts":[["-3","-4"],["3","-5"],["0","29/11"],["109/38 - sqrt(55961)/38","3*sqrt(55961)/418 + 775/418"],["338/57 - 2*sqrt(3766)/57","2*sqrt(3766)/209 + 213/209"]],"masses":["232/943","203/1725","-139501*sqrt(55961)/136735000 - 547*sqrt(210749126)/68367500 - 269639*sqrt(3766)/205102500 + 184714513/410205000","-166264403*sqrt(55961)/580166605000 - 151128277*sqrt(3766)/145041651250 + 1374467*sqrt(210749126)/145041651250 + 157015902193/580166605000","-73659583219/870249907500 - 428013*sqrt(210749126)/290083302500 + 2050847939*sqrt(3766)/870249907500 + 379083573*sqrt(55961)/290083302500"],"cables":[["V0","V1","-42801361087/47113529475 + 87*sqrt(210749126)/15321473 + 6035567*sqrt(3766)/1149110475 + 2015529*sqrt(55961)/628180393"],["V0","E2:axu0","-139501*sqrt(55961)/37012750 - 547*sqrt(210749126)/18506375 - 269639*sqrt(3766)/55519125 + 184714513/111038250"],["V0","E2:K0","4409579*sqrt(3766)/1000287250 + 29081*sqrt(210749126)/1000287250 + 71670142*sqrt(55961)/20505888625 + 22172689603/20505888625"],["V1","E2:axu0","-139501*sqrt(55961)/37012750 - 547*sqrt(210749126)/18506375 - 269639*sqrt(3766)/55519125 + 184714513/111038250"],["V1","E2:K1","-1640436181/45012926250 + 120340012*sqrt(3766)/22506463125 + 15048*sqrt(210749126)/500143625 + 4069629*sqrt(55961)/1000287250"]],"alpha":"1/23","c":["52/69","41/460"],"omega":"29/1311","hinges":[],"id":280}
{"V":[["6","1"],["-5","4"],["-3","-4"],["3","-5"]],"rho":"5/2","value":"261/23","support":["V0","V1","V3","E2:axu0","E2:K0"],"support_pts":[["-3","-4"],["3","-5"],["-5","4"],["0","29/11"],["-23/9 + 2*sqrt(1111)/9","10/3 - 2*sqrt(1111)/33"]],"masses":["232/943","203/1725","-417281/2357500 + 21431*sqrt(1111)/2357500","46706/76875 - 16258*sqrt(1111)/1768125","739*sqrt(1111)/7072500 + 1455091/7072500"],"cables":[["V0","V3","-64359584/2276284125 + 23142493*sqrt(1111)/4552568250"],["V0","E2:axu0","677237/2413875 - 235741*sqrt(1111)/55519125"],["V0","E2:K0","79478531/758761375 - 1270577*sqrt(1111)/1517522750"],["V1","V3","-3219370997/16655737500 + 99216047*sqrt(1111)/16655737500"],["V1","E2:axu0","677237/2413875 - 235741*sqrt(1111)/55519125"],["V1","E2:K0","1904682967/16655737500 - 28493747*sqrt(1111)/16655737500"],["V3","E2:K0","-18657129381/189690343750 + 2945066029*sqrt(1111)/758761375000"]],"alpha":"1/23","c":["52/69","82/115"],"omega":"58/207","hinges":[],"id":281}
{"V":[["6","4"],["-4","3"],["-3","0"],["6","-5"]],"rho":"5/2","value":"20/3","support":["V0","V1","V2"],"support_pts":[["-3","0"],["6","-5"],["6","4"]],"masses":["2/3","4/27","5/27"],"cables":[["V0","V1","8/81"],["V0","V2","10/81"],["V1","V2","110/729"]],"alpha":"0","c":["-20/9","-166/225"],"omega":"128/405","hinges":[],"id":282}
{"V":[["6","4"],["-4","3"],["-3","0"],["6","-5"]],"rho":"20","value":"20/3","support":["V0","V1","V2"],"support_pts":[["-3","0"],["6","-5"],["6","4"]],"masses":["2/3","4/27","5/27"],"cables":[["V0","V1","8/81"],["V0","V2","10/81"],["V1","V2","1160/729"]],"alpha":"0","c":["-20/9","-83/900"],"omega":"64/2565","hinges":[],"id":283}
{"V":[["6","4"],["-4","3"],["-3","0"],["6","-5"]],"rho":"5","value":"20/3","support":["V0","V1","V2"],"support_pts":[["-3","0"],["6","-5"],["6","4"]],"masses":["2/3","4/27","5/27"],"cables":[["V0","V1","8/81"],["V0","V2","10/81"],["V1","V2","260/729"]],"alpha":"0","c":["-20/9","-83/225"],"omega":"16/135","hinges":[],"id":284}
{"V":[["5","1"],["-3","1"],["2","-5"],["4","-5"],["5","-3"]],"rho":"4","value":"13/5","support":["V0","V3","E3:axu0","E4:axu0","E4:K3"],"support_pts":[["2","-5"],["5","1"],["0","1"],["0","-13/5"],["43/18 - sqrt(6529)/18","-82/15 + sqrt(6529)/15"]],"masses":["3194815/8006256 - 31655*sqrt(6529)/8006256","2743/1779168 + 1053*sqrt(6529)/593056","53235/74132 - 351*sqrt(6529)/74132","-122905/444792 + 1625*sqrt(6529)/444792","2524015/16012512 + 52195*sqrt(6529)/16012512"],"cables":[["V0","V3","4472741/12009384 - 44317*sqrt(6529)/12009384"],["V0","E3:axu0","638963/667188 - 6331*sqrt(6529)/667188"],["V3","E4:axu0","-1597765/5337504 + 21125*sqrt(6529)/5337504"],["V3","E4:K3","-27471457/384300288 + 607919*sqrt(6529)/384300288"],["E3:axu0","E4:K3","-106613/667188 + 2821*sqrt(6529)/667188"],["E4:axu0","E4:K3","2662355/10675008 - 26515*sqrt(6529)/10675008"]],"alpha":"0","c":["-6/5","2/5"],"omega":"2/5","hinges":[],"id":285}
{"V":[["5","1"],["-3","1"],["2","-5"],["4","-5"],["5","-3"]],"rho":"3","value":"13/5","support":["V0","V3","E3:axu0","E4:K3"],"support_pts":[["2","-5"],["5","1"],["0","1"],["23/8 - sqrt(1569)/8","-121/20 + 3*sqrt(1569)/20"]],"masses":["44/285 - sqrt(1569)/570","61/1200 + sqrt(1569)/400","44/75 - sqrt(1569)/150","949/4560 + 9*sqrt(1569)/1520"],"cables":[["V0","V3","-73/45600 + 71*sqrt(1569)/45600"],["V0","E3:axu0","9313/17100 - 44*sqrt(1569)/4275"],["V0","E4:K3","19579/129960 - 433*sqrt(1569)/129960"],["V3","E4:K3","287*sqrt(1569)/364800 + 17969/364800"],["E3:axu0","E4:K3","-953/17100 + 9*sqrt(1569)/1900"]],"alpha":"0","c":["-6/5","8/15"],"omega":"3/5","hinges":[],"id":286}
{"V":[["5","1"],["-3","1"],["2","-5"],["4","-5"],["5","-3"]],"rho":"20","value":"13/5","support":["V0","E3:axu0","E3:K0","E4:K3"],"support_pts":[["2","-5"],["0","1"],["20/7","1"],["179/114 - sqrt(180241)/114","-426/95 + sqrt(180241)/95"]],"masses":["829/4680 - sqrt(180241)/4680","24239/48000 - 41*sqrt(180241)/48000","5341/48000 + 7*sqrt(180241)/16000","19339/93600 + 59*sqrt(180241)/93600"],"cables":[["V0","E3:axu0","6871003/1684800 - 14557*sqrt(180241)/1684800"],["V0","E3:K0","5341/14400 + 7*sqrt(180241)/4800"],["V0","E4:K3","382201/164268 - 1763*sqrt(180241)/328536"],["E3:axu0","E4:K3","-1072199/842400 + 3281*sqrt(180241)/842400"]],"alpha":"0","c":["-6/5","2/25"],"omega":"6/95","hinges":[],"id":287}
{"V":[["-6","1"],["1","-4"],["5","1"],["1","2"]],"rho":"10","value":"69/11","support":["V0","V2","E1:K0","E3:T+E3:K0+E3:K3","E3:K1"],"support_pts":[["1","-4"],["1","2"],["25/6 - sqrt(265)/6","sqrt(265)/24 + 29/24"],["-46/9","23/63"],["5/9 - sqrt(2095)/9","-232/63 + 5*sqrt(2095)/63"]],"masses":["-23*sqrt(2095)/111804 - 23*sqrt(265)/127776 + 23*sqrt(22207)/559020 + 175927/638880","575/1848 - 23*sqrt(265)/1848","17273*sqrt(265)/1402720 + 62767/280544","-9*sqrt(2095)/10648 + 9*sqrt(22207)/53240 + 17001*sqrt(265)/8486456 + 6257403/42432280","-47*sqrt(22207)/223608 - 1891*sqrt(265)/1118040 + 9455/223608 + 235*sqrt(2095)/223608"],"cables":[["V0","V2","-5267*sqrt(265)/121968 - 575*sqrt(2095)/426888 + 115*sqrt(22207)/426888 + 131675/121968"],["V0","E1:K0","8349*sqrt(265)/204032 + 1556157/2244352"],["V0","E3:T+E3:K0+E3:K3","-207*sqrt(2095)/292820 + 207*sqrt(22207)/1464100 + 391023*sqrt(265)/233377540 + 143920269/1166887700"],["V0","E3:K1","-2231*sqrt(265)/1434818 - 2645*sqrt(2095)/5739272 + 529*sqrt(22207)/5739272 + 55775/1434818"],["V2","E3:K1","-115*sqrt(22207)/426888 - 575/106722 + 23*sqrt(265)/106722 + 575*sqrt(2095)/426888"]],"alpha":"5/33","c":["-2/3","29/330"],"omega":"1/11","hinges":[],"id":288}
{"V":[["-6","1"],["1","-4"],["5","1"],["1","2"]],"rho":"50","value":"6325*sqrt(5497)/166194 + 535141/166194","support":["V0","E0:T+E0:K0+E0:K1","E1:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["1","-4"],["30/7","3/28"],["475/98 - 5*sqrt(5497)/98","5*sqrt(5497)/392 + 407/392"],["-230/49","23/343"]],"masses":["246125*sqrt(5497)/158976432 + 22106033/158976432","339703/652905 - 77*sqrt(5497)/11871","44583913/524793168 + 2957317*sqrt(5497)/524793168","85796760161/335539631790 - 4252171*sqrt(5497)/6100720578"],"cables":[["V0","E0:K3","-55*sqrt(1407149545)/4416012 - 10615*sqrt(5497)/4416012 + 9366097/48576132 + 48529*sqrt(255985)/48576132"],["V0","E1:K0","50115010385/12595036032 + 739889645*sqrt(5497)/12595036032"],["V0","E3:T+E3:K0+E3:K3","1973325483703/9361555726941 - 488999665*sqrt(5497)/851050520631"],["E0:T+E0:K0+E0:K1","E0:K3","-3605*sqrt(5497)/23742 - 7*sqrt(1407149545)/23742 + 339703*sqrt(255985)/14363910 + 34989409/2872782"]],"alpha":"70*sqrt(5497)/35613 + 5275/35613","c":["2813*sqrt(5497)/3490074 + 504515/3490074","13468337/174503700 - 12263*sqrt(5497)/34900740"],"omega":"-9365/387786 + sqrt(5497)/55398","hinges":[["V0","E1:K0","11*sqrt(5497)/1163358 + 47465/1163358"]],"id":289}
{"V":[["-4","-1"],["5","-6"],["3","1"],["1","5"]],"rho":"5/2","value":"203/19","support":["V0","V1","V2","V3","E0:K3"],"support_pts":[["-4","-1"],["5","-6"],["3","1"],["1","5"],["14/15 - sqrt(2371)/15","-101/27 + sqrt(2371)/27"]],"masses":["616289/1829719 - 1807*sqrt(2371)/1829719","6863/795530 + 1807*sqrt(2371)/795530","232/1007","319/1501","3872401/18297190 - 23491*sqrt(2371)/18297190"],"cables":[["V0","V2","616289/5091392 - 1807*sqrt(2371)/5091392"],["V0","V3","616289/6163264 - 1807*sqrt(2371)/6163264"],["V1","V2","6863/954636 + 1807*sqrt(2371)/954636"],["V1","V3","6863/954636 + 1807*sqrt(2371)/954636"],["V2","V3","-113975/1607808 + 1807*sqrt(2371)/576384"],["V3","E0:K3","33570446/144547801 - 760747*sqrt(2371)/289095602"]],"alpha":"10/19","c":["23/19","-68/95"],"omega":"46/57","hinges":[],"id":290}
{"V":[["-4","-1"],["5","-6"],["3","1"],["1","5"]],"rho":"100","value":"-953402247100036*sqrt(1477757424001)/233624329093124721495 - 192730214625646468*sqrt(530029)/46724865818624944299 + 1046619313959716524*sqrt(2788069)/233624329093124721495 + 1790556314951099208539/233624329093124721495","support":["V2","V3","E0:K2","E0:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["3","1"],["1","5"],["-227/165 + sqrt(530029)/165","-730/297 - sqrt(530029)/297"],["-1163/495 + sqrt(2788069)/495","-1708/891 - sqrt(2788069)/891"],["-950/297","-19/495"]],"masses":["-261654828489929131*sqrt(2788069)/6603781035698992127592 + 240912768282058085*sqrt(530029)/6603781035698992127592 + 238350561775009*sqrt(1477757424001)/6603781035698992127592 + 1697811010100753890261/6603781035698992127592","-15112632454823039*sqrt(1477757424001)/155375753802200814775608 - 15275089320567455035*sqrt(530029)/155375753802200814775608 + 1725170673987428569025587/12274684550373864367273032 + 1310629035906055017179*sqrt(2788069)/12274684550373864367273032","-6288167042020790385737*sqrt(530029)/4732709742250944358107600 - 1357461208648536840173*sqrt(2788069)/4732709742250944358107600 + 1845598989443420801*sqrt(1477757424001)/4732709742250944358107600 + 4871476993189976252921201/4732709742250944358107600","-1325633007146628791507*sqrt(1477757424001)/1689577377983587135844413200 - 102011500294434782172123326453/133476612860703383731708642800 + 1570954032307409580072359*sqrt(530029)/1689577377983587135844413200 + 96108115407902527517807669*sqrt(2788069)/133476612860703383731708642800","-27069500281425618247605*sqrt(2788069)/54099535610907031840944104 + 315488992944561002325*sqrt(530029)/684804248239329516973976 + 18247786058720761353568395/54099535610907031840944104 + 312133637575108305*sqrt(1477757424001)/684804248239329516973976"],"cables":[["V2","V3","-155007584272166451483023/63102796563345924774768 - 68357871412626623*sqrt(1477757424001)/63102796563345924774768 + 48223944676045348979*sqrt(2788069)/63102796563345924774768 + 257953725910171950551*sqrt(530029)/63102796563345924774768"],["V2","E0:K2","-387717308319912985721*sqrt(2788069)/1254168081696500254898514 + 230005316293402369*sqrt(1477757424001)/2508336163393000509797028 + 1652470783314487232033*sqrt(530029)/627084040848250127449257 + 8110747805428447831467559/2508336163393000509797028"],["V3","E0:K3","-7316705011062846307753*sqrt(1477757424001)/1334766128607033837317086428 - 2418022846210809368806106*sqrt(530029)/333691532151758459329271607 + 907620812057621753610682918523/105446524159955673148049827812 + 324641480845459540631542973*sqrt(2788069)/52723262079977836574024913906"],["V3","E3:T+E3:K0+E3:K3","-12858012633677168667612375*sqrt(2788069)/33731060453400534352828648844 + 149857271648666476104375*sqrt(530029)/426975448777221953833274036 + 8667698377892361642944987625/33731060453400534352828648844 + 148263477848176444875*sqrt(1477757424001)/426975448777221953833274036"]],"alpha":"-524303274152470022/15574955272874981433 - 303405879276796*sqrt(2788069)/15574955272874981433 + 6485216935941764*sqrt(530029)/15574955272874981433 + 5255840973820*sqrt(1477757424001)/15574955272874981433","c":["-590343241822589444531/233624329093124721495 - 344923141568716186*sqrt(2788069)/233624329093124721495 + 122471733931124590*sqrt(530029)/46724865818624944299 + 550726840077514*sqrt(1477757424001)/233624329093124721495","-44645870693027546753/2336243290931247214950 + 2434380366176*sqrt(1477757424001)/1168121645465623607475 + 29016244420839062*sqrt(530029)/5840608227328118037375 + 64533000033444902*sqrt(2788069)/5840608227328118037375"],"omega":"-56646572583917650183/4625761716043869485601 - 151702939638398*sqrt(2788069)/2102618961838122493455 + 3242608467970882*sqrt(530029)/2102618961838122493455 + 525584097382*sqrt(1477757424001)/420523792367624498691","hinges":[["V2","E0:K2","1620323/952335710"],["V3","E0:K3","-15904210696144*sqrt(1477757424001)/233624329093124721495 - 17934076280823152*sqrt(530029)/233624329093124721495 + 8795620948364944*sqrt(2788069)/233624329093124721495 + 22108657546759808696/233624329093124721495"]],"id":291}
{"V":[["-4","-1"],["5","-6"],["3","1"],["1","5"]],"rho":"3","value":"203/19","support":["V0","V2","V3","E0:K2","E0:K3"],"support_pts":[["-4","-1"],["3","1"],["1","5"],["-1/5 + sqrt(2614)/10","-28/9 - sqrt(2614)/18"],["1/10 + sqrt(871)/10","-59/18 - sqrt(871)/18"]],"masses":["-9902*sqrt(2276794)/9307701 - 12478529/9307701 + 300601*sqrt(2614)/9307701 + 528493*sqrt(871)/9307701","232/1007","319/1501","-2214416*sqrt(871)/98247955 - 2448559*sqrt(2614)/196495910 + 81479*sqrt(2276794)/196495910 + 70866811/98247955","-2698243*sqrt(2614)/136035630 - 2329007*sqrt(871)/68017815 + 88313*sqrt(2276794)/136035630 + 80019502/68017815"],"cables":[["V0","V2","-4951*sqrt(2276794)/16547024 - 12478529/33094048 + 300601*sqrt(2614)/33094048 + 528493*sqrt(871)/33094048"],["V0","V3","-4951*sqrt(2276794)/11455632 - 12478529/22911264 + 300601*sqrt(2614)/22911264 + 528493*sqrt(871)/22911264"],["V2","V3","-7*sqrt(2276794)/57760 - 17170099/483682240 + 5083*sqrt(871)/9126080 + 33797*sqrt(2614)/6122560"],["V2","E0:K2","-1542119*sqrt(871)/98247955 - 66393893*sqrt(2614)/10414283230 + 47111*sqrt(2276794)/196495910 + 2823412322/5207141615"],["V3","E0:K3","-25721*sqrt(2614)/1721970 - 124933114*sqrt(871)/5373407385 + 64219*sqrt(2276794)/136035630 + 5013151079/5373407385"]],"alpha":"10/19","c":["23/19","-34/57"],"omega":"23/38","hinges":[],"id":292}
{"V":[["-6","3"],["4","-6"],["4","-5"],["-1","4"],["-4","4"]],"rho":"5","value":"264/131","support":["E1:axu0","E1:axv0","E4:axu0","E4:axv0"],"support_pts":[["0","11/5"],["11/9","0"],["0","-12/5"],["-8/3","0"]],"masses":["600/3013","1944/4585","550/3013","891/4585"],"cables":[["E1:axu0","E4:axu0","33000/69299"],["E1:axv0","E4:axv0","21384/160475"]],"alpha":"81/131","c":["117/131","2/131"],"omega":"135/524","hinges":[],"id":293}
{"V":[["-6","3"],["4","-6"],["4","-5"],["-1","4"],["-4","4"]],"rho":"3","value":"264/131","support":["E1:axu0","E1:axv0","E4:axu0","E4:axv0"],"support_pts":[["0","11/5"],["11/9","0"],["0","-12/5"],["-8/3","0"]],"masses":["600/3013","1944/4585","550/3013","891/4585"],"cables":[["E1:axu0","E4:axu0","19800/69299"],["E1:axv0","E4:axv0","21384/160475"]],"alpha":"81/131","c":["117/131","10/393"],"omega":"135/262","hinges":[],"id":294}
{"V":[["-6","3"],["4","-6"],["4","-5"],["-1","4"],["-4","4"]],"rho":"7","value":"264/131","support":["E1:axu0","E1:axv0","E4:axu0","E4:axv0"],"support_pts":[["0","11/5"],["11/9","0"],["0","-12/5"],["-8/3","0"]],"masses":["600/3013","1944/4585","550/3013","891/4585"],"cables":[["E1:axu0","E4:axu0","46200/69299"],["E1:axv0","E4:axv0","21384/160475"]],"alpha":"81/131","c":["117/131","10/917"],"omega":"45/262","hinges":[],"id":295}
{"V":[["-5","4"],["-4","-6"],["6","-3"],["1","6"],["-3","5"]],"rho":"5/2","value":"1794/95","support":["V0","V1","V2","V4","E4:K2"],"support_pts":[["-4","-6"],["6","-3"],["1","6"],["-5","4"],["-sqrt(2086)/15 - 19/15","-100/3 + 2*sqrt(2086)/3"]],"masses":["465127/2730015 - 6106*sqrt(2086)/2730015","2714/9785","828/2945","198828/1516675 - 9159*sqrt(2086)/10616725","1911178/13650075 + 296141*sqrt(2086)/95550525"],"cables":[["V0","V2","5116397/33852186 - 33583*sqrt(2086)/16926093"],["V0","V4","1395381/18806770 - 9159*sqrt(2086)/9403385"],["V1","V2","212914657/771380905 - 14927*sqrt(2086)/14978270"],["V1","E4:K2","612007*sqrt(2086)/1542761810 + 24301156/771380905"],["V2","V4","795312/9403385 - 36636*sqrt(2086)/65823695"],["V2","E4:K2","2590328179/43043054499 + 2267771753*sqrt(2086)/1205205525972"],["V4","E4:K2","44781*sqrt(2086)/42466900 + 89562/1516675"]],"alpha":"18/19","c":["24/95","382/475"],"omega":"118/285","hinges":[],"id":296}
{"V":[["-5","4"],["-4","-6"],["6","-3"],["1","6"],["-3","5"]],"rho":"50","value":"-248949590743378992693525*sqrt(865037609)/1777441516787547994131614152 + 40334480579080641920095155*sqrt(6841)/1777441516787547994131614152 + 25739600145253610673463419*sqrt(126449)/1777441516787547994131614152 + 23391362165977919810519302467/1777441516787547994131614152","support":["V0","V2","E0:K2","E1:T+E1:K1+E1:K2","E3:K0"],"support_pts":[["-4","-6"],["1","6"],["407/49 - sqrt(126449)/49","-1131/490 - 3*sqrt(126449)/490"],["650/147","-39/245"],["-825/98 + 5*sqrt(6841)/98","5*sqrt(6841)/196 + 449/196"]],"masses":["-1411707305250678348475225*sqrt(126449)/184346077312537120534221696336 - 3466451652731355554045*sqrt(865037609)/184346077312537120534221696336 + 72296882303801059594669785*sqrt(6841)/61448692437512373511407232112 + 6988320283117429816520501125/61448692437512373511407232112","-3662005404080701187046121*sqrt(6841)/4561495321143554291062254686 - 9699730209972012528097*sqrt(865037609)/4561495321143554291062254686 + 73199416667667526368423941*sqrt(126449)/319304672480048800374357828020 + 36496718572707900604746630813/319304672480048800374357828020","-4373566156004585504979833*sqrt(865037609)/1018292617535919332474748417856 - 662856154899977196248295569*sqrt(6841)/1018292617535919332474748417856 + 2587848346980844307008970237241/35640241613757176636616194624960 + 16219604803045430926109055137*sqrt(126449)/35640241613757176636616194624960","-2744564963839856612893842705*sqrt(126449)/4233067658021218382105772348608 - 2543880179130250784496515325*sqrt(6841)/4233067658021218382105772348608 + 26407743280084589172745275*sqrt(865037609)/4233067658021218382105772348608 + 2140540712900529084892389189015/4233067658021218382105772348608","-21571319321813786709559*sqrt(126449)/761760650051806283199263208 + 153722405831408594095*sqrt(865037609)/761760650051806283199263208 + 222985213835103820045405*sqrt(6841)/253920216683935427733087736 + 49182244338358041279943307/253920216683935427733087736"],"cables":[["V0","V2","-297986262876215477246475*sqrt(126449)/4389192316965169536529088008 + 2693543520688275818875*sqrt(865037609)/4389192316965169536529088008 + 1945897981903099574991875*sqrt(6841)/4389192316965169536529088008 + 1561643148285950684806220525/4389192316965169536529088008"],["V0","E3:K0","-2494150893199108863010525*sqrt(126449)/15996973651087931947184527368 - 17419226919574925676335*sqrt(865037609)/15996973651087931947184527368 + 175914599131732260460641955*sqrt(6841)/5332324550362643982394842456 + 15494387649974897886313074425/5332324550362643982394842456"],["V2","E0:K2","-170119118157841378550383567*sqrt(865037609)/2545731543839798331186871044640 - 58109681124022490760341075831*sqrt(6841)/2545731543839798331186871044640 + 1533988604051881753915044608127113/623704228240750591140783405936800 + 4481076517288849330484914453041*sqrt(126449)/623704228240750591140783405936800"],["V2","E1:T+E1:K1+E1:K2","-891983613247953399190498879125*sqrt(126449)/1064616515992336423099601745674912 - 826761058217331504961367480625*sqrt(6841)/1064616515992336423099601745674912 + 8582516566027491481142214375*sqrt(865037609)/1064616515992336423099601745674912 + 695675731692671952590026486429875/1064616515992336423099601745674912"]],"alpha":"-6766597902371564079675*sqrt(6841)/36274316669133632533298248 + 88992876479860892025*sqrt(865037609)/36274316669133632533298248 + 5799488362536578477636313/36274316669133632533298248 + 26722113273070246910205*sqrt(126449)/36274316669133632533298248","c":["-155372317034736731778525*sqrt(865037609)/3554883033575095988263228304 + 1963036955505776662860963*sqrt(126449)/3554883033575095988263228304 + 22169535505404234227275035*sqrt(6841)/3554883033575095988263228304 + 7189061912825656337909137515/3554883033575095988263228304","-7762990226313931189186096709/177744151678754799413161415200 - 99497279337597439164049*sqrt(6841)/35548830335750959882632283040 + 5305581461471893255207*sqrt(865037609)/35548830335750959882632283040 + 15099511910626051813396787*sqrt(126449)/177744151678754799413161415200"],"omega":"-149060818695164768577806923/7109766067150191976526456608 - 27273183669339884995*sqrt(865037609)/145097266676534530133192992 + 37196222767493205048155*sqrt(6841)/1015680866735741710932350944 + 7021510536981269013701*sqrt(126449)/145097266676534530133192992","hinges":[["V0","E3:K0","486907/57732931"],["V2","E0:K2","-68152965419718836454275*sqrt(126449)/1015680866735741710932350944 - 32384419814695648369275*sqrt(6841)/1015680866735741710932350944 + 127628462410811449525*sqrt(865037609)/1015680866735741710932350944 + 54481047774201644278728285/1015680866735741710932350944"]],"id":297}
{"V":[["-5","-1"],["6","-6"],["5","-2"],["1","6"],["-3","4"],["-4","3"]],"rho":"10","value":"324584*sqrt(6754)/8751849 + 575598280/61262943","support":["V0","V3","V5","E0:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-5","-1"],["1","6"],["-4","3"],["-104/45 + 2*sqrt(6754)/45","-20/9 - 2*sqrt(6754)/99"],["40/9","-8/9"]],"masses":["67287024/72932075 - 4044816*sqrt(6754)/510524525","8414216*sqrt(6754)/9676627711 + 9944842504/67736393977","415352/2917283 - 24968*sqrt(6754)/20420981","-2897487100684/5954247535075 + 53349275408*sqrt(6754)/5954247535075","18964202571/69002494799 - 6741360*sqrt(6754)/9857499257"],"cables":[["V0","V3","134574048/247969055 - 8089632*sqrt(6754)/1735783385"],["V0","E5:K1","-6516648*sqrt(6754)/347156677 - 2471832*sqrt(21490)/247969055 + 26167176*sqrt(385)/247969055 + 108406872/49593811"],["V3","V5","19106192/49593811 - 1148528*sqrt(6754)/347156677"],["V3","E0:K3","-4222937112768/127420897250605 + 1572488060616*sqrt(6754)/127420897250605"],["V3","E2:T+E2:K2+E2:K3","758568102840/2139077338769 - 269654400*sqrt(6754)/305582476967"],["V5","E5:K1","-252801*sqrt(21490)/49593811 - 2780811*sqrt(6754)/347156677 + 46259829/49593811 + 29438073*sqrt(385)/545531921"]],"alpha":"44239*sqrt(6754)/17503698 + 18585253/61262943","c":["-2944191/20420981 + 17589*sqrt(6754)/5834566","-13881985/61262943 + 322673*sqrt(6754)/175036980"],"omega":"-7646230/183788829 + 5798*sqrt(6754)/26255547","hinges":[["V3","E0:K3","3732911/17503698 - 22477*sqrt(6754)/35007396"]],"id":298}
{"V":[["-5","-1"],["6","-6"],["5","-2"],["1","6"],["-3","4"],["-4","3"]],"rho":"3/2","value":"96/7","support":["V0","V1","V3","E0:K3","E2:K0"],"support_pts":[["-5","-1"],["6","-6"],["1","6"],["111/10 - 3*sqrt(1609)/10","-183/22 + 3*sqrt(1609)/22"],["-6 + 4*sqrt(6)","20 - 8*sqrt(6)"]],"masses":["-14463*sqrt(1609)/11957036 - 171*sqrt(9654)/2989259 - 3873*sqrt(6)/2989259 + 3987747/11957036","-1607*sqrt(1609)/1379658 - 12274*sqrt(6)/689829 - 38*sqrt(9654)/689829 + 269315/1379658","1464/5029 - 912*sqrt(6)/35203","35929*sqrt(6)/8967777 + 1007*sqrt(9654)/8967777 + 3038837/35871108 + 85171*sqrt(1609)/35871108","9642/101003 + 4140*sqrt(6)/101003"],"cables":[["V0","V1","-14463*sqrt(1609)/49207802 - 110466*sqrt(6)/24603901 - 342*sqrt(9654)/24603901 + 2423835/49207802"],["V0","V3","-466059645*sqrt(6)/30065967022 - 1200429*sqrt(1609)/2558805704 - 14193*sqrt(9654)/639701426 + 14326334487/120263868088"],["V0","E2:K0","74196/1919057 + 5136*sqrt(6)/274151"],["V1","V3","-36961*sqrt(1609)/49207802 - 282302*sqrt(6)/24603901 - 874*sqrt(9654)/24603901 + 6194245/49207802"],["V3","E0:K3","1147999*sqrt(6)/639701426 + 36917*sqrt(9654)/639701426 + 97096547/2558805704 + 3122401*sqrt(1609)/2558805704"]],"alpha":"10/21","c":["32/21","-104/63"],"omega":"18/7","hinges":[],"id":299}
{"V":[["-6","6"],["-6","-3"],["-5","-6"],["3","-6"],["6","4"]],"rho":"4","value":"693/25","support":["V0","V1","V2","V3","V4"],"support_pts":[["-6","-3"],["-5","-6"],["3","-6"],["6","4"],["-6","6"]],"masses":["19/225","27/200","151/600","3/10","103/450"],"cables":[["V0","V2","38/675"],["V0","V4","266/2025"],["V1","V2","33/640"],["V1","V3","9/200"],["V1","V4","93/400"],["V2","V3","87/200"],["V2","V4","1369/10800"]],"alpha":"4/5","c":["39/50","-71/200"],"omega":"-41/900","hinges":[],"id":300}
{"V":[["3","-4"],["5","5"],["4","6"],["-6","4"],["-5","-3"],["-4","-5"]],"rho":"5","value":"64550780*sqrt(201)/1785688897 + 34848279970/1785688897","support":["V1","V2","V5","E2:T+E2:K2+E2:K3","E3:K2"],"support_pts":[["-4","-5"],["3","-4"],["-6","4"],["175/36","35/8"],["51/8 - sqrt(201)/8","sqrt(201)/8 + 29/8"]],"masses":["6438355*sqrt(201)/67856178086 + 12381113745/67856178086","267066310*sqrt(201)/1316052717089 + 424290585040/1316052717089","1755915*sqrt(201)/14285511176 + 3376667385/14285511176","259179743520/1316052717089 - 9492777504*sqrt(201)/1316052717089","184619796179/2985671835784 + 20279697809*sqrt(201)/2985671835784"],"cables":[["V1","V2","55369853*sqrt(201)/441065157559 + 8190582939/33928089043"],["V1","V5","11589039*sqrt(201)/46427911322 + 1714308057/3571377794"],["V2","V5","2458281*sqrt(201)/92855822644 + 363641103/7142755588"],["V2","E2:T+E2:K2+E2:K3","45356455116000/88175532044963 - 1661236063200*sqrt(201)/88175532044963"],["V2","E3:K2","3280647318095/16421195096812 + 294581247205*sqrt(201)/16421195096812"]],"alpha":"28531962*sqrt(201)/1785688897 + 778359645/1785688897","c":["5934032103/1785688897 - 94358858*sqrt(201)/1785688897","15636931626/8928444485 - 502997951*sqrt(201)/8928444485"],"omega":"-1176487611/1785688897 + 122053393*sqrt(201)/7142755588","hinges":[["V2","E3:K2","1130123332/1785688897 - 87932537*sqrt(201)/5357066691"]],"id":301}
{"V":[["0","-6"],["4","3"],["0","3"],["-6","1"],["-1","-6"]],"rho":"10","value":"21964680/2300269","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-6"],["0","-6"],["0","3"],["80/27","2/3"],["-370/63","37/45"]],"masses":["17622360/706182583","2326301/13801614","1759868/6900807","1699299/4600538","128595600/706182583"],"cables":[["V0","V1","2517480/2300269"],["V0","E4:T+E4:K0+E4:K4","47580372000/216798052981"],["V1","V3","17598680/20702421"],["V1","E1:K0","-1573425/4600538 + 62937*sqrt(2785)/4600538"],["E1:T+E1:K1+E1:K2","E1:K0","566433*sqrt(2785)/4600538 + 31153815/4600538"]],"alpha":"1080009/2300269","c":["5356731/2300269","366078/2300269"],"omega":"-3225589/20702421","hinges":[["V0","E3:K0","1200472/11501345"],["V1","V3","1969188/11501345"]],"id":302}
{"V":[["3","4"],["-6","4"],["-4","1"],["1","-5"],["2","-5"],["6","0"]],"rho":"20","value":"9193548/936421","support":["V0","V1","V2","V3","E3:K1","E5:T+E5:K0+E5:K5"],"support_pts":[["1","-5"],["2","-5"],["6","0"],["3","4"],["160/71","4"],["-10/3","1/5"]],"masses":["215784/12173473","584132/2809263","66754/936421","2002620/49630313","32690885/148890939","5394600/12173473"],"cables":[["V0","V1","1366632/936421"],["V0","E5:T+E5:K0+E5:K5","53946000/158255149"],["V1","V2","1602096/29029051"],["V1","V3","504660240/1538539703"],["V1","E3:K1","2615270800/1340018451"],["V2","V3","2002620/29029051"]],"alpha":"447726/936421","c":["-1154098/936421","1100327/18728420"],"omega":"-299510/17791999","hinges":[["V0","E3:K0","9385893/177919990"],["V1","E3:K1","168663/9364210"]],"id":303}
{"V":[["3","4"],["-6","4"],["-4","1"],["1","-5"],["2","-5"],["6","0"]],"rho":"4","value":"485070/41569","support":["V0","V2","V3","V5","E4:T+E4:K4+E4:K5"],"support_pts":[["1","-5"],["6","0"],["3","4"],["-4","1"],["-40/9","5/3"]],"masses":["11860/41569","3325/41569","10630/41569","14215/41569","1539/41569"],"cables":[["V0","V2","106592/3200813"],["V0","V3","127560/290983"],["V0","V5","121500/457259"],["V2","V5","9320/457259"],["V2","E2:K0","1063*sqrt(721)/1745898 + 75473/1745898"],["V3","E2:K0","-1063/290983 + 1063*sqrt(721)/290983"],["V5","E4:T+E4:K4+E4:K5","15390/41569"]],"alpha":"24537/41569","c":["-66377/41569","-27095/83138"],"omega":"3088/11337","hinges":[["V5","E3:K5","2646/41569"]],"id":304}
{"V":[["-6","-1"],["6","-5"],["6","5"],["-4","5"]],"rho":"10","value":"15","support":["V0","V1","V2","V3","E0:axu0","E2:axu0"],"support_pts":[["-6","-1"],["6","-5"],["6","5"],["-4","5"],["0","-3"],["0","5"]],"masses":["345/1816","207/1816","89/908","15/454","1235/3632","817/3632"],"cables":[["V0","E2:axu0","115/908"],["V0","E3:K1","115*sqrt(6949)/21792 + 10235/21792"],["V1","V2","445/908"],["V1","V3","93/1816"],["V1","E2:axu0","13/454"],["V2","E2:axu0","89/908"],["V3","E3:K1","93/908 + 3*sqrt(6949)/1816"],["E0:axu0","E2:axu0","18525/14528"]],"alpha":"0","c":["-5/3","-1/5"],"omega":"1/27","hinges":[],"id":305}
{"V":[["-6","-1"],["6","-5"],["6","5"],["-4","5"]],"rho":"5/2","value":"15","support":["V0","V1","V2","E0:axu0","E2:axu0"],"support_pts":[["-6","-1"],["6","-5"],["6","5"],["0","-3"],["0","5"]],"masses":["5/24","1/8","1/12","5/16","13/48"],"cables":[["V0","V1","1/256"],["V0","E0:axu0","1/12"],["V0","E2:axu0","15/128"],["V1","V2","3/80"],["V1","E2:axu0","15/128"],["V2","E0:axu0","1/12"],["E0:axu0","E2:axu0","145/768"]],"alpha":"0","c":["-5/3","-4/5"],"omega":"2/9","hinges":[],"id":306}
{"V":[["5","-6"],["5","1"],["4","2"],["1","4"],["-6","4"],["-6","-6"]],"rho":"4","value":"1236/61","support":["V0","V1","V3","V4","V5","E0:K4"],"support_pts":[["-6","-6"],["5","-6"],["4","2"],["1","4"],["-6","4"],["12/7","-6"]],"masses":["472/2745","228/1403","57/244","528/2135","354/2135","4753/252540"],"cables":[["V0","V4","944/6405"],["V0","V5","2832/10675"],["V1","V3","228/671"],["V1","V4","1824/15433"],["V3","V4","285/671"],["V4","V5","2124/14945"],["V4","E0:K4","4753/105225"]],"alpha":"14/61","c":["66/61","25/61"],"omega":"1/183","hinges":[["V4","E0:axu0","6/61"],["V4","E0:K4","5/61"]],"id":307}
{"V":[["5","-6"],["5","1"],["4","2"],["1","4"],["-6","4"],["-6","-6"]],"rho":"10","value":"15716/813","support":["V0","V3","V4","V5","E0:K3","E0:K4"],"support_pts":[["-6","-6"],["4","2"],["1","4"],["-6","4"],["60/13","-6"],["6/5","-6"]],"masses":["1762/12195","949/3252","5144/28455","1762/9485","209729/1804860","2435/30081"],"cables":[["V0","V4","3524/28455"],["V0","V5","7048/9485"],["V3","V4","5694/10027"],["V3","E0:K3","209729/240648"],["V4","V5","10572/66395"],["V4","E0:K4","4870/10027"]],"alpha":"650/2439","c":["1066/813","1828/12195"],"omega":"13/21951","hinges":[["V3","E0:K3","95/4878"],["V4","E0:K4","46/813"]],"id":308}
{"V":[["5","-6"],["5","1"],["4","2"],["1","4"],["-6","4"],["-6","-6"]],"rho":"20","value":"17684/927","support":["V0","V3","V4","V5","E0:K3","E0:K4"],"support_pts":[["-6","-6"],["4","2"],["1","4"],["-6","4"],["30/7","-6"],["12/11","-6"]],"masses":["8272/60255","1141/3708","5276/32445","2068/10815","63896/570105","2641309/29645460"],"cables":[["V0","V4","16544/140595"],["V0","V5","16544/10815"],["V3","V4","21679/38007"],["V3","E0:K3","63896/38007"],["V4","V5","4136/25235"],["V4","E0:K4","2641309/2470455"]],"alpha":"770/2781","c":["1274/927","1016/13905"],"omega":"7/52839","hinges":[["V3","E0:K3","215/22248"],["V4","E0:axu0","14/927"],["V4","E0:K4","10/927"]],"id":309}
{"V":[["1","3"],["-2","5"],["0","-2"],["3","-4"]],"rho":"20","value":"2288/2349","support":["V0","V2","E1:T+E1:K1+E1:K2","E2:axu0+E2:K0","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-2"],["1","3"],["260/133","-13/38"],["0","11/3"],["-80/133","2/19"]],"masses":["19162/199665","16016/298323","901208/5071491","26/4437","133133/199665"],"cables":[["V0","V2","16016/39933"],["V0","E2:axu0+E2:K0","5720/75429"],["V0","E3:K1","56056/199665 + 4004*sqrt(3759)/598995"],["V2","E1:K3","41140/298323 + 2420*sqrt(277169)/5071491"],["E1:T+E1:K1+E1:K2","E1:K3","450604*sqrt(277169)/86215347 + 81559324/28738449"],["E3:T+E3:K0+E3:K3","E3:K1","532532*sqrt(3759)/3394305 + 33016984/3394305"]],"alpha":"679/783","c":["-13622/11745","-26/2349"],"omega":"2879/223155","hinges":[["V0","E2:axu0+E2:K0","289/11745"],["V2","E0:K2","289/11745"]],"id":310}
{"V":[["1","3"],["-2","5"],["0","-2"],["3","-4"]],"rho":"4","value":"52/53","support":["V2","E1:axv0","E1:T+E1:K1+E1:K2","E3:axv0","E3:K2"],"support_pts":[["1","3"],["13/7","0"],["52/21","-13/6"],["-4/7","0"],["11/21 - sqrt(457)/21","-23/6 + sqrt(457)/6"]],"masses":["104*sqrt(457)/83793 + 4264/83793","452/2703 - 8*sqrt(457)/2703","480/27931 + 48*sqrt(457)/27931","1469/2703 - 26*sqrt(457)/2703","26*sqrt(457)/2703 + 598/2703"],"cables":[["V2","E1:axv0","30446/137853 - 26*sqrt(457)/2601"],["V2","E1:T+E1:K1+E1:K2","24960/865861 + 2496*sqrt(457)/865861"],["V2","E3:axv0","5876/45951 - 104*sqrt(457)/45951"],["V2","E3:K2","-1612/45951 + 208*sqrt(457)/45951"],["E1:axv0","E3:K2","5876/45951 - 104*sqrt(457)/45951"],["E3:axv0","E3:K2","871*sqrt(457)/45951 + 21905/45951"]],"alpha":"49/53","c":["-63/53","-9/106"],"omega":"28/159","hinges":[],"id":311}
{"V":[["-5","-1"],["4","-4"],["4","6"],["-4","6"]],"rho":"3","value":"16","support":["V0","V1","V2","E0:axu0","E2:axu0"],"support_pts":[["-5","-1"],["4","-4"],["4","6"],["0","-8/3"],["0","6"]],"masses":["16/45","14/45","2/15","3/65","2/13"],"cables":[["V0","V1","4064/68445"],["V0","V2","376/8775"],["V0","E0:axu0","48/1625"],["V0","E2:axu0","24/169"],["V1","E1:K3","1562/2457"],["V1","E2:axu0","30/169"],["V2","E0:axu0","12/325"],["V2","E1:K3","781/3159"]],"alpha":"0","c":["-2","-10/9"],"omega":"1/6","hinges":[],"id":312}
{"V":[["-5","-1"],["4","-4"],["4","6"],["-4","6"]],"rho":"50","value":"16","support":["V1","V2","V3","E0:axu0","E0:K3","E2:axu0"],"support_pts":[["4","-4"],["4","6"],["-4","6"],["0","-8/3"],["-32/7","-8/7"],["0","6"]],"masses":["15/52","19/104","7/104","369/5408","147/416","27/676"],"cables":[["V1","V2","285/52"],["V1","E2:axu0","15/52"],["V2","E2:axu0","19/104"],["V3","E0:K3","147/52"],["V3","E2:axu0","49/104"],["E0:axu0","E2:axu0","9225/8788"]],"alpha":"0","c":["-2","-1/15"],"omega":"1/147","hinges":[],"id":313}
{"V":[["-5","-1"],["4","-4"],["4","6"],["-4","6"]],"rho":"20","value":"16","support":["V0","V1","V2","V3","E0:axu0","E2:axu0"],"support_pts":[["-5","-1"],["4","-4"],["4","6"],["-4","6"],["0","-8/3"],["0","6"]],"masses":["720/2311","630/2311","413/2311","143/2311","3789/30043","1476/30043"],"cables":[["V0","V3","8684/11555"],["V0","E0:axu0","1056/57775"],["V0","E2:axu0","1652/11555"],["V1","V2","4956/2311"],["V1","E0:axu0","630/2311"],["V2","E2:axu0","413/2311"],["V3","E0:axu0","2886/11555"],["E0:axu0","E2:axu0","1102902/1952795"]],"alpha":"0","c":["-2","-1/6"],"omega":"1/57","hinges":[],"id":314}
{"V":[["6","1"],["3","6"],["-2","5"],["-6","-1"],["0","-4"],["6","-3"]],"rho":"2","value":"7864/477","support":["V0","V1","V2","V4","V5"],"support_pts":[["-6","-1"],["0","-4"],["6","-3"],["3","6"],["-2","5"]],"masses":["314/1431","391/1431","28/159","88/477","70/477"],"cables":[["V0","V2","15527/291924"],["V0","V4","5302/72981"],["V0","V5","35/5724"],["V1","V2","2617/163134"],["V1","V4","6028/81567"],["V1","V5","455/2862"],["V2","V4","148874/1386639"]],"alpha":"385/1431","c":["-149/159","-857/1431"],"omega":"-179/1431","hinges":[],"id":315}
{"V":[["-3","6"],["-5","2"],["-3","-2"],["3","-6"],["6","0"],["6","5"]],"rho":"4","value":"765/41","support":["V0","V1","V3","V4","V5"],"support_pts":[["-3","-2"],["3","-6"],["6","5"],["-3","6"],["-5","2"]],"masses":["153/656","163/656","9/41","43/656","153/656"],"cables":[["V0","V1","1773/8528"],["V0","V3","9/533"],["V0","V4","387/2624"],["V0","V5","459/1312"],["V1","V3","207/533"],["V1","V4","43/1312"],["V1","V5","153/2624"]],"alpha":"79/205","c":["-534/205","-267/820"],"omega":"79/615","hinges":[],"id":316}
{"V":[["-3","6"],["-5","2"],["-3","-2"],["3","-6"],["6","0"],["6","5"]],"rho":"3/2","value":"765/41","support":["V0","V1","V3","V4","V5"],"support_pts":[["-3","-2"],["3","-6"],["6","5"],["-3","6"],["-5","2"]],"masses":["153/656","163/656","9/41","43/656","153/656"],"cables":[["V0","V3","1377/16400"],["V0","V5","459/16400"],["V1","V3","3267/36736"],["V1","V4","215/5248"],["V1","V5","28155/293888"],["V3","V5","24597/918400"],["V4","V5","129/5248"]],"alpha":"79/205","c":["-534/205","-178/205"],"omega":"158/205","hinges":[],"id":317}
{"V":[["-6","4"],["-5","-5"],["-1","-4"],["5","1"],["-4","6"]],"rho":"3","value":"216100/13557","support":["V0","V1","V2","V3","V4"],"support_pts":[["-5","-5"],["-1","-4"],["5","1"],["-4","6"],["-6","4"]],"masses":["2839/27114","4100/13557","9725/27114","5935/27114","415/27114"],"cables":[["V0","V1","2150660/21569187"],["V0","V3","151165/1165902"],["V0","V4","830/167203"],["V1","V2","10114/40671"],["V1","V3","410359/1748853"],["V1","V4","2905/167203"],["V2","V3","2723/81342"]],"alpha":"2070/4519","c":["25202/13557","-36572/40671"],"omega":"-7187/27114","hinges":[],"id":318}
{"V":[["3","6"],["-6","5"],["-5","-2"],["1","-5"],["4","-5"],["5","-2"],["4","3"]],"rho":"100","value":"161752403571025/4428981145004 - 18383604355*sqrt(20493961)/4428981145004","support":["V0","V2","V4","V5","E1:K5","E5:K0"],"support_pts":[["-5","-2"],["4","-5"],["4","3"],["3","6"],["500/163","-5"],["-5531/198 + sqrt(20493961)/198","sqrt(20493961)/1782 + 4567/1782"]],"masses":["9145751935*sqrt(20493961)/283454793280256 + 43154451490115/283454793280256","-32560342473825/103570020621632 + 9858227385*sqrt(20493961)/103570020621632","-32560342473825/70863698320064 + 9858227385*sqrt(20493961)/70863698320064","5018436362481775/7271279794810317 - 874578018745*sqrt(20493961)/7271279794810317","6395558040355823/7405256474446688 - 1157021365355*sqrt(20493961)/7405256474446688","129609597185*sqrt(20493961)/13017116276024064 + 882435522123085/13017116276024064"],"cables":[["V0","V5","171142195125*sqrt(20493961)/14101875965692736 + 2863244656053375/14101875965692736"],["V0","E5:K0","247930455229975*sqrt(20493961)/277698480555180032 + 1129384247121297275/277698480555180032"],["V2","V4","-97681027421475/5451053716928 + 29574682155*sqrt(20493961)/5451053716928"],["V2","V5","-32560342473825/25892505155408 + 9858227385*sqrt(20493961)/25892505155408"],["V4","V5","-32560342473825/17715924580016 + 9858227385*sqrt(20493961)/17715924580016"],["V5","E1:K5","799444755044477875/20364455304728392 - 144627670669375*sqrt(20493961)/20364455304728392"]],"alpha":"632846359*sqrt(20493961)/13286943435012 + 5866663720295/13286943435012","c":["88908516155789/16608679293765 - 17944882646*sqrt(20493961)/16608679293765","-332326839081/3406908573080 + 4468749443*sqrt(20493961)/221449057250200"],"omega":"50666078623351/1644259250082735 - 10824390484*sqrt(20493961)/1644259250082735","hinges":[["V0","E5:K0","-1487084015394182/3803387558272185 + 338809634138*sqrt(20493961)/3803387558272185"],["V5","E0:axu0","-1100970724601/66434717175060 + 322246919*sqrt(20493961)/66434717175060"],["V5","E1:K5","3882493*sqrt(20493961)/13286943435012 + 35991801965/13286943435012"]],"id":319}
{"V":[["0","2"],["-6","1"],["-6","-4"],["3","-4"],["4","-3"]],"rho":"7","value":"11328/2351","support":["V0","V3","V4","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-6","-4"],["0","2"],["-6","1"],["0","-4"],["28/15","-1/3"]],"masses":["64/2351","19934/49371","176/2351","1171/7053","5400/16457"],"cables":[["V0","V3","64/2351"],["V0","V4","1408/11755"],["V3","V4","176/2351"],["V3","E0:axu0+E0:K3","16394/21159"],["V3","E2:axv0","900/2351"],["E2:axv0","E2:T+E2:K2+E2:K3","5400/2351"]],"alpha":"935/2351","c":["4666/2351","2832/16457"],"omega":"-118/7053","hinges":[["V3","E0:axu0+E0:K3","459/2351"]],"id":320}
{"V":[["0","2"],["-6","1"],["-6","-4"],["3","-4"],["4","-3"]],"rho":"10","value":"3360/709","support":["V0","V3","V4","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3"],"support_pts":[["-6","-4"],["0","2"],["-6","1"],["0","-4"],["16/9","-2/9"]],"masses":["88/3545","823/2127","272/3545","359/2127","243/709"],"cables":[["V0","V3","88/3545"],["V0","V4","2992/17725"],["V3","V4","272/3545"],["V3","E0:axu0+E0:K3","7180/6381"],["V3","E2:axv0","270/709"],["E2:axv0","E2:T+E2:K2+E2:K3","2430/709"]],"alpha":"289/709","c":["1454/709","84/709"],"omega":"-70/6381","hinges":[["V3","E0:axu0+E0:K3","459/3545"]],"id":321}
{"V":[["-5","-3"],["3","0"],["-4","4"]],"rho":"7","value":"9/2","support":["V0","V1","V2","E0:K2"],"support_pts":[["-5","-3"],["3","0"],["-4","4"],["-31/18 + sqrt(5497)/18","-85/48 + sqrt(5497)/48"]],"masses":["513/1484 - 3*sqrt(5497)/1484","171/424 - sqrt(5497)/424","9/53","241/2968 + 13*sqrt(5497)/2968"],"cables":[["V0","V2","78489/78652 - 459*sqrt(5497)/78652"],["V0","E0:K2","-23379/39326 + 345*sqrt(5497)/39326"],["V1","E0:K2","43*sqrt(5497)/11236 + 4519/11236"],["V1","E1:axu0","3591/22472 - 21*sqrt(5497)/22472"],["V2","E0:K2","-48807/157304 + 981*sqrt(5497)/157304"],["V2","E1:axu0","10773/89888 - 63*sqrt(5497)/89888"]],"alpha":"0","c":["3/2","-23/56"],"omega":"-1/16","hinges":[],"id":322}
{"V":[["-6","-3"],["2","-6"],["5","-2"],["6","2"],["1","5"],["-4","5"]],"rho":"50","value":"-171346105451605150855413003675395*sqrt(2563786129)/2179600705048108254449614382769755452 + 2525791658998554603681024156328139*sqrt(9769)/2179600705048108254449614382769755452 + 23393358161636176621814979569213827*sqrt(262441)/2179600705048108254449614382769755452 + 32689110612617843076919744747151617629/2179600705048108254449614382769755452","support":["V1","V2","V4","V5","E0:K5","E2:T+E2:K2+E2:K3","E3:K1"],"support_pts":[["2","-6"],["5","-2"],["1","5"],["-4","5"],["-187/21 + sqrt(9769)/21","-107/56 - sqrt(9769)/56"],["275/49","22/49"],["821/147 - sqrt(262441)/147","sqrt(262441)/245 + 551/245"]],"masses":["-5278427837064033936388020004319*sqrt(2563786129)/4047829880803629615406426710858117268 - 5293330970895907574284297341089627*sqrt(9769)/8095659761607259230812853421716234536 + 1440678915473238228378407680954013*sqrt(262441)/8095659761607259230812853421716234536 + 671335348998233961215513118860750901/4047829880803629615406426710858117268","-200078639526711225985219417786345*sqrt(262441)/1868229175755521360956812328088361816 - 411376737289966706224105566492065*sqrt(9769)/1868229175755521360956812328088361816 + 1465165568348389773375636994175*sqrt(2563786129)/1868229175755521360956812328088361816 + 42636688227533179024437275385476405/622743058585173786985604109362787272","-225954878664055903903008091393*sqrt(2563786129)/270893230484550597338737787572812463320 + 10930251923924853737314007543633*sqrt(262441)/90297743494850199112912595857604154440 + 3434884594794140438951244731647391*sqrt(9769)/54178646096910119467747557514562492664 + 1337855556574336388048274352123238961/18059548698970039822582519171520830888","2648627997043637229109143567*sqrt(2563786129)/6227430585851737869856041093627872720 + 325629304681897313432711211363*sqrt(262441)/6227430585851737869856041093627872720 + 6077031237922271283891652964373003*sqrt(9769)/6227430585851737869856041093627872720 + 621919417330260531338169969280441839/6227430585851737869856041093627872720","-7037684833038021653005474949*sqrt(2563786129)/6227430585851737869856041093627872720 + 1494648116307286741022146018303*sqrt(262441)/6227430585851737869856041093627872720 + 4720487521237082673039482984578247*sqrt(9769)/6227430585851737869856041093627872720 + 1196476581845868113474438150674568411/6227430585851737869856041093627872720","-178251878851070001332286390391471*sqrt(262441)/233528646969440170119601541011045227 - 366499275040152156454203141056567*sqrt(9769)/233528646969440170119601541011045227 + 1305329324528565434461931140265*sqrt(2563786129)/233528646969440170119601541011045227 + 37985413148165923130862299888878979/77842882323146723373200513670348409","-3569710333383676879739793488974783*sqrt(2563786129)/704322399259831553080718247689312404632 - 20747006076341907665883453649242348981/234774133086610517693572749229770801544 + 113779441638528388209955170832777417*sqrt(9769)/176080599814957888270179561922328101158 + 40617259894075419980831009339301159*sqrt(262441)/58693533271652629423393187307442700386"],"cables":[["V1","V2","-1000393197633556129926097088931725*sqrt(262441)/622743058585173786985604109362787272 - 2056883686449833531120527832460325*sqrt(9769)/622743058585173786985604109362787272 + 7325827841741948866878184970875*sqrt(2563786129)/622743058585173786985604109362787272 + 639550323412997685366559130782146075/622743058585173786985604109362787272"],["V1","V4","-513533815145581599779563844075*sqrt(2563786129)/27089323048455059733873778757281246332 + 24841481645283758493895471690075*sqrt(262441)/9029774349485019911291259585760415444 + 39032779486297050442627781041447625*sqrt(9769)/27089323048455059733873778757281246332 + 15202904051981095318730390365036806375/9029774349485019911291259585760415444"],["V1","E3:K1","-1611744516475035360529519746785289689*sqrt(2563786129)/36624764761511240760197348879844245040864 - 673325162768713796901534967391318527531*sqrt(9769)/36624764761511240760197348879844245040864 + 30626020697242224642210564025150821816477/12208254920503746920065782959948081680288 + 73322567838336765009721163980579135263*sqrt(262441)/12208254920503746920065782959948081680288"],["V2","E2:T+E2:K2+E2:K3","-9803853336808850073275751471530905*sqrt(262441)/1401171881816641020717609246066271362 - 20157460127208368604981172758111185*sqrt(9769)/1401171881816641020717609246066271362 + 71793112849071098895406212714575*sqrt(2563786129)/1401171881816641020717609246066271362 + 2089197723149125772197426493888343845/467057293938880340239203082022090454"],["V4","E4:axu0","-61624057817469791973547661289*sqrt(2563786129)/3113715292925868934928020546813936360 + 8942933392302153057802369808427*sqrt(262441)/3113715292925868934928020546813936360 + 936786707671129210623066744994743*sqrt(9769)/622743058585173786985604109362787272 + 1094609091742638862948588106282650059/622743058585173786985604109362787272"],["V5","E0:K5","349694865086995147116263674533*sqrt(2563786129)/31137152929258689349280205468139363600 + 50072047004387484103646007645729*sqrt(262441)/31137152929258689349280205468139363600 + 864945835872829227763949863965955161*sqrt(9769)/31137152929258689349280205468139363600 + 90658148171774078727767110151285562693/31137152929258689349280205468139363600"],["V5","E4:axu0","-61624057817469791973547661289*sqrt(2563786129)/12454861171703475739712082187255745440 + 8942933392302153057802369808427*sqrt(262441)/12454861171703475739712082187255745440 + 936786707671129210623066744994743*sqrt(9769)/2490972234340695147942416437451149088 + 1094609091742638862948588106282650059/2490972234340695147942416437451149088"]],"alpha":"-168661115906330038094543965080131*sqrt(9769)/6850173644436911656841645202990659992 + 10324192146557604560533425947741*sqrt(2563786129)/6850173644436911656841645202990659992 + 6089754441183688269961372925423297959/47951215511058381597891516420934619944 + 24627919533824060185242143248200575*sqrt(262441)/47951215511058381597891516420934619944","c":["-79830033036232012436025572695603073*sqrt(2563786129)/3596341163329378619841863731570096495800 + 78996953550700330967109657290999747*sqrt(262441)/1798170581664689309920931865785048247900 + 151583906112483054285264817420821167*sqrt(9769)/449542645416172327480232966446262061975 + 3564773289457916067508114868072398177035870314119/2546815911931725539388995199069817158286267350600","-1076865739372316251004382216631826737*sqrt(262441)/2568815116663841871315616951121497497000 - 12024249560821610625139105273192957*sqrt(2563786129)/17981705816646893099209318657850482479000 + 207935372408551966291775005195840889*sqrt(9769)/17981705816646893099209318657850482479000 + 673525913760703926639072320021930226060754094903/1819154222808375385277853713621297970204476679000"],"omega":"-493304798284125471702761433508706024993489587350401/2495879593693091028601215295088420815120542003588000 - 1846824964391544555246973191196754417*sqrt(9769)/503487762866113006777860922419813509412000 + 96850876652555773348881204227334931*sqrt(2563786129)/503487762866113006777860922419813509412000 + 785136687575102948895200524376443596349*sqrt(262441)/3524414340062791047445026456938694565884000","hinges":[["V1","E3:K1","-115753691432532192795470679708731395*sqrt(262441)/575414586132700579174698197051215439328 + 204443069884027161946784495920049*sqrt(9769)/575414586132700579174698197051215439328 + 12009882687331875764967345397721*sqrt(2563786129)/575414586132700579174698197051215439328 + 53145060441726843027866183246809407647224514929/449858518677815287330470337846835129639203666272"],["V1","E3:K2","200570/781798949"],["V2","E3:K2","-89755866459268045171819630192943*sqrt(262441)/4359201410096216508899228765539510904 - 455608732954804106076051183551*sqrt(2563786129)/4359201410096216508899228765539510904 + 7224064574603332855683593762045*sqrt(9769)/4359201410096216508899228765539510904 + 229797960955112412638751535589051821/4359201410096216508899228765539510904"],["V4","E0:K4","-6598006532625945003604219067401177163*sqrt(262441)/35963411633293786198418637315700964958000 - 2769806844869231978277191662235129*sqrt(2563786129)/35963411633293786198418637315700964958000 + 64150441958459863640368813401501253*sqrt(9769)/35963411633293786198418637315700964958000 + 3615706886615442423591455109873629172391/35963411633293786198418637315700964958000"],["V5","E0:K5","17842907/708168607"]],"id":323}
{"V":[["-4","-1"],["4","-5"],["6","-3"],["6","2"],["2","2"]],"rho":"5","value":"sqrt(265)/8 + 19/8","support":["V3","E3:T+E3:K3+E3:K4","E4:K3"],"support_pts":[["2","2"],["-5/2","-1/4"],["-5/4 + sqrt(265)/4","-19/8 - sqrt(265)/8"]],"masses":["sqrt(265)/108 + 25/108","29/27 - sqrt(265)/27","-11/36 + sqrt(265)/36"],"cables":[["V3","E3:T+E3:K3+E3:K4","145/243 - 5*sqrt(265)/243"],["V3","E4:K3","-5/216 + 7*sqrt(265)/216"]],"alpha":"0","c":["-19/16 - sqrt(265)/16","11/40 + sqrt(265)/40"],"omega":"-1/8","hinges":[["V3","E4:axu0","-1/12 + sqrt(265)/60"],["V3","E4:K3","137/132 - 41*sqrt(265)/660"]],"id":324}
{"V":[["6","5"],["-6","6"],["-2","-3"],["5","-6"]],"rho":"20","value":"-271192373313875*sqrt(113359080961)/14410969434350564848 - 84408985299198625*sqrt(285481)/14410969434350564848 + 177137443277025385*sqrt(397081)/14410969434350564848 + 247738545080470868435/14410969434350564848","support":["V0","V1","E2:K0","E2:K1","E3:T+E3:K0+E3:K3"],"support_pts":[["-2","-3"],["5","-6"],["31 - sqrt(397081)/19","sqrt(397081)/228 + 35/12"],["641/19 - sqrt(285481)/19","sqrt(285481)/228 + 613/228"],["-200/57","15/38"]],"masses":["-266283914068375*sqrt(113359080961)/260914393969294437248 - 82881220859394125*sqrt(285481)/260914393969294437248 + 1027433851186089357835/3391887121600827684224 + 2261107364183206385*sqrt(397081)/3391887121600827684224","-1488549943504415*sqrt(397081)/14410969434350564848 + 4965234429364625*sqrt(285481)/100876786040453953936 + 15952492547875*sqrt(113359080961)/100876786040453953936 + 2124815333986035515/14410969434350564848","-2199666522726163325*sqrt(113359080961)/2092454558537890204689792 + 14218168802384128215965/2092454558537890204689792 + 153541261862826283825*sqrt(285481)/2092454558537890204689792 + 17323701313925239750235*sqrt(397081)/27201909260992572660967296","-47866363962536527675*sqrt(397081)/139988157085281386933472 - 209619040567029927275*sqrt(285481)/979917099596969708534304 + 587672289034293775*sqrt(113359080961)/979917099596969708534304 + 43817538836153013187175/139988157085281386933472","-51672034188868757895*sqrt(397081)/60205996408414691394976 + 1894045964247628875*sqrt(285481)/4631230492954976261152 + 13837903780627602194211/60205996408414691394976 + 6085262349608625*sqrt(113359080961)/4631230492954976261152"],"cables":[["V0","V1","-3694964833665459475*sqrt(397081)/1227966290221766552048 - 4112786756063907125*sqrt(285481)/1227966290221766552048 + 6844968847934625*sqrt(113359080961)/1227966290221766552048 + 2545625844880727880975/1227966290221766552048"],["V0","E2:K0","-242402494374999851125*sqrt(113359080961)/36269212347990096881289728 - 126867853348150274296375*sqrt(285481)/36269212347990096881289728 + 1169004649927300749283229905/471499760523871259456766464 + 2141410309151723987371555*sqrt(397081)/471499760523871259456766464"],["V0","E3:T+E3:K0+E3:K3","-1291800854721718947375*sqrt(397081)/647214461390457932495992 + 47351149106190721875*sqrt(285481)/49785727799265994807384 + 345947594515690054855275/647214461390457932495992 + 152131558740215625*sqrt(113359080961)/49785727799265994807384"],["V1","E2:K1","-711185180573058272125*sqrt(397081)/1551535407695202038512648 + 761487339482497375*sqrt(113359080961)/1551535407695202038512648 + 1957040991762592520125*sqrt(285481)/1551535407695202038512648 + 1766934628191892869169625/1551535407695202038512648"]],"alpha":"1871697329385*sqrt(113359080961)/7205484717175282424 + 1382695351742835*sqrt(285481)/7205484717175282424 + 1804346775656229*sqrt(397081)/7205484717175282424 + 1418077838654927103/7205484717175282424","c":["-1935770271095757187*sqrt(397081)/158520663777856213328 - 1198755575383762742625/158520663777856213328 + 1371832457810289371*sqrt(285481)/158520663777856213328 + 3892301041753761*sqrt(113359080961)/158520663777856213328","-2290045157649807957*sqrt(397081)/288219388687011296960 - 815163530049320023767/288219388687011296960 + 1540650428408686621*sqrt(285481)/288219388687011296960 + 4434685788381511*sqrt(113359080961)/288219388687011296960"],"omega":"-135348795735834733*sqrt(113359080961)/45178389176689020798480 - 15704979903792075221*sqrt(285481)/15059463058896340266160 + 25222730084749729811797/45178389176689020798480 + 69539482626826226287*sqrt(397081)/45178389176689020798480","hinges":[["V0","E2:K0","-341383829877857*sqrt(113359080961)/4755619913335686399840 - 9124218956295833*sqrt(285481)/250295784912404547360 - 10290362718886159*sqrt(397081)/1585206637778562133280 + 25816232312841452027/250295784912404547360"],["V1","E2:K1","-925280226883769393*sqrt(397081)/594452489166960799980 - 5858131500518665459/10428991038016856140 + 33198064579345003*sqrt(285481)/31286973114050568420 + 602968080968929*sqrt(113359080961)/198150829722320266660"]],"id":325}
{"V":[["-1","4"],["-4","-4"],["2","-6"],["5","-5"],["1","3"]],"rho":"10","value":"1879233425*sqrt(3601)/70739442243 + 286892833625/70739442243","support":["V3","V4","E0:K4","E2:T+E2:K2+E2:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["1","3"],["-1","4"],["-71/9 + sqrt(3601)/9","-73/27 - sqrt(3601)/27"],["25/9","-5/9"],["-25/9","-20/27"]],"masses":["6631835775/125759008432 - 557625*sqrt(3601)/125759008432","2128305925*sqrt(3601)/3395493227664 + 468648064925/3395493227664","76045477400/2334401594019 + 2072097325*sqrt(3601)/2334401594019","48545037873/125759008432 - 4081815*sqrt(3601)/125759008432","540408802899/1383349092752 - 2043963285*sqrt(3601)/1383349092752"],"cables":[["V3","V4","4421223850/7859938027 - 371750*sqrt(3601)/7859938027"],["V3","E2:T+E2:K2+E2:K3","1213625946825/2012144134912 - 102045375*sqrt(3601)/2012144134912"],["V4","E0:K4","14229669955925/63028843038513 + 260462139325*sqrt(3601)/63028843038513"],["V4","E4:T+E4:K0+E4:K4","13510220072475/22133585484032 - 51099082125*sqrt(3601)/22133585484032"]],"alpha":"48377307*sqrt(3601)/7859938027 + 3051182575/7859938027","c":["-92211051025/141478884486 + 673592075*sqrt(3601)/141478884486","-65464373887/188638512648 + 849206249*sqrt(3601)/188638512648"],"omega":"-111740330701/565915537944 + 886917295*sqrt(3601)/565915537944","hinges":[["V3","V1","5487682061/47159628162 - 40086943*sqrt(3601)/47159628162"],["V4","E0:axu0","-4059648849461/11318310758880 + 74015813731*sqrt(3601)/11318310758880"],["V4","E0:K4","751145346609/1257590084320 - 10415982999*sqrt(3601)/1257590084320"]],"id":326}
{"V":[["0","1"],["-1","-5"],["0","-5"],["4","-3"]],"rho":"20","value":"25/146","support":["V1","V3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-5"],["0","1"],["20/19","-1/19"],["-10/57","-1/19"]],"masses":["7/1752","241/3504","1083/8176","3249/4088"],"cables":[["V1","V3","175/2628"],["V3","E2:T+E2:K2+E2:K3","1083/8176"],["V3","E3:T+E3:K0+E3:K3","3249/4088"]],"alpha":"141/146","c":["-253/292","1/146"],"omega":"-107/5548","hinges":[["V3","V1","21/292"]],"id":327}
{"V":[["0","1"],["-1","-5"],["0","-5"],["4","-3"]],"rho":"5","value":"5/24","support":["V3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["0","1"],["5/4","-1/4"],["-5/24","-1/4"]],"masses":["1/5","4/35","24/35"],"cables":[["V3","E2:K0","3/35 + sqrt(29)/35"],["V3","E3:T+E3:K0+E3:K3","24/35"],["E2:T+E2:K2+E2:K3","E2:K0","4*sqrt(29)/245 + 32/245"]],"alpha":"1","c":["-13/12","1/24"],"omega":"-1/24","hinges":[["V3","V1","7/24"],["E2:K0","V1","0"]],"id":328}
{"V":[["0","1"],["-1","-5"],["0","-5"],["4","-3"]],"rho":"7","value":"35/181","support":["V1","V3","E2:T+E2:K2+E2:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["0","-5"],["0","1"],["7/6","-1/6"],["-7/36","-1/6"]],"masses":["1/1086","1115/7602","1080/8869","6480/8869"],"cables":[["V1","V3","35/6516"],["V3","E2:T+E2:K2+E2:K3","1080/8869"],["V3","E3:T+E3:K0+E3:K3","6480/8869"]],"alpha":"174/181","c":["-1","4/181"],"omega":"-71/1086","hinges":[["V3","V1","42/181"]],"id":329}
{"V":[["5","4"],["-4","-2"],["6","-5"],["6","-4"]],"rho":"100","value":"2*sqrt(1353649)/1485 + 214/135","support":["V3","E0:K3","E3:T+E3:K0+E3:K3"],"support_pts":[["5","4"],["-74/27 + 2*sqrt(1353649)/297","-107/45 - sqrt(1353649)/495"],["-100/99","-2/297"]],"masses":["2*sqrt(1353649)/51765 + 2386/51765","-187/12876 + sqrt(1353649)/12876","2473119/2553740 - 297*sqrt(1353649)/2553740"],"cables":[["V3","E0:K3","565279/280053 + 503*sqrt(1353649)/280053"],["V3","E3:T+E3:K0+E3:K3","2473119/15194753 - 297*sqrt(1353649)/15194753"]],"alpha":"0","c":["-214/135 - 2*sqrt(1353649)/1485","77/4500 + sqrt(1353649)/49500"],"omega":"-2/297","hinges":[["V3","E0:K3","1711/30105 - 29*sqrt(1353649)/662310"]],"id":330}
{"V":[["-6","6"],["-5","-5"],["6","-3"],["2","3"]],"rho":"50","value":"-25495227997290*sqrt(2940481219)/47969655205717111 - 10468548026961480*sqrt(12181)/47969655205717111 + 2951733259264230*sqrt(241399)/47969655205717111 + 1788917945540721660/47969655205717111","support":["V0","V2","E0:K2","E1:T+E1:K1+E1:K2","E2:K0"],"support_pts":[["-5","-5"],["2","3"],["593/49 - sqrt(241399)/49","-1019/539 - 2*sqrt(241399)/539"],["200/49","-6/49"],["340/147 - 10*sqrt(12181)/147","5*sqrt(12181)/196 + 565/196"]],"masses":["-3799778628129472*sqrt(241399)/46482595894339880559 + 7454421441536*sqrt(2940481219)/15494198631446626853 + 4037910707166595838/46482595894339880559 + 16546897027347206*sqrt(12181)/15494198631446626853","-3156489548586803185*sqrt(12181)/250257691208226168087 - 1149911467538710585*sqrt(2940481219)/46798188255938293432269 + 136666035026673736495*sqrt(241399)/46798188255938293432269 + 6522749460552161529065/4254380750539844857479","-18682683911752127381*sqrt(12181)/1584965377652099064551 - 35466163716328127*sqrt(2940481219)/1584965377652099064551 + 12688236268298151115*sqrt(241399)/4754896132956297193653 + 6568931184661267631065/4754896132956297193653","-32285730419470007270*sqrt(241399)/4254380750539844857479 - 10928850058494289118015/4254380750539844857479 + 6735518538053039560*sqrt(12181)/250257691208226168087 + 278863971031247210*sqrt(2940481219)/4254380750539844857479","-8044343812565440*sqrt(2940481219)/421605299603047688579 - 137285275433810444*sqrt(12181)/38327754509367971689 + 21742716340518357796/38327754509367971689 + 877690268074046912*sqrt(241399)/421605299603047688579"],"cables":[["V0","V2","-4247800886306584000*sqrt(241399)/1413617769257277544059 - 70604197286568649250/128510706296116140369 + 319533044178277750*sqrt(12181)/42836902098705380123 + 12665652251696000*sqrt(2940481219)/471205923085759181353"],["V0","E2:K0","-110907228367088256*sqrt(2940481219)/7167290093251810705843 + 7647838231459634304*sqrt(241399)/7167290093251810705843 + 11635248780392692584*sqrt(12181)/651571826659255518713 + 1699766310881768971944/651571826659255518713"],["V2","E0:K2","-18500684296010025296365*sqrt(12181)/58643718973127665388387 - 37550683008838690945*sqrt(2940481219)/58643718973127665388387 + 13319072879395884024245*sqrt(241399)/175931156919382996165161 + 6557598937170699760736465/175931156919382996165161"],["V2","E1:T+E1:K1+E1:K2","-3228573041947000727000*sqrt(241399)/216973418277532087731429 - 1092885005849428911801500/216973418277532087731429 + 673551853805303956000*sqrt(12181)/12763142251619534572437 + 27886397103124721000*sqrt(2940481219)/216973418277532087731429"]],"alpha":"-633742173947491365/815484138497190887 - 1165642170992721*sqrt(241399)/815484138497190887 + 6194557865257380*sqrt(12181)/815484138497190887 + 13408638943905*sqrt(2940481219)/815484138497190887","c":["-327216941926173*sqrt(2940481219)/1630968276994381774 - 69897152724565158*sqrt(12181)/815484138497190887 + 17415819921342384*sqrt(241399)/815484138497190887 + 10135758471597193368/815484138497190887","-1778186968804038621/20387103462429772175 - 5576771641325091*sqrt(241399)/40774206924859544350 + 2842619941346502*sqrt(12181)/4077420692485954435 + 2487542438823*sqrt(2940481219)/1630968276994381774"],"omega":"-75241474073319*sqrt(2940481219)/79917445572724706926 - 15412803320553834*sqrt(12181)/39958722786362353463 + 1716856971268323067/39958722786362353463 + 4374988272303135*sqrt(241399)/39958722786362353463","hinges":[["V0","E2:axu0","-509938127407917*sqrt(2940481219)/815484138497190887000 - 52654025140975221*sqrt(12181)/203871034624297721750 + 6231536619058456989/203871034624297721750 + 58347217101734253*sqrt(241399)/815484138497190887000"],["V0","E2:K0","-1535418125590664253*sqrt(241399)/815484138497190887000 - 161160833103230091989/203871034624297721750 + 19056257171644681373*sqrt(12181)/2650323450115870382750 + 181215173482727421*sqrt(2940481219)/10601293800463481531000"],["V2","E0:K2","-138923256999015*sqrt(241399)/1630968276994381774 + 703830913613049/815484138497190887 + 209197382983116*sqrt(12181)/815484138497190887 + 539732066328*sqrt(2940481219)/815484138497190887"]],"id":331}
{"V":[["-6","6"],["-5","-5"],["6","-3"],["2","3"]],"rho":"4","value":"4023945*sqrt(1321)/241484986 + 3767674095/241484986","support":["V0","V2","V3","E0:K2","E1:T+E1:K1+E1:K2"],"support_pts":[["-5","-5"],["2","3"],["-6","6"],["59/6 - sqrt(1321)/6","-76/33 - sqrt(1321)/33"],["16/3","-2"]],"masses":["137767893/603712465 - 126498*sqrt(1321)/603712465","14575623*sqrt(1321)/17869888964 + 6402803253/17869888964","15835390/120742493 - 14540*sqrt(1321)/120742493","8172136481/89349444820 + 286566679*sqrt(1321)/89349444820","1705545531/8934944482 - 32996349*sqrt(1321)/8934944482"],"cables":[["V0","V2","413303679/2052622381 - 379494*sqrt(1321)/2052622381"],["V0","V3","551071572/2052622381 - 505992*sqrt(1321)/2052622381"],["V2","V3","133017276/2052622381 - 122136*sqrt(1321)/2052622381"],["V2","E0:K2","34184577429/165296472917 + 1071167616*sqrt(1321)/165296472917"],["V2","E1:T+E1:K1+E1:K2","6822182124/22337361205 - 131985396*sqrt(1321)/22337361205"]],"alpha":"2105277/482969972 + 1519911*sqrt(1321)/482969972","c":["308535339/120742493 - 479331*sqrt(1321)/120742493","80768751/1931879888 + 4726521*sqrt(1321)/1931879888"],"omega":"294585*sqrt(1321)/482969972 + 81425977/1448909916","hinges":[["V2","E0:axu0","-15273156/1328167423 + 17753451*sqrt(1321)/5312669692"],["V2","E0:K2","4824865527/10625339384 - 51276117*sqrt(1321)/10625339384"]],"id":332}
{"V":[["-6","-1"],["-4","-6"],["2","0"],["-2","3"],["-5","1"]],"rho":"4","value":"26/5","support":["V1","V3","V4","E1:K3","E1:K3","E1:K4"],"support_pts":[["-4","-6"],["-2","3"],["-5","1"],["-sqrt(217)/6 - 5/6","-17/6 - sqrt(217)/6"],["-5/6 + sqrt(217)/6","-17/6 + sqrt(217)/6"],["-5/2 + sqrt(705)/6","-9/2 + sqrt(705)/6"]],"masses":["11/575","8/35","1/20","-10486569*sqrt(217)/662804800 - 1001*sqrt(705)/610880 + 13871*sqrt(152985)/94686400 + 6477819/21380800","-13871*sqrt(152985)/94686400 - 1001*sqrt(705)/610880 + 10486569*sqrt(217)/662804800 + 6477819/21380800","1001*sqrt(705)/305440 + 147147/1527200"],"cables":[["V1","V4","11/230"],["V1","E1:K4","-99/9200 + 11*sqrt(705)/9200"],["V3","V4","31/460"],["V3","E1:K3","-21093*sqrt(217)/10086160 - 143*sqrt(705)/763600 + 2431*sqrt(152985)/23671600 + 1118361/5345200"],["V3","E1:K3","-2431*sqrt(152985)/23671600 - 143*sqrt(705)/763600 + 21093*sqrt(217)/10086160 + 1118361/5345200"],["V3","E1:K4","143*sqrt(705)/381800 + 18447/381800"]],"alpha":"2/5","c":["9/5","-7/20"],"omega":"-1/3","hinges":[],"id":333}
{"V":[["3","4"],["-5","5"],["-1","-4"],["0","-6"],["2","-2"]],"rho":"50","value":"2853647642239800/213961223447869 - 7269971722650*sqrt(52049)/213961223447869","support":["V0","V1","V2","E3:axu0+E3:K1","E3:K2","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-4"],["0","-6"],["2","-2"],["0","35/8"],["257/14 - sqrt(52049)/14","sqrt(52049)/112 + 233/112"],["-1250/441","25/196"]],"masses":["284428462500*sqrt(52049)/173094629769326021 + 181338332883750/173094629769326021","3206518145412575/17758781546173127 - 12589449142725*sqrt(52049)/17758781546173127","39072885737400/213961223447869 + 181141859925*sqrt(52049)/213961223447869","4122290821057680/17758781546173127 - 17697211393680*sqrt(52049)/17758781546173127","83183760270*sqrt(52049)/213961223447869 + 22468199992290/213961223447869","81079860148560*sqrt(52049)/173094629769326021 + 51692740383840696/173094629769326021"],"cables":[["V0","V1","284428462500*sqrt(52049)/213961223447869 + 181338332883750/213961223447869"],["V0","E4:T+E4:K0+E4:K4","101349825185700000*sqrt(52049)/140033555483384750989 + 64615925479800870000/140033555483384750989"],["V1","V2","142214231250*sqrt(52049)/213961223447869 + 90669166441875/213961223447869"],["V1","E3:axu0+E3:K1","7214008936850940000/1473978868332369541 - 30970119938940000*sqrt(52049)/1473978868332369541"],["V2","E3:K2","21340926868950*sqrt(52049)/1497728564135083 + 4894702068209850/1497728564135083"]],"alpha":"276951303720*sqrt(52049)/213961223447869 + 105250837076829/213961223447869","c":["-9399810629760456/2781495904822297 + 45465724301509*sqrt(52049)/2781495904822297","-2699736293496407/4559829352167700 + 12492253764801*sqrt(52049)/4559829352167700"],"omega":"119912856913931703/545173197345170212 - 82369485522199*sqrt(52049)/77881885335024316","hinges":[["V0","E3:K0","23100957103846/5349030586196725 - 117704304081*sqrt(52049)/10698061172393450"],["V1","E3:axu0+E3:K1","4613474231286041/42792244689573800 - 15829838224613*sqrt(52049)/42792244689573800"],["V2","E3:K2","-169276927727457267/556299180964459400 + 773728672235031*sqrt(52049)/556299180964459400"]],"id":334}
{"V":[["5","-2"],["-1","6"],["-5","0"],["-5","-3"],["-1","-6"],["5","-6"]],"rho":"2","value":"63/4","support":["V0","V1","V3","V4","E3:K0"],"support_pts":[["-5","-3"],["-1","-6"],["5","-2"],["-1","6"],["-35/8 + 3*sqrt(385)/8","21/2 - sqrt(385)/2"]],"masses":["49/172","7/144","2023/6192 - 37*sqrt(385)/30960","17731/58824 - 37*sqrt(385)/39216","2257/58824 + 629*sqrt(385)/294120"],"cables":[["V0","V3","2023/33282 - 37*sqrt(385)/166410"],["V0","V4","153713/843144 - 97*sqrt(385)/281048"],["V0","E3:K0","21917/2529432 + 7177*sqrt(385)/12647160"],["V1","V4","2471/49248 - 7*sqrt(385)/16416"],["V1","E3:K0","7/1824 + 7*sqrt(385)/16416"],["V3","V4","10115/59168 - 37*sqrt(385)/59168"],["V4","E3:K0","2093*sqrt(385)/13411872 + 23303/4470624"]],"alpha":"1/2","c":["11/4","25/48"],"omega":"25/24","hinges":[],"id":335}
{"V":[["-6","-2"],["-5","-6"],["3","-5"],["6","-2"],["0","2"]],"rho":"5","value":"645/112","support":["V3","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K3+E3:K4"],"support_pts":[["0","2"],["0","-43/8"],["15/4","-1/2"],["-15/4","-1/2"]],"masses":["946/2065","164/1239","43/210","43/210"],"cables":[["V3","E0:axu0+E0:K3","35260/73101"],["V3","E2:T+E2:K2+E2:K3","43/210"],["V3","E3:T+E3:K3+E3:K4","43/210"]],"alpha":"13/28","c":["-59/112","81/224"],"omega":"-59/224","hinges":[["V3","E0:axu0+E0:K3","59/112"],["E2:K4","V1","0"]],"id":336}
{"V":[["-6","-2"],["-5","-6"],["3","-5"],["6","-2"],["0","2"]],"rho":"5/2","value":"1935/277","support":["V3","E0:axu0+E0:K3","E2:T+E2:K2+E2:K3","E3:T+E3:K3+E3:K4"],"support_pts":[["0","2"],["0","-43/8"],["5","-4/3"],["-5","-4/3"]],"masses":["47042/81715","2368/16343","387/2770","387/2770"],"cables":[["V3","E0:axu0+E0:K3","254560/964237"],["V3","E2:T+E2:K2+E2:K3","387/2770"],["V3","E3:T+E3:K3+E3:K4","387/2770"]],"alpha":"97/277","c":["-88747742421/69443854295 + sqrt(201)/752099505","48736050417/55555083436 - sqrt(201)/200559868"],"omega":"-177495480687/277775417180 - sqrt(201)/1002799340","hinges":[["V3","E0:axu0+E0:K3","sqrt(201)/1002799340 + 354990961097/277775417180"],["E2:K0","V1","0"],["E3:K2","V0","1/100279934"]],"id":337}
{"V":[["0","4"],["-5","-3"],["-5","-4"],["4","-4"],["4","0"]],"rho":"5","value":"4240/517","support":["V2","V3","V4","E1:axu0+E1:K4","E4:T+E4:K0+E4:K4"],"support_pts":[["4","-4"],["4","0"],["0","4"],["0","-4"],["-25/7","-1"]],"masses":["35/517","105/517","736/2585","73/517","784/2585"],"cables":[["V2","V3","105/517"],["V2","V4","35/517"],["V3","V4","105/517"],["V4","E1:axu0+E1:K4","365/1034"],["V4","E4:T+E4:K0+E4:K4","784/2585"]],"alpha":"252/517","c":["-764/517","0"],"omega":"-551/2068","hinges":[["V4","E1:axu0+E1:K4","204/517"]],"id":338}
{"V":[["4","-2"],["0","5"],["-3","2"],["-6","-6"],["-3","-6"]],"rho":"10","value":"7804515/884582","support":["V1","V3","V4","E0:K4","E2:T+E2:K2+E2:K3"],"support_pts":[["-3","-6"],["0","5"],["-3","2"],["-45/13","-6"],["200/63","-5/9"]],"masses":["38095/442291","810053/8845820","567665/1769164","98865/1769164","3941217/8845820"],"cables":[["V1","V3","38095/442291"],["V1","V4","1866655/3538328"],["V3","V4","170435/442291"],["V3","E2:T+E2:K2+E2:K3","3941217/8845820"],["V4","E0:K4","1482975/3538328"]],"alpha":"539539/884582","c":["670059/1769164","-2196259/17691640"],"omega":"-3179893/31844952","hinges":[["V3","E1:axu0+E1:K3","634205/3538328"],["V4","E0:K4","124509/3538328"]],"id":339}
{"V":[["-3","4"],["-5","-2"],["0","-1"],["4","0"],["1","4"]],"rho":"100","value":"6440189/1401902 - 6241*sqrt(24985)/1401902","support":["V1","V2","V3","V4","E0:K4","E3:axu0+E3:K1"],"support_pts":[["0","-1"],["4","0"],["1","4"],["-3","4"],["175/198 - 5*sqrt(24985)/198","-163/198 - sqrt(24985)/198"],["0","4"]],"masses":["8316217/10514265 - 80501*sqrt(24985)/52571325","-4162905/5607608 + 31205*sqrt(24985)/5607608","-10539/1401902 + 79*sqrt(24985)/1401902","506087/29439942 + 6715*sqrt(24985)/29439942","53292926/73599855 - 278633*sqrt(24985)/73599855","3661627/16822824 - 223807*sqrt(24985)/420570600"],"cables":[["V1","V2","-8325810/13318069 + 62410*sqrt(24985)/13318069"],["V1","V3","-6344478/13318069 + 47558*sqrt(24985)/13318069"],["V1","V4","-695574/700951 + 5214*sqrt(24985)/700951"],["V1","E3:axu0+E3:K1","36616270/2102853 - 447614*sqrt(24985)/10514265"],["V2","E2:K0","-7472414475/213089104 - 54117765*sqrt(19009)/213089104 + 405665*sqrt(474939865)/213089104 + 56012975*sqrt(24985)/213089104"],["V3","E2:K0","-6013085*sqrt(19009)/7085212708 - 280764815/7085212708 + 18941435*sqrt(24985)/63766914372 + 405665*sqrt(474939865)/63766914372"],["V4","E0:K4","7318481*sqrt(24985)/824318376 + 1831687285/824318376"]],"alpha":"-832581/5607608 + 6241*sqrt(24985)/5607608","c":["386212913/207481496 - 6572721*sqrt(24985)/1037407480","1137933921/20748149600 - 11304189*sqrt(24985)/20748149600"],"omega":"264373223/10270334052 - 9320183*sqrt(24985)/51351670260","hinges":[["V1","E3:axu0+E3:K1","-10539/7009510 + 79*sqrt(24985)/7009510"],["V4","E0:K4","-6175983/207481496 + 199949*sqrt(24985)/1037407480"]],"id":340}
{"V":[["-2","6"],["-5","-3"],["-3","-6"],["6","-2"],["5","2"]],"rho":"10","value":"1000*sqrt(11281)/22077 + 274448/22077","support":["V2","V3","V4","E1:K4","E4:T+E4:K0+E4:K4"],"support_pts":[["6","-2"],["5","2"],["-2","6"],["61/18 - sqrt(11281)/18","-256/81 - 2*sqrt(11281)/81"],["-40/9","-4/3"]],"masses":["2554/7359 - 10*sqrt(11281)/7359","8939/36795 - 7*sqrt(11281)/7359","1475*sqrt(11281)/2104674 + 373903/2104674","-14117/249314 + 583*sqrt(11281)/249314","1676421/5801345 - 846*sqrt(11281)/1160269"],"cables":[["V2","V3","35756/22077 - 140*sqrt(11281)/22077"],["V2","V4","1277/22077 - 5*sqrt(11281)/22077"],["V3","V4","8939/22077 - 35*sqrt(11281)/22077"],["V4","E1:K4","2236695/6482164 + 36375*sqrt(11281)/6482164"],["V4","E4:T+E4:K0+E4:K4","6705684/12762959 - 16920*sqrt(11281)/12762959"]],"alpha":"50*sqrt(11281)/17171 + 542/1561","c":["-265652/154539 + 50*sqrt(11281)/154539","-1575716/2318085 + 1795*sqrt(11281)/463617"],"omega":"-9713/42147 + 400*sqrt(11281)/463617","hinges":[["V4","V1","-20975/22077 + 200*sqrt(11281)/22077"],["V4","E1:K4","568175/463617 - 4700*sqrt(11281)/463617"]],"id":341}
{"V":[["6","-3"],["4","5"],["-5","2"],["-6","-2"],["-6","-5"],["-2","-5"]],"rho":"20","value":"25187206751025/1647689808844 - 35910958545*sqrt(161)/1647689808844","support":["V2","V4","V5","E1:K5","E2:K4","E4:K2"],"support_pts":[["-2","-5"],["4","5"],["-5","2"],["-500/93","-5"],["201/19 - 9*sqrt(161)/19","-141/76 - 9*sqrt(161)/76"],["-44/19","55/19"]],"masses":["569216008134598/1875482924916683 - 19747315596162*sqrt(161)/1875482924916683","172949273343*sqrt(161)/26363036941504 + 2806399545873/26363036941504","-4042803720285/98037543626218 + 226362611475*sqrt(161)/14005363375174","-75196149197301/7243244399678224 + 4210344573435*sqrt(161)/1034749199954032","1313189814321*sqrt(161)/191132017825904 + 28594458357311/191132017825904","220526120753999/448171628005568 - 10367649535551*sqrt(161)/448171628005568"],"cables":[["V2","V4","1787650474995*sqrt(161)/382264035651808 + 94578951555165/382264035651808"],["V2","V5","-384066353427075/4397684099804636 + 150531136630875*sqrt(161)/4397684099804636"],["V2","E4:K2","2425787328293989/672257442008352 - 38014714963687*sqrt(161)/224085814002784"],["V4","E2:K4","233073652846419*sqrt(161)/3249244303040368 + 3224665459881789/3249244303040368"],["V5","E1:K5","-1879903729932525/12675677699436892 + 15036944905125*sqrt(161)/258687299988508"]],"alpha":"1216064745*sqrt(161)/1647689808844 + 170008822515/1647689808844","c":["-574912580775/823844904422 + 5709215385*sqrt(161)/823844904422","70900351423/4119224522110 - 1457160633*sqrt(161)/4119224522110"],"omega":"-240061408339/7826526592009 - 734993766*sqrt(161)/7826526592009","hinges":[["V2","E4:axu0","153549189*sqrt(161)/2059612261055 + 2932188165738754414/1855360972419709865265"],["V2","E4:K2","7965349/900830223"],["V4","E2:K4","-2071800173/145384394898 + 39255569*sqrt(161)/24230732483"],["V5","E1:K5","13075965*sqrt(161)/411922452211 + 1828051855/411922452211"]],"id":342}
{"V":[["6","-3"],["4","5"],["-5","2"],["-6","-2"],["-6","-5"],["-2","-5"]],"rho":"10","value":"-723015591817*sqrt(325981)/2327969458855440 + 506759101087*sqrt(1801)/2327969458855440 + 53933612895067*sqrt(181)/2327969458855440 + 34911089087738243/2327969458855440","support":["V2","V4","V5","E1:K5","E2:K4","E4:K2"],"support_pts":[["-2","-5"],["4","5"],["-5","2"],["-250/43","-5"],["91/9 - sqrt(1801)/9","-71/36 - sqrt(1801)/36"],["-52/9 + 2*sqrt(181)/9","2*sqrt(181)/27 + 47/27"]],"masses":["-116110446129175699*sqrt(1801)/80175268162981353600 - 3918904470149561*sqrt(325981)/80175268162981353600 + 334168204715257211*sqrt(181)/80175268162981353600 + 21073204779385140649/80175268162981353600","-487153002996869*sqrt(181)/762194445047484800 + 955042514519*sqrt(325981)/762194445047484800 + 1180943042849671*sqrt(1801)/762194445047484800 + 98695658038457579/762194445047484800","-972544826075563*sqrt(181)/32591572423976160 - 9138010887343*sqrt(1801)/32591572423976160 + 13037603736313*sqrt(325981)/32591572423976160 + 9839779762888333/32591572423976160","-41819427521249209*sqrt(181)/10690035755064180480 - 392934468155749*sqrt(1801)/10690035755064180480 + 560616960661459*sqrt(325981)/10690035755064180480 + 423110529804198319/10690035755064180480","-634462312916379*sqrt(181)/820824786974214400 + 2824819595529*sqrt(325981)/820824786974214400 + 1201885110742361*sqrt(1801)/820824786974214400 + 120450674853001589/820824786974214400","-1482752247020117*sqrt(325981)/3631632355814486400 - 4533348511096003*sqrt(1801)/3631632355814486400 + 433750601270360953/3631632355814486400 + 112567926746685167*sqrt(181)/3631632355814486400"],"cables":[["V2","V4","-231422991477259*sqrt(181)/125537908596056320 + 2629872130009*sqrt(325981)/125537908596056320 + 98293378325801*sqrt(1801)/125537908596056320 + 35750767735222789/125537908596056320"],["V2","V5","-972544826075563*sqrt(181)/16968310722324096 - 9138010887343*sqrt(1801)/16968310722324096 + 13037603736313*sqrt(325981)/16968310722324096 + 9839779762888333/16968310722324096"],["V2","E4:K2","-11883290918669849*sqrt(325981)/10894897067443459200 - 24990328970776579*sqrt(1801)/2723724266860864800 + 2059597636124405179/2723724266860864800 + 924555119231057699*sqrt(181)/10894897067443459200"],["V4","E2:K4","-25689822879005001*sqrt(181)/13954021378561644800 - 191526684457149*sqrt(325981)/13954021378561644800 + 113709224854535859*sqrt(1801)/13954021378561644800 + 6442352573182066791/13954021378561644800"],["V5","E1:K5","-209097137606246045*sqrt(181)/7483025028544926336 - 1964672340778745*sqrt(1801)/7483025028544926336 + 2803084803307295*sqrt(325981)/7483025028544926336 + 2115552649020991595/7483025028544926336"]],"alpha":"521525227423*sqrt(1801)/20951725129698960 + 158640152711*sqrt(325981)/20951725129698960 + 25643881227883*sqrt(181)/20951725129698960 + 1683559707168371/20951725129698960","c":["-74930089644806647398913/121840089796600823780028 - 6308718994447*sqrt(181)/1745977094141580 - 9146871997*sqrt(1801)/1745977094141580 + 34867466969*sqrt(325981)/349195418828316","-8066817478987*sqrt(181)/34919541882831600 - 171826320647*sqrt(325981)/34919541882831600 - 232145163367*sqrt(1801)/34919541882831600 + 405279109502021081072749/12184008979660082378002800"],"omega":"-1926248939051029012987019/27414020204235185350506300 - 172766279273*sqrt(325981)/78568969236371100 + 347040910697*sqrt(1801)/78568969236371100 + 26271260066867*sqrt(181)/78568969236371100","hinges":[["V2","E4:K2","-24639160162991*sqrt(181)/43649427353539500 - 347892802601*sqrt(1801)/43649427353539500 + 121901524781*sqrt(325981)/43649427353539500 + 1318437442772051/43649427353539500"],["V4","E2:axu0","-3526216840633*sqrt(325981)/1676138010375916800 + 88091890503107/1676138010375916800 + 3935021490751*sqrt(1801)/1676138010375916800 + 349727572883371*sqrt(181)/1676138010375916800"],["V4","E2:K4","-8596135644682267*sqrt(181)/1676138010375916800 - 16946887855087*sqrt(1801)/1676138010375916800 + 2178062549623117/1676138010375916800 + 229520147471497*sqrt(325981)/1676138010375916800"],["V5","E1:K5","3317149/348916633"]],"id":343}
{"V":[["4","6"],["-5","4"],["-4","-2"],["-3","-4"],["-1","-5"],["3","-3"]],"rho":"50","value":"-48388377377692531413*sqrt(23209)/74828914827957820555 - 20731529285134596110897/224486744483873461665 + 57921117586296133*sqrt(148958355961)/224486744483873461665 + 9201422029900600799*sqrt(6418129)/224486744483873461665","support":["V0","V3","E4:K0","E4:K3","E5:T+E5:K0+E5:K5"],"support_pts":[["-4","-2"],["3","-3"],["-659/49 + 3*sqrt(23209)/49","2*sqrt(23209)/147 + 104/49"],["-1927/196 + sqrt(6418129)/196","sqrt(6418129)/882 + 2581/882"],["-650/147","26/49"]],"masses":["-1624094669230454666827439/259805992282669552966960 - 10363374189110198008233*sqrt(23209)/259805992282669552966960 + 4135002711587531251*sqrt(148958355961)/259805992282669552966960 + 656891762963879476553*sqrt(6418129)/259805992282669552966960","-3540612978855551079*sqrt(23209)/5911484271408667823845 + 1412710185031613*sqrt(148958355961)/5911484271408667823845 + 224424927558551239*sqrt(6418129)/5911484271408667823845 + 1677167142661047738363/5911484271408667823845","-19925781232979282784214407*sqrt(23209)/103293834028512975494122000 - 842352849604274977603923*sqrt(6418129)/103293834028512975494122000 + 2138479044807940938719814879/103293834028512975494122000 + 7878318938867412678759*sqrt(148958355961)/103293834028512975494122000","-1733166313326732844514785359/68573217548340546756602000 - 4410476522753184738939*sqrt(148958355961)/68573217548340546756602000 + 11173742073252609638961747*sqrt(23209)/68573217548340546756602000 + 689422527533800336255383*sqrt(6418129)/68573217548340546756602000","-14086928277922702720791*sqrt(6418129)/3154787049146701714598800 - 88674405604249316397*sqrt(148958355961)/3154787049146701714598800 + 222240736069784085677751*sqrt(23209)/3154787049146701714598800 + 36403969800970913636707653/3154787049146701714598800"],"cables":[["V0","V3","-282333170308380515019*sqrt(6418129)/8680154120043107184380 - 4600413151148220424071*sqrt(23209)/8680154120043107184380 + 1815917458226746527*sqrt(148958355961)/8680154120043107184380 + 717427558829875916533587/8680154120043107184380"],["V0","E4:K0","-8420303627422512577224573*sqrt(23209)/7230568381995908284588540 - 1686895794539747607525337053/14461136763991816569177080 + 1349484636008223285804267*sqrt(6418129)/28922273527983633138354160 + 13411960501710746924589*sqrt(148958355961)/28922273527983633138354160"],["V0","E5:K3","-1245782772877517927689*sqrt(30348309102241)/88838803303971120283102208 - 7841954237110483763*sqrt(704353905953911369)/88838803303971120283102208 - 2460420976433097907185775*sqrt(6418129)/88838803303971120283102208 - 15487859618293205431925*sqrt(148958355961)/88838803303971120283102208 + 38816536725113648978069775*sqrt(23209)/88838803303971120283102208 + 6358312412516518419200469325/88838803303971120283102208 + 19653942645627164039529*sqrt(109744429561)/88838803303971120283102208 + 3219398689881781478076187*sqrt(4728529)/88838803303971120283102208"],["V3","E4:K3","-3077308360333265841111*sqrt(148958355961)/54172841863189031937715580 - 1039754191521872375287981131/54172841863189031937715580 + 7802026436514253748014623*sqrt(23209)/54172841863189031937715580 + 548300513855577271479267*sqrt(6418129)/54172841863189031937715580"],["E5:T+E5:K0+E5:K5","E5:K3","-31315241561822168148318393*sqrt(6418129)/258692538030029540597101600 - 14086928277922702720791*sqrt(30348309102241)/258692538030029540597101600 - 197123203658246230350531*sqrt(148958355961)/258692538030029540597101600 - 88674405604249316397*sqrt(704353905953911369)/258692538030029540597101600 + 222240736069784085677751*sqrt(109744429561)/258692538030029540597101600 + 494041156283130022461640473*sqrt(23209)/258692538030029540597101600 + 36403969800970913636707653*sqrt(4728529)/258692538030029540597101600 + 80926024867558341014401112619/258692538030029540597101600"]],"alpha":"-145779448805770957*sqrt(6418129)/448973488967746923330 - 907349105815459*sqrt(148958355961)/448973488967746923330 + 519512117004269576461/448973488967746923330 + 3553661055962116927*sqrt(23209)/448973488967746923330","c":["-66245010087880746763*sqrt(6418129)/4938708378645216156630 - 1249517186748629443*sqrt(148958355961)/14816125135935648469890 + 54269794514113641063243/1646236126215072052210 + 3315441098249067520229*sqrt(23209)/14816125135935648469890","-2257675029093921722603*sqrt(6418129)/740806256796782423494500 - 14206133143514507281*sqrt(148958355961)/740806256796782423494500 + 12094973143043098479461*sqrt(23209)/246935418932260807831500 + 5712128702730083240698229/740806256796782423494500"],"omega":"-787193088737048735213273/362995065830423387512305 - 2126846101710894346064*sqrt(23209)/155569313927324308933845 + 834453669276240208*sqrt(148958355961)/155569313927324308933845 + 14734196144225922736*sqrt(6418129)/17285479325258256548205","hinges":[["V0","E4:K0","-1109202126281993431*sqrt(23209)/538768186761296307996 - 97089173119026317393/538768186761296307996 + 119533482563717*sqrt(148958355961)/179589395587098769332 + 57236928805209641*sqrt(6418129)/538768186761296307996"],["V3","E4:K3","-13630621545457098713*sqrt(6418129)/14816125135935648469890 - 257306113694906393*sqrt(148958355961)/44448375407806945409670 + 657297056318966464579*sqrt(23209)/44448375407806945409670 + 3841506817560719796971/1646236126215072052210"]],"id":344}
{"V":[["4","6"],["-5","4"],["-4","-2"],["-3","-4"],["-1","-5"],["3","-3"]],"rho":"20","value":"-573335528340806738*sqrt(821)/167383690058581185 - 15114850044164098202/167383690058581185 + 594033194633086*sqrt(778348229)/167383690058581185 + 17590714150885954*sqrt(948049)/167383690058581185","support":["V0","V3","E4:K0","E4:K3","E5:T+E5:K0+E5:K5"],"support_pts":[["-4","-2"],["3","-3"],["-254/19 + 6*sqrt(821)/19","4*sqrt(821)/57 + 122/57"],["-727/76 + sqrt(948049)/76","sqrt(948049)/342 + 1021/342"],["-260/57","26/19"]],"masses":["-160813623802909207*sqrt(821)/1020243444166590080 - 4588295732439865693/1020243444166590080 + 166619066787329*sqrt(778348229)/1020243444166590080 + 4933980798419231*sqrt(948049)/1020243444166590080","-13983793374166018*sqrt(821)/4407770504875971205 + 14488614503246*sqrt(778348229)/4407770504875971205 + 429041808558194*sqrt(948049)/4407770504875971205 + 1258913359167242298/4407770504875971205","-1455324801975246764211*sqrt(821)/2235967126365880329625 - 130381461054755014221*sqrt(948049)/17887737010927042637000 + 127799454512860216641243/17887737010927042637000 + 1498867460806339767*sqrt(778348229)/2235967126365880329625","-530563520436419649903321/40375177824663896237800 - 2291381683804038969*sqrt(778348229)/5046897228082987029725 + 2231140017073504504617*sqrt(821)/5046897228082987029725 + 552930009260440391697*sqrt(948049)/40375177824663896237800","-14171894499389985111*sqrt(948049)/1249798219104072848000 - 478580669963970249*sqrt(778348229)/1249798219104072848000 + 461905670838764823567*sqrt(821)/1249798219104072848000 + 14007674518923219195813/1249798219104072848000"],"cables":[["V0","V3","-554182682933057841*sqrt(948049)/12776955007805030455 - 18073815149231145408*sqrt(821)/12776955007805030455 + 18562657746746256*sqrt(778348229)/12776955007805030455 + 542824805533800050313/12776955007805030455"],["V0","E4:K0","-23308264951114933822461*sqrt(821)/7155094804370817054800 - 443210745237018855084729/7155094804370817054800 + 460125541688238637263*sqrt(948049)/7155094804370817054800 + 24112068701147397867*sqrt(778348229)/7155094804370817054800"],["V0","E5:T+E5:K0+E5:K5","-184234628492069806443*sqrt(948049)/1999677150566516556800 - 6221548709531613237*sqrt(778348229)/1999677150566516556800 + 6004773720903942706371*sqrt(821)/1999677150566516556800 + 182099768746001849545569/1999677150566516556800"],["V3","E4:K3","-31916779700039086788*sqrt(778348229)/79740976203711195069655 - 828905698704797717930589/79740976203711195069655 + 31091672505407517311724*sqrt(821)/79740976203711195069655 + 1060594748380631325693*sqrt(948049)/79740976203711195069655"]],"alpha":"-650900764343953*sqrt(948049)/781123886940045530 - 21793236005477*sqrt(778348229)/781123886940045530 + 896576659381222429/781123886940045530 + 32504346870019701*sqrt(821)/781123886940045530","c":["-170007796686141824*sqrt(948049)/3515057491230204885 - 5737414287771116*sqrt(778348229)/3515057491230204885 + 162624344634846616642/3515057491230204885 + 5763780881898753208*sqrt(821)/3515057491230204885","-416999685132620572*sqrt(948049)/17575287456151024425 - 28157034049877021*sqrt(778348229)/35150574912302048850 + 13798351880840673029*sqrt(821)/17575287456151024425 + 811386784787074308937/35150574912302048850"],"omega":"-1343800102156462699163/200358277000121678445 - 45416277943078291742*sqrt(821)/200358277000121678445 + 46418421449551324*sqrt(778348229)/200358277000121678445 + 1374855944788138786*sqrt(948049)/200358277000121678445","hinges":[["V0","E4:K0","-10956055779646669*sqrt(821)/401720856140594844 - 159659625328285194991818937/317066037343097748553225980 + 9248268548165*sqrt(778348229)/401720856140594844 + 274845476763545*sqrt(948049)/401720856140594844"],["V0","E4:K1","48974048/789269545"],["V3","E4:K3","-76877720585887924*sqrt(948049)/10545172473690614655 - 2595514634343016*sqrt(778348229)/10545172473690614655 + 2543204918271737708*sqrt(821)/10545172473690614655 + 74996030664851739512/10545172473690614655"]],"id":345}
{"V":[["-5","0"],["-3","-6"],["4","-1"],["6","1"],["0","4"],["-5","6"]],"rho":"3/2","value":"9642/437","support":["V1","V2","V3","V5"],"support_pts":[["-3","-6"],["4","-1"],["6","1"],["-5","6"]],"masses":["289/874","9/437","165/437","237/874"],"cables":[["V1","V2","261/82156"],["V1","V3","15345/106628"],["V1","V5","407751/2505758"],["V2","V5","549/82156"],["V3","V5","495/5612"]],"alpha":"0","c":["1890/437","-70/69"],"omega":"-490/437","hinges":[],"id":346}
{"V":[["-6","1"],["-1","-6"],["0","-5"],["5","3"],["3","4"]],"rho":"100","value":"271741875/34040453","support":["V0","V1","E1:T+E1:K1+E1:K2","E3:axu0+E3:K1","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-6"],["0","-5"],["625/198","5/99"],["0","3"],["-3700/693","37/495"]],"masses":["384615000/102359642171","53530971/272323624","10153836/34040453","88705465/272323624","35958643875/204719284342"],"cables":[["V0","V1","32051250/34040453"],["V0","E4:T+E4:K0+E4:K4","66523491168750/307795444008197"],["V1","E1:T+E1:K1+E1:K2","10153836/34040453"],["V1","E3:axu0+E3:K1","6652909875/544647248"]],"alpha":"15924328/34040453","c":["37193875/34040453","724645/68080906"],"omega":"-38938505/3370004847","hinges":[["V0","E3:K0","611052/34040453"],["V1","E3:axu0+E3:K1","2158895197589/3477845002104 - 2791071023*sqrt(590329)/3477845002104"],["V1","E3:K0","-2143227939125/3477845002104 + 2791071023*sqrt(590329)/3477845002104"]],"id":347}
{"V":[["-6","1"],["-1","-6"],["0","-5"],["5","3"],["3","4"]],"rho":"4","value":"225/23","support":["V1","V3","V4","E1:K4","E3:K1"],"support_pts":[["0","-5"],["3","4"],["-6","1"],["-61/24 + sqrt(18121)/24","-136/15 + sqrt(18121)/15"],["-4","5/3"]],"masses":["491/1472 - sqrt(18121)/1472","93895/336168 - 35*sqrt(18121)/48024","309265/2497248 - 1715*sqrt(18121)/2497248","295339/2497248 + 113*sqrt(18121)/108576","45*sqrt(18121)/42688 + 43335/298816"],"cables":[["V1","V3","136945/192096 - 5245*sqrt(18121)/1344672"],["V1","V4","570545/4994496 - 3515*sqrt(18121)/4994496"],["V1","E1:K4","106273/401856 - 107*sqrt(18121)/401856"],["V1","E3:K1","45*sqrt(18121)/42688 + 43335/298816"],["V3","E1:K4","128795/4034016 + 7895*sqrt(18121)/4034016"],["V4","E1:K4","-1221235/194785344 + 20465*sqrt(18121)/194785344"]],"alpha":"8/23","c":["47/23","15/46"],"omega":"-29/69","hinges":[],"id":348}
{"V":[["6","5"],["-6","6"],["2","-5"],["5","-1"]],"rho":"50","value":"-8970292736870288733*sqrt(26511507619)/759638639885372272561148 - 4418581094849089042875*sqrt(11251)/759638639885372272561148 + 2029285593296060586201*sqrt(2356369)/759638639885372272561148 + 3484210239052569153553815/759638639885372272561148","support":["V0","V1","E2:K0","E2:K1","E3:T+E3:K0+E3:K3"],"support_pts":[["2","-5"],["5","-1"],["1637/49 - sqrt(2356369)/49","sqrt(2356369)/588 + 1597/588"],["248/7 - 2*sqrt(11251)/7","sqrt(11251)/42 + 107/42"],["-900/539","9/196"]],"masses":["-778234106598501004893*sqrt(26511507619)/3005130459386532710251901488 - 383342061586125806962875*sqrt(11251)/3005130459386532710251901488 + 6975684099511777488654678609/93159044240982514017808946128 + 5457685553723858944257351*sqrt(2356369)/93159044240982514017808946128","-16702581421744498671039*sqrt(2356369)/277268103558160879484819020 + 7273664263828500424425*sqrt(11251)/55453620711632175896963804 + 73832409449624684187*sqrt(26511507619)/277268103558160879484819020 + 40741554508092104644029663/277268103558160879484819020","-38311524676359343042247637303*sqrt(11251)/56233541703202487609202334651600 + 6276287479345318805609631*sqrt(26511507619)/56233541703202487609202334651600 + 33248534436371956588226172939*sqrt(2356369)/1743239792799277115885272374199600 + 205859980818193483870397963361693/1743239792799277115885272374199600","-202974673511447295848712*sqrt(26511507619)/659551501338975192074513243825 - 33094679385561996735144774687/1319103002677950384149026487650 + 33369981809329485621216699*sqrt(2356369)/1319103002677950384149026487650 + 385627137031423717271696106*sqrt(11251)/659551501338975192074513243825","-483733398851253183642010848*sqrt(2356369)/11324646315544436860289900013685 + 6795384473815197738693600*sqrt(11251)/73062234293835076517999354927 + 68977559403362597928864*sqrt(26511507619)/365311171469175382589996774635 + 7759419070950269720542044506776/11324646315544436860289900013685"],"cables":[["V0","V1","-8095049320383885179789*sqrt(26511507619)/1445592331701863434683864644 - 979948653231722457292750237/1445592331701863434683864644 + 763430612207940284486669*sqrt(2356369)/1445592331701863434683864644 + 13751660735413639823700517*sqrt(11251)/1445592331701863434683864644"],["V0","E2:K0","-978456325707362759012045204901*sqrt(11251)/139459183423942169270821789935968 - 557481171964161557370376419*sqrt(26511507619)/139459183423942169270821789935968 + 5223045871717600953532361779185*sqrt(2356369)/4323234686142207247395475488015008 + 8413819278839102293006274639451879/4323234686142207247395475488015008"],["V0","E3:K1","-605788579266411686379141600*sqrt(2153721266)/858408190718268314009974421037323 - 23969262992824117040264386092360/858408190718268314009974421037323 - 213075392220034741283040*sqrt(26511507619)/27690586797363494000321755517333 - 104956541269965716464980000*sqrt(11251)/27690586797363494000321755517333 + 1494278495523815493068549280*sqrt(2356369)/858408190718268314009974421037323 + 42549949163499614783100000*sqrt(10283414)/27690586797363494000321755517333 + 86381915764878949168800*sqrt(24231517963766)/27690586797363494000321755517333 + 9717268780874642043350426794200*sqrt(914)/858408190718268314009974421037323"],["V1","E2:K1","-3354500668263886854354747*sqrt(26511507619)/1925890383909807560857578671969 - 235041077943458064100902534*sqrt(2356369)/1925890383909807560857578671969 + 1394465343314327758218029065410/1925890383909807560857578671969 + 14858323464728508666676771479*sqrt(11251)/1925890383909807560857578671969"],["E3:T+E3:K0+E3:K3","E3:K1","-177046423979558665212975970368*sqrt(2356369)/147220402102077679183768700177905 - 5804800786215038203704130176*sqrt(2153721266)/147220402102077679183768700177905 + 81544613685782372864323200*sqrt(10283414)/949809045819855994733991614051 + 2487110717416362372361857600*sqrt(11251)/949809045819855994733991614051 + 827730712840351175146368*sqrt(24231517963766)/4749045229099279973669958070255 + 25245786741630710841964224*sqrt(26511507619)/4749045229099279973669958070255 + 93113028851403236646504534081312*sqrt(914)/147220402102077679183768700177905 + 2839947379967798717718388289480016/147220402102077679183768700177905"]],"alpha":"496243731548051305*sqrt(26511507619)/569728979914029204420861 + 828113386998383961839*sqrt(11251)/569728979914029204420861 + 70882515641865431959*sqrt(2356369)/569728979914029204420861 + 110149672764278513502590/569728979914029204420861","c":["-8062569626270471923997087*sqrt(2356369)/5364568074870498988826827176 - 11902963757933081625847983745/5364568074870498988826827176 + 31021496020669013425575191*sqrt(11251)/5364568074870498988826827176 + 46736364698406171889009*sqrt(26511507619)/5364568074870498988826827176","-143558298317872343823317023*sqrt(2356369)/134114201871762474720670679400 - 136841144757960484263457504937/134114201871762474720670679400 + 1271908460321627887845486673*sqrt(11251)/134114201871762474720670679400 + 1425102190808408979926423*sqrt(26511507619)/134114201871762474720670679400"],"omega":"-69743748782481551293321*sqrt(26511507619)/37551976524093492921787790232 - 62010429862875532586002559*sqrt(11251)/37551976524093492921787790232 + 897218815277140945385608879/5364568074870498988826827176 + 7099749944552767598363423*sqrt(2356369)/37551976524093492921787790232","hinges":[["V0","E2:axu0","-84709532130978556429684901/2506807511621728499451788400 - 16166937437433805477*sqrt(26511507619)/2506807511621728499451788400 + 17369938394506159766759*sqrt(11251)/227891591965611681768344400 + 6009955160181336158743*sqrt(2356369)/227891591965611681768344400"],["V0","E2:K0","-1096470632867235476123*sqrt(26511507619)/2506807511621728499451788400 - 1308213745527413558036749*sqrt(11251)/2506807511621728499451788400 + 7028981585880949146127*sqrt(2356369)/2506807511621728499451788400 + 341360560287589318340515001/2506807511621728499451788400"],["V1","E2:K1","-147448632558488139773440*sqrt(2356369)/670571009358812373603353397 - 163703241102868646331836450/670571009358812373603353397 + 2786561784226036198826171*sqrt(11251)/1341142018717624747206706794 + 3070667482555137321493*sqrt(26511507619)/1341142018717624747206706794"]],"id":349}
{"V":[["5","6"],["-4","3"],["-1","-2"],["5","-6"],["6","-5"]],"rho":"20","value":"148366867/13384388 - 37125*sqrt(8209)/93690716","support":["V0","V1","V3","E1:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-2"],["5","-6"],["5","6"],["303/38 - sqrt(8209)/38","-115/38 - sqrt(8209)/38"],["-44/19","11/57"]],"masses":["2057*sqrt(8209)/93690716 + 19061009/250957275","117074903/843216444 - 27247*sqrt(8209)/281072148","1375*sqrt(8209)/1124288592 + 73487623/481837968","34141*sqrt(8209)/374762864 + 541199/53537552","2916496257/4684535800 - 3249*sqrt(8209)/187381432"],"cables":[["V0","V1","585374515/5059298664 - 136235*sqrt(8209)/1686432888"],["V0","V3","16390*sqrt(8209)/210804111 + 694388915/5059298664"],["V0","E4:T+E4:K0+E4:K4","32081458827/29278348750 - 35739*sqrt(8209)/1171133950"],["V1","V3","2926872575/2168270856 - 681175*sqrt(8209)/722756952"],["V3","E1:K3","4232855*sqrt(8209)/4497154368 + 399636655/4497154368"]],"alpha":"156375*sqrt(8209)/93690716 + 8588471/13384388","c":["-11949896/3346097 + 84150*sqrt(8209)/23422679","-3033131/26768776 - 4575*sqrt(8209)/26768776"],"omega":"4575*sqrt(8209)/127151686 + 3033131/127151686","hinges":[["V0","E3:axu0","931581/33460970 - 6075*sqrt(8209)/46845358"],["V3","E1:K3","-4551600/56883649 + 61725*sqrt(8209)/56883649"]],"id":350}
{"V":[["5","6"],["-4","3"],["-1","-2"],["5","-6"],["6","-5"]],"rho":"50","value":"11048650055/1001401708 - 60075*sqrt(74089)/1001401708","support":["V0","V1","V3","E1:K3","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-2"],["5","-6"],["5","6"],["783/98 - sqrt(74089)/98","-295/98 - sqrt(74089)/98"],["-110/49","11/147"]],"masses":["53845*sqrt(74089)/15271376047 + 5701059595/183256512564","2539148885/18025230744 - 220411*sqrt(74089)/6008410248","2225*sqrt(74089)/12016820496 + 5504017031/36050461488","1576819*sqrt(74089)/44061675152 + 458688707/44061675152","893598136683/1343881092136 - 3781575*sqrt(74089)/1343881092136"],"cables":[["V0","V1","12695744425/108151384464 - 1102055*sqrt(74089)/36050461488"],["V0","V3","1085285*sqrt(74089)/36050461488 + 14771617175/108151384464"],["V0","E4:T+E4:K0+E4:K4","4467990683415/3726215755468 - 18907875*sqrt(74089)/3726215755468"],["V1","V3","1129921253825/324454153392 - 98082895*sqrt(74089)/108151384464"],["V3","E1:K3","43570015*sqrt(74089)/48067281984 + 11919511955/48067281984"]],"alpha":"7108875*sqrt(74089)/11015418788 + 7083052193/11015418788","c":["-895937962/250350427 + 352440*sqrt(74089)/250350427","-2470890071/55077093940 - 301443*sqrt(74089)/11015418788"],"omega":"1507215*sqrt(74089)/269877760306 + 2470890071/269877760306","hinges":[["V0","E3:K0","299081403/27538546970 - 108135*sqrt(74089)/5507709394"],["V3","E1:K3","-7368157365/506709264248 + 39207615*sqrt(74089)/506709264248"]],"id":351}
{"V":[["4","3"],["2","5"],["-1","3"],["-6","-6"],["1","-3"],["4","2"]],"rho":"100","value":"150141003376*sqrt(34)/399767152089 + 1116597610016/399767152089","support":["V1","V5","E1:T+E1:K1+E1:K2","E4:K1","E5:T+E5:K0+E5:K5"],"support_pts":[["1","-3"],["-1","3"],["280/99","14/297"],["-20/9 + 5*sqrt(34)/9","10*sqrt(34)/27 + 59/27"],["-800/297","-8/165"]],"masses":["414366078672*sqrt(34)/24119284842703 + 3074280927872/24119284842703","1871904608000/67027625833589 - 132344576000*sqrt(34)/67027625833589","3583148770158012/13145010239273135 - 92954513964312*sqrt(34)/13145010239273135","-5047183737232/72624365962835 + 2703224162912*sqrt(34)/72624365962835","42999696241425/67027625833589 - 3040099662600*sqrt(34)/67027625833589"],"cables":[["V1","V5","116994038000/133255717363 - 8271536000*sqrt(34)/133255717363"],["V1","E1:K0","-35053554087552*sqrt(4528426)/1842930435546093527 - 7554040905867456*sqrt(34)/1842930435546093527 + 291188143826713056/1842930435546093527 + 1351221085042752*sqrt(133189)/1842930435546093527"],["V1","E4:K1","61626519115616/14524873192567 + 11172161240240*sqrt(34)/14524873192567"],["V5","E5:T+E5:K0+E5:K5","34399756993140000/33714895794295267 - 2432079730080000*sqrt(34)/33714895794295267"],["E1:T+E1:K1+E1:K2","E1:K0","-7858231603598376*sqrt(34)/13145010239273135 - 21451041684072*sqrt(4528426)/13145010239273135 + 10749446310474036*sqrt(133189)/170885133110550755 + 3937880498403655188/170885133110550755"],["E5:T+E5:K0+E5:K5","E5:K1","0"]],"alpha":"7192451545*sqrt(34)/133255717363 + 46188059933/133255717363","c":["-9722595497134/197884740284055 - 269370501982*sqrt(34)/39576948056811","-2614777407191/2968271104260825 + 434956911373*sqrt(34)/5936542208521650"],"omega":"-2077118207051/53968565532015 + 472362832592*sqrt(34)/118730844170433","hinges":[["V1","V4","5724233248367834595831778566289/266971155454763260018726643702685 - 391807375288*sqrt(34)/118730844170433"],["V1","E4:axu0","1328694/905737181"],["V1","E4:K1","871047/496510669"],["V5","E0:K5","3014229670424/118730844170433 - 403315297760*sqrt(34)/118730844170433"]],"id":352}
{"V":[["4","3"],["2","5"],["-1","3"],["-6","-6"],["1","-3"],["4","2"]],"rho":"7","value":"2690233*sqrt(5545)/673688955 + 3452000867/673688955","support":["V1","V5","E1:T+E1:K1+E1:K2","E4:K1","E5:T+E5:K0+E5:K5"],"support_pts":[["1","-3"],["-1","3"],["49/15","7/9"],["-43/24 + sqrt(5545)/24","sqrt(5545)/36 + 89/36"],["-28/9","-4/5"]],"masses":["779331*sqrt(5545)/3952308536 + 16683154649/67189245112","205734536/853339343 - 14504*sqrt(5545)/44912597","52705224765/232108301296 - 1386945*sqrt(5545)/13653429488","-1061804429/150187724368 + 92604673*sqrt(5545)/150187724368","495967185/1706678686 - 34965*sqrt(5545)/89825194"],"cables":[["V1","V5","25716817/44912597 - 34447*sqrt(5545)/44912597"],["V1","E1:T+E1:K1+E1:K2","2582556013485/7891682244064 - 3997665*sqrt(5545)/27306858976"],["V1","E4:K1","197816310083/3304129936096 + 4608657137*sqrt(5545)/3304129936096"],["V5","E5:T+E5:K0+E5:K5","6943540590/16213447517 - 489510*sqrt(5545)/853339343"]],"alpha":"1859273*sqrt(5545)/718601552 + 317338603/718601552","c":["-1437334937/16168534920 - 301223*sqrt(5545)/3233706984","-4096685669/339539233320 + 20805161*sqrt(5545)/339539233320"],"omega":"-2587412209/6063200595 + 5744011*sqrt(5545)/2425280238","hinges":[["V1","V3","-1394132753/3593007760 + 12142403*sqrt(5545)/2155804656"],["V1","E4:K1","58822297703/97011209520 - 724108931*sqrt(5545)/97011209520"],["V5","E0:axu0","-37390154659/594193658310 + 842728471*sqrt(5545)/594193658310"],["V5","E0:K5","19172392423/66021517590 - 43926623*sqrt(5545)/13204303518"]],"id":353}
{"V":[["4","-6"],["5","1"],["5","6"],["1","5"],["-5","-2"],["2","-6"]],"rho":"20","value":"332659069078*sqrt(181569)/55641397596829 + 627897423440134/55641397596829","support":["V2","V3","V4","V5","E4:K2","E5:T+E5:K0+E5:K5"],"support_pts":[["4","-6"],["5","1"],["5","6"],["1","5"],["-257/38 + sqrt(181569)/38","sqrt(181569)/152 + 465/152"],["-460/133","-23/114"]],"masses":["200920587422*sqrt(181569)/2615145687050963 + 423887662303621/2615145687050963","13272854338545/111282795193658 - 68919807349*sqrt(181569)/556413975968290","13272854338545/445131180774632 - 68919807349*sqrt(181569)/2225655903873160","910582970590918800/10261553468999994667 - 114750024018840*sqrt(181569)/10261553468999994667","323975077555613731/6506482469382795944 + 1031472431227709*sqrt(181569)/6506482469382795944","18157051737420120/32995348774919597 - 2288118919716*sqrt(181569)/32995348774919597"],"cables":[["V2","V3","66364271692725/111282795193658 - 68919807349*sqrt(181569)/111282795193658"],["V2","V4","66364271692725/445131180774632 - 68919807349*sqrt(181569)/445131180774632"],["V2","V5","10466470926332400/17304474652613819 - 1318965793320*sqrt(181569)/17304474652613819"],["V2","E4:K2","175121440938028801057/305804676060991409368 + 38309350475597789*sqrt(181569)/27800425096453764488"],["V3","E3:K2","199092815078175/111282795193658 - 206759422047*sqrt(181569)/111282795193658"],["V4","E3:K2","199092815078175/445131180774632 - 206759422047*sqrt(181569)/445131180774632"],["V5","E5:K3","-494612172495*sqrt(26017808809)/3332530226266879297 - 11774779792123950/3332530226266879297 + 1483836517485*sqrt(181569)/3332530226266879297 + 1308308865791550*sqrt(1289649)/3332530226266879297"],["E5:T+E5:K0+E5:K5","E5:K3","-61207181102403*sqrt(181569)/77989006195264502 - 1716089189787*sqrt(26017808809)/857879068147909522 + 2269631467177515*sqrt(1289649)/428939534073954761 + 242850566987994105/38994503097632251"]],"alpha":"22126342924735/55641397596829 + 57861990942*sqrt(181569)/55641397596829","c":["13275071762343/25291544362195 - 108257243584*sqrt(181569)/25291544362195","2003372053855529/1112827951936580 - 12155838888851*sqrt(181569)/3338483855809740"],"omega":"-2627387603465837/5285932771698755 + 15803037434933*sqrt(181569)/15857798315096265","hinges":[["V2","E4:K1","-680762064177979*sqrt(181569)/46131776916643680 - 5075454256369693/809329419590240 + 251249040997073*sqrt(145969)/15377258972214560 + 94338326831*sqrt(26503445361)/2427988258770720"],["V2","E4:K2","-94338326831*sqrt(26503445361)/2427988258770720 - 251249040997073*sqrt(145969)/15377258972214560 + 635571104244923*sqrt(181569)/46131776916643680 + 5433281002232349/809329419590240"],["V5","E0:axu0","472012323522/5058308872439 - 982665348*sqrt(181569)/5058308872439"]],"id":354}
{"V":[["-3","5"],["-4","-2"],["-3","-5"],["2","-6"],["5","-1"]],"rho":"20","value":"154/13","support":["V1","V4","E0:K4","E3:T+E3:K3+E3:K4","E3:K0"],"support_pts":[["-3","-5"],["-3","5"],["-147/38 + sqrt(329)/38","-91/38 - 3*sqrt(329)/38"],["220/57","-11/76"],["-13/38 + sqrt(202161)/114","457/152 - sqrt(202161)/152"]],"masses":["1771/10400 - 33*sqrt(329)/10400","-21*sqrt(202161)/388960 - 1917*sqrt(329)/22365200 + 9*sqrt(66510969)/8946080 + 6133519/22365200","15279*sqrt(329)/5025800 + 617067/5025800","-1197*sqrt(202161)/5480800 + 513*sqrt(66510969)/126058400 + 453998331*sqrt(329)/243670887200 + 83928491703/243670887200","-9*sqrt(66510969)/1773200 - 729*sqrt(329)/443300 + 39123/443300 + 483*sqrt(202161)/1773200"],"cables":[["V1","V4","-81051*sqrt(329)/2288000 - 483*sqrt(202161)/915200 + 9*sqrt(66510969)/915200 + 4349737/2288000"],["V1","E3:K0","-146349/915200 - 9*sqrt(66510969)/915200 + 2727*sqrt(329)/915200 + 483*sqrt(202161)/915200"],["V4","E0:K4","1834701*sqrt(329)/50258000 + 44255673/50258000"],["V4","E3:T+E3:K3+E3:K4","-13167*sqrt(202161)/107149640 + 5643*sqrt(66510969)/2464441720 + 4993981641*sqrt(329)/4763765844760 + 923213408733/4763765844760"],["V4","E3:K0","-937503*sqrt(202161)/3432915200 - 10258947*sqrt(329)/3432915200 + 17469*sqrt(66510969)/3432915200 + 550563489/3432915200"]],"alpha":"9/13","c":["9/13","9/52"],"omega":"15/247","hinges":[],"id":355}
{"V":[["-5","3"],["-6","-5"],["-4","-6"],["3","-5"],["3","-4"],["0","3"]],"rho":"10","value":"373972079/50500170 - 3839957*sqrt(409)/50500170","support":["V4","V5","E0:K5","E1:axu0+E1:K4","E3:T+E3:K3+E3:K4"],"support_pts":[["0","3"],["-5","3"],["-94/9 + 2*sqrt(409)/9","-25/9 - sqrt(409)/9"],["0","-38/7"],["10/7","-1/3"]],"masses":["1179845147/4256442900 - 21139001*sqrt(409)/4256442900","285703*sqrt(409)/122643270 + 6553499/122643270","147269*sqrt(409)/245286540 + 11746237/245286540","34774453/283762860 - 867559*sqrt(409)/283762860","40831*sqrt(409)/8015900 + 3999443/8015900"],"cables":[["V4","V5","5833*sqrt(409)/4007950 + 571349/4007950"],["V4","E1:axu0+E1:K4","660714607/837100437 - 16483621*sqrt(409)/837100437"],["V4","E3:T+E3:K3+E3:K4","40831*sqrt(409)/8015900 + 3999443/8015900"],["V5","E0:K5","8303057*sqrt(409)/1042467795 + 223929421/1042467795"]],"alpha":"202103*sqrt(409)/43285860 + 23603119/43285860","c":["619307899/14428620 - 198667249*sqrt(409)/101000340","194685368807/3030010200 - 9665980181*sqrt(409)/3030010200"],"omega":"367715143/28806435 - 36580643*sqrt(409)/57612870","hinges":[["V4","E1:axu0+E1:K4","403617467/1947863700 - 7477811*sqrt(409)/1947863700"],["V5","E0:K5","-19435076221/1515005100 + 138036349*sqrt(409)/216429300"]],"id":356}
{"V":[["6","5"],["6","6"],["-3","2"],["-6","-6"],["4","-5"]],"rho":"7","value":"-25900331096855*sqrt(107305)/1584180116583152 + 861952882821295/144016374234832 + 101940694465*sqrt(71982145)/144016374234832 + 50868393912605*sqrt(81169)/1584180116583152","support":["V1","V4","E0:K4","E3:K1","E4:T+E4:K0+E4:K4"],"support_pts":[["4","-5"],["-3","2"],["283/12 - sqrt(107305)/12","-73/24 - sqrt(107305)/120"],["-23/48 + sqrt(81169)/48","sqrt(81169)/108 + 337/108"],["-35/8","-5/3"]],"masses":["-325271219055*sqrt(71982145)/159606146745752564 + 5455696613475*sqrt(107305)/159606146745752564 + 280398900680445*sqrt(81169)/1117243027220267948 + 208178417506049205/1117243027220267948","-62004539116060*sqrt(81169)/83862534921620609 - 28609986181295*sqrt(107305)/83862534921620609 + 131455282675*sqrt(71982145)/7623866811056419 + 4406381460410530/7623866811056419","-7163780202619525*sqrt(107305)/12289673299422947428 - 2306073676791115975/12289673299422947428 + 9303222208621725*sqrt(81169)/12289673299422947428 + 318515620963725*sqrt(71982145)/12289673299422947428","-4492048682559439/9010024413066677 - 12743328579287*sqrt(107305)/28317219583923842 + 43476495191*sqrt(71982145)/2574292689447622 + 234194138889377*sqrt(81169)/99110268543733447","-2868977416670922*sqrt(81169)/1090212953981067917 - 5749455167826*sqrt(71982145)/99110268543733447 + 1460778673862622*sqrt(107305)/1090212953981067917 + 91369773165135666/99110268543733447"],"cables":[["V1","V4","-202867399558035*sqrt(81169)/135051354938713708 - 209371778415*sqrt(71982145)/12277395903519428 + 56888489781945*sqrt(107305)/135051354938713708 + 8734572190968255/12277395903519428"],["V1","E3:K1","-382539451954665*sqrt(107305)/1288433491068534811 - 27612388055692200/819912221589067607 + 1129210002885*sqrt(71982145)/117130317369866801 + 21781268815464420*sqrt(81169)/9019034437479743677"],["V4","E0:K4","-1423635428157537825*sqrt(107305)/473152422027783475978 - 42260960994642863325/43013856547980315998 + 1876885996794803325*sqrt(81169)/473152422027783475978 + 5749848477515475*sqrt(71982145)/43013856547980315998"],["V4","E4:T+E4:K0+E4:K4","-14344887083354610*sqrt(81169)/1713191784827392441 - 28747275839130*sqrt(71982145)/155744707711581131 + 7303893369313110*sqrt(107305)/1713191784827392441 + 456848865825678330/155744707711581131"]],"alpha":"-242163099*sqrt(71982145)/18002046779354 - 67687810395*sqrt(81169)/198022514572894 + 227592663093*sqrt(107305)/198022514572894 + 7566208667879/18002046779354","c":["-1904316058846249*sqrt(81169)/28515242098496736 - 3952400106797*sqrt(71982145)/2592294736226976 + 1216438970994859*sqrt(107305)/28515242098496736 + 43210598934979309/2592294736226976","-827095172769073*sqrt(81169)/18146063153588832 - 18826195131991*sqrt(71982145)/18146063153588832 + 518975451215827*sqrt(107305)/18146063153588832 + 228792340823008775/18146063153588832"],"omega":"-2347108383879671/648073684056744 - 22665734032729*sqrt(107305)/3564405262312092 + 20410761548*sqrt(71982145)/81009210507093 + 80249110129691*sqrt(81169)/7128810524624184","hinges":[["V1","E3:K1","-324719270090489*sqrt(81169)/28515242098496736 - 666463339981*sqrt(71982145)/2592294736226976 + 193843468731947*sqrt(107305)/28515242098496736 + 8652444018373373/2592294736226976"],["V4","E0:K4","-244036223027*sqrt(107305)/864098245408992 - 205908432271*sqrt(81169)/864098245408992 - 220225979*sqrt(71982145)/78554385946272 + 27227918722027/78554385946272"]],"id":357}
{"V":[["1","5"],["-6","2"],["-3","-2"],["5","-5"]],"rho":"100","value":"18816830035*sqrt(301129)/2684921825157 + 12099912502805/2684921825157","support":["V0","V2","E0:K2","E1:T+E1:K1+E1:K2","E3:T+E3:K0+E3:K3"],"support_pts":[["-3","-2"],["1","5"],["-2135/594 + 5*sqrt(301129)/594","-2815/1584 - 5*sqrt(301129)/1584"],["100/33","-5/66"],["-50/11","2/33"]],"masses":["40946450414000/1077467264562247 - 37807700750*sqrt(301129)/1077467264562247","61059931145*sqrt(301129)/370681934406524 + 39837436534085/370681934406524","-64846760077097/4309869058248988 + 2240873300995*sqrt(301129)/4309869058248988","31647203013690/92670483601631 - 15011008650*sqrt(301129)/92670483601631","730396142520/1383141546293 - 674407635*sqrt(301129)/1383141546293"],"cables":[["V0","V2","39839789592000/63380427327191 - 36785871000*sqrt(301129)/63380427327191"],["V0","E3:T+E3:K0+E3:K3","36519807126000/23513406286981 - 33720381750*sqrt(301129)/23513406286981"],["V2","E0:K2","1594086856827866935/293071095960931184 + 3047934103482595*sqrt(301129)/293071095960931184"],["V2","E1:K3","-11371976250*sqrt(6053632723609)/324068681154903607 - 28441312601250*sqrt(301129)/324068681154903607 + 59961859649423250/324068681154903607 + 23975153798250*sqrt(20103121)/324068681154903607"],["E1:T+E1:K1+E1:K2","E1:K3","-2604410000775*sqrt(301129)/292268448282067 - 7505504325*sqrt(6053632723609)/3799489827666871 + 15823601506845*sqrt(20103121)/3799489827666871 + 5490789722875215/292268448282067"]],"alpha":"44327279*sqrt(301129)/81361267429 + 25407612056/81361267429","c":["1181250077107/2684921825157 + 2285323838*sqrt(301129)/2684921825157","-11002396197527/536984365031400 + 10901913221*sqrt(301129)/536984365031400"],"omega":"-34648743277/5369843650314 + 295562765*sqrt(301129)/16109530950942","hinges":[["V0","E2:K0","873802186729/48328592852826 - 2083667543*sqrt(301129)/96657185705652"],["V2","E0:axu0","-98659290776087/3579895766876000 + 213914571581*sqrt(301129)/3579895766876000"],["V2","E0:K2","1696014809666383/32219061901884000 - 222208139833*sqrt(301129)/2478389377068000"]],"id":358}
{"V":[["-6","-1"],["1","-5"],["1","5"]],"rho":"2","value":"29/6","support":["V0","V1","E1:K0","E2:axu0","E2:axv0"],"support_pts":[["-6","-1"],["1","-5"],["1","1/13"],["0","29/7"],["-29/6","0"]],"masses":["2465/32256","2813/27720","112723/177408","595/4608","129/2240"],"cables":[["V0","E0:axu0","2813/166320"],["V0","E1:K0","170781/8830976"],["V0","E2:axu0","32045/884736"],["V0","E2:axv0","3741/1003520"],["V1","E0:axu0","2813/27720"],["V1","E1:K0","36569/194040"],["E1:K0","E2:axu0","32045/147456"],["E1:K0","E2:axv0","48633/1003520"]],"alpha":"1","c":["23/6","7/12"],"omega":"-7/6","hinges":[],"id":359}
{"V":[["1","6"],["-5","4"],["1","-4"],["6","-5"],["5","2"]],"rho":"5/2","value":"8","support":["V0","V2","V3","E4:T+E4:K0+E4:K4","E4:K2"],"support_pts":[["1","-4"],["5","2"],["1","6"],["-10/3","16/9"],["11/3 - sqrt(271)/3","-68/9 + 4*sqrt(271)/9"]],"masses":["8404/25415 - 62*sqrt(271)/15249","3/17","1/15","5442/18785 - 93*sqrt(271)/18785","13609/99705 + 899*sqrt(271)/99705"],"cables":[["V0","V2","2175/13294 - 15*sqrt(271)/6647"],["V0","V3","349/3450 - sqrt(271)/1035"],["V0","E4:T+E4:K0+E4:K4","10884/48841 - 186*sqrt(271)/48841"],["V0","E4:K3","38/29325 + 4*sqrt(271)/17595 + 38*sqrt(46)/29325 + 4*sqrt(12466)/17595"],["V2","E4:K2","120/6647 + 15*sqrt(271)/6647"],["V3","E4:K2","8/1035 + sqrt(271)/1035"],["E4:K2","E4:K3","439*sqrt(46)/175950 + 29*sqrt(12466)/175950 + 118*sqrt(271)/87975 + 2393/87975"]],"alpha":"4/7","c":["-20/7","-26/35"],"omega":"2/3","hinges":[],"id":360}
{"V":[["0","4"],["-6","-1"],["-1","-5"],["5","-5"],["2","2"]],"rho":"2","value":"13444/1165","support":["V0","V1","V2","V3","V4"],"support_pts":[["-1","-5"],["5","-5"],["2","2"],["0","4"],["-6","-1"]],"masses":["482/3495","442/3495","384/1165","249/1165","224/1165"],"cables":[["V0","V2","47983/657060"],["V0","V3","56129/685020"],["V0","V4","87523/2682995"],["V1","V2","221/2796"],["V1","V3","221/2796"],["V2","V4","9271/109510"],["V3","V4","5961/114170"]],"alpha":"2772/5825","c":["9237/5825","4593/11650"],"omega":"813/1165","hinges":[],"id":361}
{"V":[["-6","5"],["-6","-4"],["5","-3"],["6","0"],["2","4"]],"rho":"20","value":"7489944*sqrt(100001)/1106428793 + 13689359004/1106428793","support":["V0","V1","V2","V3","V4","E0:K3"],"support_pts":[["-6","-4"],["5","-3"],["6","0"],["2","4"],["-6","5"],["359/19 - sqrt(100001)/19","-33/19 - sqrt(100001)/209"]],"masses":["49570079417/245627192046 - 5363470*sqrt(100001)/40937865341","440637501/11064287930 - 1203741*sqrt(100001)/11064287930","146879167/610443472 - 401247*sqrt(100001)/610443472","16986123*sqrt(100001)/44257151720 + 4260890799/22128575860","499446644/3319286379 - 108080*sqrt(100001)/1106428793","572260210137/3275029227280 + 2001018789*sqrt(100001)/3275029227280"],"cables":[["V0","V3","49570079417/327502922728 - 8045205*sqrt(100001)/81875730682"],["V0","V4","49570079417/29873577411 - 10726940*sqrt(100001)/9957859137"],["V1","V2","440637501/1220886944 - 1203741*sqrt(100001)/1220886944"],["V1","V3","6609562515/35405721376 - 18056115*sqrt(100001)/35405721376"],["V2","V3","1321912503/4883547776 - 3611223*sqrt(100001)/4883547776"],["V3","V4","124861661/1106428793 - 81060*sqrt(100001)/1106428793"],["V3","E0:K3","214790112091863/131001169091200 + 687334372263*sqrt(100001)/131001169091200"]],"alpha":"66982253/1106428793 + 339108*sqrt(100001)/1106428793","c":["1585155484/1106428793 - 344036*sqrt(100001)/1106428793","-728058219/11064287930 + 595287*sqrt(100001)/5532143965"],"omega":"-69444983/21022147067 + 340340*sqrt(100001)/21022147067","hinges":[["V3","E0:axu0","-17758818/724901623 + 93702*sqrt(100001)/724901623"],["V3","E0:K3","1913932174/21022147067 - 4818226*sqrt(100001)/21022147067"]],"id":362}
{"V":[["6","0"],["6","4"],["-4","6"],["-5","6"],["-4","-1"],["-3","-4"],["5","-3"]],"rho":"50","value":"-11779638760302755529*sqrt(124332893031)/72760094200962551762108 - 10525697923632596704059*sqrt(123951)/72760094200962551762108 + 4187555470314629055411*sqrt(1003081)/72760094200962551762108 + 4913272969086392258339769/72760094200962551762108","support":["V1","V2","V3","V4","E4:K1","E4:K2"],"support_pts":[["-3","-4"],["5","-3"],["6","0"],["6","4"],["552/49 - 2*sqrt(123951)/49","2*sqrt(123951)/245 + 722/245"],["1509/98 - sqrt(1003081)/98","sqrt(1003081)/490 + 1039/490"]],"masses":["-182067629144114306757*sqrt(1003081)/1782622307923582518171646 + 457639040157938987133*sqrt(123951)/1782622307923582518171646 + 512158206969685023*sqrt(124332893031)/1782622307923582518171646 + 526634307562558471912761/1782622307923582518171646","-6999495495252361981*sqrt(124332893031)/873121130411550621145296 - 6254400215491832824151*sqrt(123951)/873121130411550621145296 + 2261476709436832612932973/873121130411550621145296 + 2488257598302895525679*sqrt(1003081)/873121130411550621145296","-7100637536620457963523*sqrt(1003081)/1455201884019251035242160 - 5945936294210588436809633/1455201884019251035242160 + 17847922566159620498187*sqrt(123951)/1455201884019251035242160 + 19974170071817715897*sqrt(124332893031)/1455201884019251035242160","-63905737829584121671707*sqrt(1003081)/114960948837520831784130640 - 53513426647895295931286697/114960948837520831784130640 + 160631303095436584483683*sqrt(123951)/114960948837520831784130640 + 179767530646359443073*sqrt(124332893031)/114960948837520831784130640","-3632201052092277726989165421*sqrt(123951)/27684124442053236507205662380 - 1271451149388655693588292829*sqrt(1003081)/27684124442053236507205662380 + 3611339257430469569584521*sqrt(124332893031)/27684124442053236507205662380 + 1286093286222075531942992703849/27684124442053236507205662380","-73917755937703615927414661*sqrt(124332893031)/535603060634009555282264651760 - 23454079128902956031823010267267/535603060634009555282264651760 + 66653632610569734441680230193*sqrt(123951)/535603060634009555282264651760 + 26038211496659608528587316879*sqrt(1003081)/535603060634009555282264651760"],"cables":[["V1","V2","-4188752448155164218938686218/28249106573523710721638431 - 11805477815979428951352*sqrt(124332893031)/28249106573523710721638431 + 4156298456494212880330698*sqrt(1003081)/28249106573523710721638431 + 11917446641868636322566432*sqrt(123951)/28249106573523710721638431"],["V1","E4:K1","-5578723514718619156490111115*sqrt(1003081)/135652209766060858885307745662 - 14469981452087267590191032721*sqrt(123951)/135652209766060858885307745662 + 15837946578067985087263605*sqrt(124332893031)/135652209766060858885307745662 + 6156787287833266481729045628231/135652209766060858885307745662"],["V2","V3","-21301912609861373890569*sqrt(1003081)/727600942009625517621080 - 17837808882631765310428899/727600942009625517621080 + 53543767698478861494561*sqrt(123951)/727600942009625517621080 + 59922510215453147691*sqrt(124332893031)/727600942009625517621080"],["V2","V4","-191717213488752365015121*sqrt(1003081)/57480474418760415892065320 - 160540279943685887793860091/57480474418760415892065320 + 481893909286309753451049*sqrt(123951)/57480474418760415892065320 + 539302591939078329219*sqrt(124332893031)/57480474418760415892065320"],["V2","E4:K2","-6995319558732455267564582479*sqrt(124332893031)/19281710182824343990161527463360 - 713191682808050246106947214989*sqrt(123951)/19281710182824343990161527463360 + 265017448323845875872495100357951/19281710182824343990161527463360 + 2476804806976338436432876223861*sqrt(1003081)/19281710182824343990161527463360"],["V3","V4","-63905737829584121671707*sqrt(1003081)/2910403768038502070484320 - 53513426647895295931286697/2910403768038502070484320 + 160631303095436584483683*sqrt(123951)/2910403768038502070484320 + 179767530646359443073*sqrt(124332893031)/2910403768038502070484320"]],"alpha":"-37432429386325918778359/145520188401925103524216 - 31080625373080178365*sqrt(1003081)/145520188401925103524216 + 202770537643524278075*sqrt(123951)/145520188401925103524216 + 218969698835660425*sqrt(124332893031)/145520188401925103524216","c":["-5240364446448214393*sqrt(124332893031)/145520188401925103524216 - 4725189200405344569803*sqrt(123951)/145520188401925103524216 + 1582335575676690755327*sqrt(1003081)/145520188401925103524216 + 1862352232680086265450077/145520188401925103524216","-649916814484285404377*sqrt(1003081)/3638004710048127588105400 - 1357926928900383772447*sqrt(123951)/3638004710048127588105400 - 1328726518621598357*sqrt(124332893031)/3638004710048127588105400 + 2025504228546268264860797/3638004710048127588105400"],"omega":"-113876641148703348069807/1018641318813475724669512 + 195918521246041682549*sqrt(1003081)/7130489231694330072686584 + 251924000598204618371*sqrt(123951)/3055923956440427174008536 + 1766665916292919207*sqrt(124332893031)/21391467695082990218059752","hinges":[["V1","E4:axu0","-122381257649321584133*sqrt(124332893031)/283764367383753951872221200 - 108878586207849392392303*sqrt(123951)/283764367383753951872221200 + 38074796311471056772503053/283764367383753951872221200 + 46630706198760378002383*sqrt(1003081)/283764367383753951872221200"],["V1","E4:K1","-156497993434754207147159*sqrt(1003081)/141882183691876975936110600 - 139896825474837901404426469/141882183691876975936110600 + 30661929389174528492093*sqrt(123951)/10914014130144382764316200 + 445757134655872174099*sqrt(124332893031)/141882183691876975936110600"],["V2","E4:K2","-17358816149732309*sqrt(124332893031)/72760094200962551762108 - 16194382320892096639*sqrt(123951)/72760094200962551762108 + 838164765062771713*sqrt(1003081)/36380047100481275881054 + 6041472182363679959603/36380047100481275881054"],["E6:K2","E5:K0","151621/216250619"]],"id":363}
{"V":[["1","-6"],["6","-3"],["2","4"],["-2","6"],["-4","6"],["-2","0"]],"rho":"20","value":"739126960/112650753","support":["V0","V1","V3","E2:T+E2:K2+E2:K3","E4:K0","E5:T+E5:K0+E5:K5"],"support_pts":[["-2","0"],["1","-6"],["2","4"],["600/133","-15/38"],["-40/19","6"],["-40/19","6/19"]],"masses":["1832900/5928987","213920/1976329","148300040/990140829","167863024/990140829","1921375/320165298","82379915/320165298"],"cables":[["V0","V1","6952400/17786961"],["V0","E4:K0","19213750/160082649"],["V0","E5:K2","3403591225/160082649 + 21678925*sqrt(24801)/160082649"],["V1","V3","6310640/5928987"],["V3","E2:T+E2:K2+E2:K3","16786302400/55117839481"],["E5:T+E5:K0+E5:K5","E5:K2","82379915*sqrt(24801)/4482314172 + 1894738045/640330596"]],"alpha":"4340707/5928987","c":["-968940032/563253765","115724/1689761295"],"omega":"61846367/3379522590","hinges":[["V0","E4:K0","4340707/337952259"],["V1","E3:K1","664616969/21966896835 - 1797053*sqrt(381)/2440766315"],["V3","E1:K3","95950453/3379522590"],["E0:K3","V4","-30549901/4881532630 + 1797053*sqrt(381)/2440766315"]],"id":364}
{"V":[["-5","4"],["-1","-4"],["4","-2"],["3","4"]],"rho":"4","value":"132/13","support":["V0","V1","V2","E3:T+E3:K0+E3:K3"],"support_pts":[["-1","-4"],["4","-2"],["3","4"],["-4","2"]],"masses":["11/39","5/26","3/13","23/78"],"cables":[["V0","V1","5/52"],["V0","V2","51/208"],["V0","E3:T+E3:K0+E3:K3","46/117"],["V1","V2","15/52"]],"alpha":"12/13","c":["-8/13","-4/13"],"omega":"8/39","hinges":[["E3:K2","E2:K0","0"]],"id":365}
{"V":[["-5","4"],["-1","-4"],["4","-2"],["3","4"]],"rho":"5/2","value":"132/13","support":["V0","V2","V3","E1:K3","E3:K2"],"support_pts":[["-1","-4"],["3","4"],["-5","4"],["-19/9 + 2*sqrt(709)/9","104/3 - 4*sqrt(709)/3"],["5/3 - 4*sqrt(10)/3","-28/3 + 8*sqrt(10)/3"]],"masses":["-5*sqrt(7090)/2496 - 5*sqrt(709)/832 + 43*sqrt(10)/1248 + 405/832","243/832 - 3*sqrt(709)/832","-5*sqrt(709)/1872 - sqrt(7090)/1248 + 43*sqrt(10)/3120 + 931/3744","413/3744 + sqrt(709)/234","-301*sqrt(10)/6240 - 43/312 + 5*sqrt(709)/624 + 7*sqrt(7090)/2496"],"cables":[["V0","V2","1701/6656 - 21*sqrt(709)/6656"],["V0","E1:K3","-119*sqrt(7090)/179712 - 19*sqrt(10)/179712 + 5*sqrt(709)/4992 + 653/9984"],["V0","E3:axv0","-3115*sqrt(10)/44928 + 17*sqrt(709)/4992 + 61*sqrt(7090)/44928 + 1549/4992"],["V2","E1:K3","1731/33280 + 87*sqrt(709)/33280"],["V3","E3:axv0","-3115*sqrt(10)/44928 + 17*sqrt(709)/4992 + 61*sqrt(7090)/44928 + 1549/4992"],["V3","E3:K2","-151*sqrt(7090)/56160 - 755*sqrt(709)/89856 + 23315/89856 + 4663*sqrt(10)/56160"],["E1:K3","E3:K2","19/89856 + 19*sqrt(10)/179712 + 119*sqrt(709)/89856 + 119*sqrt(7090)/179712"]],"alpha":"12/13","c":["-8/13","-32/65"],"omega":"16/39","hinges":[],"id":366}
{"V":[["-6","1"],["1","-4"],["5","1"],["1","2"]],"rho":"2","value":"69/11","support":["V0","V1","V2","V3","E3:K1"],"support_pts":[["1","-4"],["5","1"],["1","2"],["-6","1"],["17/5 - sqrt(1439)/5","-40/7 + sqrt(1439)/7"]],"masses":["12406/42735 - sqrt(1439)/1295","23/605","115/231","877/8470 - sqrt(1439)/770","2003/28490 + 59*sqrt(1439)/28490"],"cables":[["V0","V1","28497/1231175 - 391*sqrt(1439)/1231175"],["V0","V2","2120443/6581190 - 1717*sqrt(1439)/3290595"],["V0","V3","877/17787 - sqrt(1439)/1617"],["V0","E3:K1","112353*sqrt(1439)/446424055 + 19355752/1339272165"],["V1","E3:K1","4692/1231175 + 391*sqrt(1439)/1231175"],["V2","V3","3508/88935 - 4*sqrt(1439)/8085"],["V2","E3:K1","19424/658119 + 223*sqrt(1439)/219373"]],"alpha":"5/33","c":["-2/3","29/66"],"omega":"9/11","hinges":[],"id":367}
{"V":[["-5","4"],["-4","-6"],["6","-3"],["1","6"],["-3","5"]],"rho":"100","value":"-2482171776923621174295800*sqrt(249037237)/8986672640429522404610430263 + 103519926498685857544223320*sqrt(29857)/8986672640429522404610430263 + 535036815245557595773839088*sqrt(8341)/8986672640429522404610430263 + 114966179140124544832408316248/8986672640429522404610430263","support":["V0","V2","E0:K2","E1:T+E1:K1+E1:K2","E3:K0"],"support_pts":[["-4","-6"],["1","6"],["832/99 - 8*sqrt(8341)/99","-376/165 - 4*sqrt(8341)/165"],["1300/297","-13/165"],["-1675/198 + 5*sqrt(29857)/198","5*sqrt(29857)/396 + 899/396"]],"masses":["-2490778311637410357521075*sqrt(8341)/100487339524802841433371174759 - 7255563892436922758215*sqrt(249037237)/100487339524802841433371174759 + 19583822147240664555841040*sqrt(29857)/33495779841600947144457058253 + 3655293514939737370784143800/33495779841600947144457058253","-326571947899449517582877664*sqrt(29857)/819421150759164633802205595799 - 3470626419570465315496934*sqrt(249037237)/819421150759164633802205595799 + 3903981541304816183938408618*sqrt(8341)/4097105753795823169011027978995 + 24954604141248089771766034784/241006220811519009941825175235","-463477628773263147433948259*sqrt(249037237)/56507380592780797832699057272811 - 18226628080685945665795393564*sqrt(29857)/56507380592780797832699057272811 + 21248505722569801992447758081403/282536902963903989163495286364055 + 512544159015157877875772250993*sqrt(8341)/282536902963903989163495286364055","-3630452135110072561123498987290*sqrt(8341)/1382363481330710737224320840112913 - 419268550946461844225625551700*sqrt(29857)/1382363481330710737224320840112913 + 16752666864950665381166895450*sqrt(249037237)/1382363481330710737224320840112913 + 41912280641087429178562698493620/81315498901806513954371814124289","-284037044049855007637066*sqrt(8341)/2450910720117142473984662799 + 958010061542767769030*sqrt(249037237)/2450910720117142473984662799 + 359242926847314949186840*sqrt(29857)/816970240039047491328220933 + 160694401590334326554346296/816970240039047491328220933"],"cables":[["V0","V2","-9206268766489736429298850*sqrt(8341)/33495779841600947144457058253 + 39822400135979734100750*sqrt(249037237)/33495779841600947144457058253 + 7312164460439821737365000*sqrt(29857)/33495779841600947144457058253 + 11850371413472751488906181800/33495779841600947144457058253"],["V0","E3:K0","-59858866854351897832321250*sqrt(8341)/51469125122459991953677918779 - 267012956661107425916290*sqrt(249037237)/51469125122459991953677918779 + 567885857642718980384779240*sqrt(29857)/17156375040819997317892639593 + 101135950902730332126063866600/17156375040819997317892639593"],["V2","E0:K2","-71680549077621951793662201632*sqrt(249037237)/282536902963903989163495286364055 - 6417855082678444224757623097672*sqrt(29857)/282536902963903989163495286364055 + 7217128433956723257870629852968344/1412684514819519945817476431820275 + 80517422843457095164025021916264*sqrt(8341)/1412684514819519945817476431820275"],["V2","E1:T+E1:K1+E1:K2","-4719587775643094329460548683477000*sqrt(8341)/1386510571774702869435993802633251739 - 545049116230400397493313217210000*sqrt(29857)/1386510571774702869435993802633251739 + 21778466924435864995516964085000*sqrt(249037237)/1386510571774702869435993802633251739 + 54485964833413657932131508041706000/81559445398511933496234929566661867"]],"alpha":"-76027375287564525670050*sqrt(29857)/816970240039047491328220933 + 3937951589010072966450*sqrt(249037237)/816970240039047491328220933 + 133347849532241737358340423/816970240039047491328220933 + 2349445281936876002937690*sqrt(8341)/816970240039047491328220933","c":["-2301347905936133673686825*sqrt(249037237)/26960017921288567213831290789 + 55724588009098060461522889*sqrt(8341)/26960017921288567213831290789 + 83834439858117665441816185*sqrt(29857)/26960017921288567213831290789 + 56215738661056755497454786865/26960017921288567213831290789","-89932737418941055982135738941/4044002688193285082074693618350 - 200322932577620636449588*sqrt(29857)/404400268819328508207469361835 + 58327627738281838839872*sqrt(249037237)/404400268819328508207469361835 + 341833448740181571247640527*sqrt(8341)/2022001344096642541037346809175"],"omega":"-13478445608591318752663954/1283810377204217486372918609 - 4227905409898079547685*sqrt(249037237)/23108586789675914754712534962 + 23557261260847796296285*sqrt(29857)/2567620754408434972745837218 + 2205378886642444358256713*sqrt(8341)/23108586789675914754712534962","hinges":[["V0","V3","1014064/719202839"],["V0","E3:K0","2585393/941843825"],["V2","E0:axu0","-41308749845568954955713300467/1155429339483795737735626748100 - 46177283767673321467147*sqrt(249037237)/231085867896759147547125349620 + 4399005565623797359086263*sqrt(29857)/231085867896759147547125349620 + 249070301537325018118750049*sqrt(8341)/577714669741897868867813374050"],["V2","E0:K2","-18060485098058180394515593*sqrt(8341)/32095259430105437159322965225 - 694315502502454647041057*sqrt(29857)/25676207544084349727458372180 + 8272748024093391574933*sqrt(249037237)/25676207544084349727458372180 + 8008503181067227734737849663/128381037720421748637291860900"]],"id":368}
{"V":[["-6","6"],["-6","-3"],["-5","-6"],["3","-6"],["6","4"]],"rho":"50","value":"-79637184*sqrt(2028068809)/83182656047 - 6703271172*sqrt(179491)/83182656047 + 35480908284*sqrt(11299)/83182656047 + 4470158908512/83182656047","support":["V1","V2","E2:T+E2:K2+E2:K3","E3:K1","E3:K2"],"support_pts":[["-5","-6"],["3","-6"],["240/49","16/49"],["592/49 - 2*sqrt(179491)/49","sqrt(179491)/147 + 439/147"],["792/49 - 6*sqrt(11299)/49","sqrt(11299)/49 + 113/49"]],"masses":["-17740454142*sqrt(11299)/29529842896685 + 3351635586*sqrt(179491)/29529842896685 + 39818592*sqrt(2028068809)/29529842896685 + 5251359589974/29529842896685","-287578720*sqrt(2028068809)/18050636362199 - 24206257010*sqrt(179491)/18050636362199 + 34285669980890/54151909086597 + 384376506410*sqrt(11299)/54151909086597","-2028325256902*sqrt(11299)/116039805185565 - 112885829149331/116039805185565 + 127734556222*sqrt(179491)/38679935061855 + 1517530784*sqrt(2028068809)/38679935061855","-251999437848*sqrt(179491)/29529842896685 - 995675884334*sqrt(11299)/29529842896685 + 2348054402*sqrt(2028068809)/29529842896685 + 113583895802124/29529842896685","-909789542*sqrt(2028068809)/8734178884935 - 70342322601532/26202536654805 + 56413134278*sqrt(179491)/8734178884935 + 1171248878872*sqrt(11299)/26202536654805"],"cables":[["V1","V2","-22480360076583/1663653120940 - 242285457*sqrt(2028068809)/831826560470 + 205231816269*sqrt(11299)/1663653120940 + 54207043623*sqrt(179491)/1663653120940"],["V1","E3:K1","-61164437636508*sqrt(11299)/2096618845664635 - 1647697961736*sqrt(179491)/2096618845664635 + 140681628348*sqrt(2028068809)/2096618845664635 + 12670915190777856/2096618845664635"],["V2","E2:T+E2:K2+E2:K3","-32453204110432*sqrt(11299)/719446792150503 - 1806173266389296/719446792150503 + 2043752899552*sqrt(179491)/239815597383501 + 24280492544*sqrt(2028068809)/239815597383501"],["V2","E3:K2","-11320451484*sqrt(2028068809)/20379750731515 - 2415308126836*sqrt(179491)/61139252194545 + 1096343781198656/61139252194545 + 45243363403576*sqrt(11299)/183417756583635"]],"alpha":"-14992341704/83182656047 - 427512823*sqrt(11299)/332730624188 + 325076589*sqrt(179491)/332730624188 + 881073*sqrt(2028068809)/83182656047","c":["-104101152*sqrt(2028068809)/415913280235 - 17866067343*sqrt(179491)/831826560470 + 79048712801*sqrt(11299)/831826560470 + 5016231730596/415913280235","-4559922*sqrt(2028068809)/2079566401175 - 3525407631*sqrt(179491)/16636531209400 - 2030021903*sqrt(11299)/16636531209400 + 645707516117/2079566401175"],"omega":"-4841284349882/61139252194545 - 5557666699*sqrt(11299)/69873431079480 + 1408665219*sqrt(179491)/23291143693160 + 3817983*sqrt(2028068809)/5822785923290","hinges":[["V1","E3:K1","-216590737905*sqrt(11299)/25287527438288 - 5892688714608/7902352324465 + 44388829851*sqrt(179491)/25287527438288 + 653198631*sqrt(2028068809)/31609409297860"],["V2","E3:axu0","-2574527*sqrt(2028068809)/1663653120940 - 914198269*sqrt(179491)/6654612483760 + 2683682943*sqrt(11299)/6654612483760 + 37708734453564706801/386472526794767897470"],["V2","E3:K2","19916209/929214202"]],"id":369}
{"V":[["-6","6"],["-6","-3"],["-5","-6"],["3","-6"],["6","4"]],"rho":"100","value":"-47652087*sqrt(568068331369)/819712153229 - 16442599362*sqrt(2966089)/819712153229 + 86406116814*sqrt(191521)/819712153229 + 44037633291789/819712153229","support":["V1","V2","E2:T+E2:K2+E2:K3","E3:K1","E3:K2"],"support_pts":[["-5","-6"],["3","-6"],["160/33","16/99"],["1217/99 - sqrt(2966089)/99","sqrt(2966089)/594 + 1753/594"],["49/3 - sqrt(191521)/33","sqrt(191521)/198 + 41/18"]],"masses":["-43203058407*sqrt(191521)/290997814396295 + 8221299681*sqrt(2966089)/290997814396295 + 47652087*sqrt(568068331369)/581995628792590 + 103510554289431/581995628792590","-297258257*sqrt(568068331369)/300014648081814 - 51285250391*sqrt(2966089)/150007324040907 + 449726048827051/700034178857566 + 628844516813*sqrt(191521)/350017089428783","-141144391815669*sqrt(191521)/33251623495734385 - 63530959826300373/66503246991468770 + 3836998008261*sqrt(2966089)/4750231927962055 + 22239909747*sqrt(568068331369)/9500463855924110","-4979111840523*sqrt(2966089)/1163991257585180 - 19520683590179*sqrt(191521)/1163991257585180 + 2265869671*sqrt(568068331369)/232798251517036 + 1769117180937831/232798251517036","-2086709975*sqrt(568068331369)/186894370936212 - 2819013979644291/436086865517828 + 3535576953601*sqrt(2966089)/934471854681060 + 42228610905237*sqrt(191521)/2180434327589140"],"cables":[["V1","V2","-904506027073737/32788486129160 - 1183003449*sqrt(568068331369)/32788486129160 + 4074191592441*sqrt(191521)/65576972258320 + 1061420058897*sqrt(2966089)/65576972258320"],["V1","E3:K1","-600761654177781*sqrt(191521)/41321689644273890 - 16085253481677*sqrt(2966089)/41321689644273890 + 339772263393*sqrt(568068331369)/41321689644273890 + 501595404057869409/41321689644273890"],["V2","E2:T+E2:K2+E2:K3","-4516620538101408*sqrt(191521)/405669806647959497 - 1016495357220805968/405669806647959497 + 122783936264352*sqrt(2966089)/57952829521137071 + 355838555952*sqrt(568068331369)/57952829521137071"],["V2","E3:K2","-91020681341*sqrt(568068331369)/1401707782021590 - 26310209285701*sqrt(2966089)/1401707782021590 + 264973094350300787/7631520146561990 + 895386621515467*sqrt(191521)/7631520146561990"]],"alpha":"-2423221248939/13115394451664 - 260853226*sqrt(191521)/819712153229 + 200045153*sqrt(2966089)/819712153229 + 8440537*sqrt(568068331369)/13115394451664","c":["-498387169*sqrt(568068331369)/32788486129160 - 87715165363*sqrt(2966089)/16394243064580 + 385067396421*sqrt(191521)/16394243064580 + 396058932418843/32788486129160","-17479301*sqrt(568068331369)/262307889033280 - 17384479903*sqrt(2966089)/655769722583200 - 9813845479*sqrt(191521)/655769722583200 + 204580217917859/1311539445166400"],"omega":"-1532052578819849/38952721521442080 - 11868821783*sqrt(191521)/1217272547545065 + 1654918993*sqrt(2966089)/221322281371830 + 768088867*sqrt(568068331369)/38952721521442080","hinges":[["V1","E3:K1","-531416373131*sqrt(191521)/577077355873216 - 1906506737866591/5770773558732160 + 110270254829*sqrt(2966089)/577077355873216 + 3163981597*sqrt(568068331369)/5770773558732160"],["V2","E3:K2","-73970743*sqrt(568068331369)/1573847334199680 - 6741336287*sqrt(2966089)/393461833549920 + 19618083989*sqrt(191521)/393461833549920 + 93936106245877/1573847334199680"]],"id":370}
{"V":[["3","-4"],["5","5"],["4","6"],["-6","4"],["-5","-3"],["-4","-5"]],"rho":"7","value":"14987559134837*sqrt(26329)/1336512345783215 + 23066442618318651/1336512345783215","support":["V0","V1","V2","V5","E2:T+E2:K2+E2:K3","E4:K2"],"support_pts":[["-5","-3"],["-4","-5"],["3","-4"],["-6","4"],["245/54","35/12"],["-115/12 + sqrt(26329)/12","sqrt(26329)/60 + 197/60"]],"masses":["20353856201983/1336512345783215 - 7450266529*sqrt(26329)/1336512345783215","252438490405507/1336512345783215 - 92401853341*sqrt(26329)/1336512345783215","190124386357987*sqrt(26329)/776513672900047915 + 203007210806998201/776513672900047915","630969542261473/2673024691566430 - 230958262399*sqrt(26329)/2673024691566430","45096835659960515616/191133294058111793935 - 102400165249273728*sqrt(26329)/191133294058111793935","2013766945836597907/32239350804982712230 + 14572939451554009*sqrt(26329)/32239350804982712230"],"cables":[["V0","V1","1139815947311048/6682561728916075 - 417214925624*sqrt(26329)/6682561728916075"],["V0","V5","630969542261473/6682561728916075 - 230958262399*sqrt(26329)/6682561728916075"],["V1","V2","429204552773766/1336512345783215 - 157104790458*sqrt(26329)/1336512345783215"],["V1","V5","4416786795830311/6682561728916075 - 1616707836793*sqrt(26329)/6682561728916075"],["V2","E2:K1","-1579617363937870656*sqrt(1211134)/7607105103512849398613 - 8269761493557087552*sqrt(26329)/7607105103512849398613 + 3641987042834959418544/7607105103512849398613 + 695660446384205731632*sqrt(46)/7607105103512849398613"],["V2","E4:K2","221279723083319595451/789864094722076449635 + 1410607217318386537*sqrt(26329)/789864094722076449635"],["E2:T+E2:K2+E2:K3","E2:K1","-26726443130060443008*sqrt(26329)/11659130937544819430035 - 3481605618475306752*sqrt(1211134)/11659130937544819430035 + 1533292412438657530944*sqrt(46)/11659130937544819430035 + 11770274107249694575776/11659130937544819430035"]],"alpha":"93267383618979*sqrt(26329)/46777932102412525 + 18247855003234992/46777932102412525","c":["136634102996731779/46777932102412525 - 227818459638052*sqrt(26329)/46777932102412525","906286927997939051/654891049433775350 - 3324308663203613*sqrt(26329)/654891049433775350"],"omega":"-12613373889133969/26730246915664300 + 113993468867641*sqrt(26329)/80190740746992900","hinges":[["V2","V4","-299274969949991178/46777932102412525 + 1849330342690039*sqrt(26329)/46777932102412525"],["V2","E4:axu0","-264986246567986249/868733024759089750 + 14928993946694459*sqrt(26329)/6081131173313628250"],["V2","E4:K2","62502322365096939067/9121696759970442375 - 381493911730103821*sqrt(26329)/9121696759970442375"],["E1:axu0","E4:axu0","483812488511119817257259/880204301134663133019138 - 4410358649243*sqrt(26329)/1603814814939858"],["E1:axu0","E4:K1","3389409/548819161"]],"id":371}
{"V":[["3","-4"],["5","5"],["4","6"],["-6","4"],["-5","-3"],["-4","-5"]],"rho":"100","value":"-82600939781315*sqrt(8597145121249)/25704238912669126649 - 80328305135148345*sqrt(4209481)/25704238912669126649 + 254847719843528345*sqrt(2042329)/25704238912669126649 + 459439811277688956485/25704238912669126649","support":["V0","V2","E2:T+E2:K2+E2:K3","E4:K0","E4:K2"],"support_pts":[["-5","-3"],["3","-4"],["3500/891","35/198"],["-3059/198 + sqrt(4209481)/198","sqrt(4209481)/990 + 2089/990"],["-1127/99 + sqrt(2042329)/99","sqrt(2042329)/495 + 1447/495"]],"masses":["-4842106677027038555*sqrt(2042329)/68476092463350553392936 + 169581977507535395*sqrt(4209481)/7608454718150061488104 + 1569417855844985*sqrt(8597145121249)/68476092463350553392936 + 1629055666250312786375/7608454718150061488104","-3882244169721805*sqrt(8597145121249)/42514811161554735477446 - 3775430341351972215*sqrt(4209481)/42514811161554735477446 + 14433204575807838531145/42514811161554735477446 + 11977842832645832215*sqrt(2042329)/42514811161554735477446","-15780863488813809832441710*sqrt(2042329)/40708123003838886215964193507 + 2322647321759294887183105422/40708123003838886215964193507 + 4974146986301742855601710*sqrt(4209481)/40708123003838886215964193507 + 5114874700613350414170*sqrt(8597145121249)/40708123003838886215964193507","-83351553415255137107245*sqrt(2042329)/2547495710156811803929092 - 1610278385729509991835*sqrt(4209481)/70763769726578105664697 + 10151098046233993630*sqrt(8597145121249)/636873927539202950982273 + 13268190454078775780299365/283055078906312422658788","-468691154637694451307725*sqrt(8597145121249)/29300163437908024119101781032 - 1362035561025980999647348687365/29300163437908024119101781032 + 665114098434768580759590545*sqrt(4209481)/29300163437908024119101781032 + 963848038352665200673430985*sqrt(2042329)/29300163437908024119101781032"],"cables":[["V0","V2","-276458049644810782303175*sqrt(2042329)/2618259479883389909593789 - 192505761621352350102275*sqrt(4209481)/2618259479883389909593789 + 134712982212293655175*sqrt(8597145121249)/2618259479883389909593789 + 395701095204280954818122275/2618259479883389909593789"],["V0","E4:K0","-1076036920432111084026775*sqrt(2042329)/26202813018755778554699232 - 58025960145416421086175*sqrt(4209481)/2264440631250499381270304 + 3582450252692784340075*sqrt(8597145121249)/183419691131290449882894624 + 20530963244864843585120475/323491518750071340181472"],["V2","E2:K0","-6641777562632074845303750*sqrt(14393617934521)/18591981320467559890348218091697 - 14113777320593159046270468750*sqrt(2042329)/18591981320467559890348218091697 + 2077283484317551193292970968750/18591981320467559890348218091697 + 977545169090612326255515750*sqrt(7047649)/18591981320467559890348218091697 + 193420845152452122093281250*sqrt(4209481)/808347013933372169145574699639 + 91021574189389233926250*sqrt(29666944560169)/808347013933372169145574699639 + 4574540714984583177656250*sqrt(8597145121249)/18591981320467559890348218091697 + 2152725042345686201250*sqrt(60589661216625393601)/18591981320467559890348218091697"],["V2","E4:K2","-18416889465419348408665*sqrt(8597145121249)/1046434408496715147110777894 - 9445895267627411463594246581145/358927002114373295458996817642 + 114752703236562491908276435*sqrt(4209481)/7325040859477006029775445258 + 14428149866873710236153788385*sqrt(2042329)/358927002114373295458996817642"],["E2:T+E2:K2+E2:K3","E2:K0","-244603384076614052402846505*sqrt(2042329)/11630892286811110347418341002 - 23671295233220714748662565*sqrt(14393617934521)/3012401102284077579981350319518 + 3483970982638942330774658133*sqrt(7047649)/3012401102284077579981350319518 + 36001033487269070751338134041/11630892286811110347418341002 + 7461220479452614283402565*sqrt(29666944560169)/3012401102284077579981350319518 + 77099278287677014261826505*sqrt(4209481)/11630892286811110347418341002 + 7672312050920025621255*sqrt(60589661216625393601)/3012401102284077579981350319518 + 79280557859506931419635*sqrt(8597145121249)/11630892286811110347418341002"]],"alpha":"3352897196202*sqrt(8597145121249)/179929672388683886543 + 7437749784492696*sqrt(4209481)/179929672388683886543 + 36669320691414162*sqrt(2042329)/179929672388683886543 + 57944583977102023269/179929672388683886543","c":["-485162208774791*sqrt(8597145121249)/539789017166051659629 - 520546595215549183*sqrt(4209481)/539789017166051659629 + 948368945755221173*sqrt(2042329)/539789017166051659629 + 1804954834499996760214/539789017166051659629","-743652200037159173*sqrt(2042329)/17992967238868388654300 - 49014649587281421*sqrt(4209481)/8996483619434194327150 - 25635325021009*sqrt(8597145121249)/17992967238868388654300 + 1950963122691607024701/17992967238868388654300"],"omega":"-240775488029679500435/7634158957062730614753 + 558816199367*sqrt(8597145121249)/694014450642066419523 + 1239624964082116*sqrt(4209481)/694014450642066419523 + 6111553448569027*sqrt(2042329)/694014450642066419523","hinges":[["V0","E4:K0","-9311173552497391181*sqrt(2042329)/85448234213972939588890 - 10643233953365179449423/85448234213972939588890 + 5336913191350154613*sqrt(4209481)/85448234213972939588890 + 4944770435371391*sqrt(8597145121249)/85448234213972939588890"],["V2","E4:K2","-140473526490736*sqrt(8597145121249)/35086286115793357875885 - 188126213504254598*sqrt(4209481)/35086286115793357875885 - 146437691381873984*sqrt(2042329)/35086286115793357875885 + 1456044955980456773018/35086286115793357875885"]],"id":372}
{"V":[["0","-6"],["4","3"],["0","3"],["-6","1"],["-1","-6"]],"rho":"50","value":"110942280/13556069","support":["V0","V1","V3","E1:T+E1:K1+E1:K2","E4:T+E4:K0+E4:K4"],"support_pts":[["-1","-6"],["0","-6"],["0","3"],["400/147","6/49"],["-1850/343","37/245"]],"masses":["95943960/20428995983","61315253/406682070","11646268/40668207","50370579/135560690","3811827600/20428995983"],"cables":[["V0","V1","13706280/13556069"],["V0","E4:T+E4:K0+E4:K4","7051881060000/30786496946381"],["V1","V3","582313400/122004621"],["V1","E1:T+E1:K1+E1:K2","50370579/135560690"]],"alpha":"7392609/13556069","c":["21889731/13556069","1849038/67780345"],"omega":"-17153389/664247381","hinges":[["V0","E3:K0","6063512/338901725"],["V1","V3","95094118951/66424738100 - 770525561*sqrt(135529)/199274214300"],["V1","E3:K0","-93176300503/66424738100 + 770525561*sqrt(135529)/199274214300"]],"id":373}
{"V":[["0","-6"],["4","3"],["0","3"],["-6","1"],["-1","-6"]],"rho":"5","value":"72/7","support":["V1","V3","V4","E1:K0","E1:K4"],"support_pts":[["0","-6"],["0","3"],["-6","1"],["25/24 + sqrt(2545)/24","-117/32 + 3*sqrt(2545)/32"],["-89/36 + sqrt(33841)/36","-185/16 + sqrt(33841)/16"]],"masses":["-71*sqrt(33841)/22960 - 997*sqrt(2545)/114800 + sqrt(86125345)/16400 + 6409/9840","5/21","54/287","-29961*sqrt(86125345)/584148320 - 133677423/584148320 + 1476513*sqrt(33841)/584148320 + 6667911*sqrt(2545)/584148320","-7973881*sqrt(2545)/2920741600 - 28289*sqrt(86125345)/2920741600 + 329869*sqrt(33841)/584148320 + 12623603/83449760"],"cables":[["V1","V3","-71*sqrt(33841)/6888 - 997*sqrt(2545)/34440 + 5425/2952 + sqrt(86125345)/4920"],["V1","V4","6/41"],["V1","E1:K0","-5084277*sqrt(33841)/584148320 - 14182611*sqrt(2545)/584148320 + 125677581/83449760 + 100221*sqrt(86125345)/584148320"],["V1","E1:K4","-256657*sqrt(86125345)/8762224800 - 343673867/1752444960 + 35179447*sqrt(2545)/8762224800 + 2608157*sqrt(33841)/1752444960"],["V3","V4","12/287"],["V3","E1:K0","-65091*sqrt(86125345)/292074160 - 101342049/58414832 + 1489323*sqrt(2545)/41724880 + 656079*sqrt(33841)/58414832"],["V3","E1:K4","-144149*sqrt(2545)/21371280 - 161855*sqrt(33841)/175244496 + 419*sqrt(86125345)/21371280 + 60876953/175244496"]],"alpha":"3/7","c":["19/7","12/35"],"omega":"-31/84","hinges":[],"id":374}
{"V":[["-6","-1"],["6","-5"],["6","5"],["-4","5"]],"rho":"4","value":"15","support":["V0","V1","V2","V3","E0:axu0","E2:axu0"],"support_pts":[["-6","-1"],["6","-5"],["6","5"],["-4","5"],["0","-3"],["0","5"]],"masses":["5/34","3/34","9/68","15/136","55/136","2/17"],"cables":[["V0","E0:axu0","7/68"],["V0","E3:K1","sqrt(3841)/272 + 67/272"],["V1","V2","27/170"],["V1","E0:axu0","3/34"],["V2","E0:axu0","9/68"],["V3","E0:axu0","3/17"],["V3","E3:K1","441/5440 + 9*sqrt(3841)/5440"],["E0:axu0","E2:axu0","5/17"]],"alpha":"0","c":["-5/3","-1/2"],"omega":"1/9","hinges":[],"id":375}
{"V":[["6","6"],["-6","3"],["-2","-2"],["1","-2"],["3","-1"],["6","3"]],"rho":"7","value":"-1081173104609298*sqrt(3080473)/408813856268919187 - 9404869265847273*sqrt(15961)/408813856268919187 + 181278516470322618*sqrt(193)/408813856268919187 + 3374368497385712811/408813856268919187","support":["V0","V1","V2","E4:K0","E4:K2","E5:T+E5:K0+E5:K5"],"support_pts":[["-2","-2"],["1","-2"],["3","-1"],["-19/2 + sqrt(193)/2","sqrt(193)/8 + 17/8"],["-83/12 + sqrt(15961)/12","sqrt(15961)/48 + 133/48"],["-21/5","3/4"]],"masses":["-11925507351035807*sqrt(3080473)/71951238703329776912 - 14701767541983719*sqrt(15961)/6541021700302706992 + 2073893560118970555*sqrt(193)/71951238703329776912 + 3498660161699007027/6541021700302706992","-93847599437926965/1635255425075676748 - 45797909189043*sqrt(3080473)/1635255425075676748 + 5439465244215519*sqrt(193)/1635255425075676748 + 1347706123929273*sqrt(15961)/1635255425075676748","-351008212020740703*sqrt(193)/40881385626891918700 - 4551956292899157*sqrt(15961)/40881385626891918700 + 2279992062909363*sqrt(3080473)/40881385626891918700 + 14460649021100287017/40881385626891918700","-1465613488621485*sqrt(3080473)/6541021700302706992 - 4567149152185347*sqrt(15961)/6541021700302706992 + 3232774197058249997/19623065100908120976 + 705730781238080579*sqrt(193)/19623065100908120976","-235238918671643533*sqrt(15961)/245288313761351512200 - 1725596702084314807*sqrt(193)/245288313761351512200 + 12952966344962347*sqrt(3080473)/245288313761351512200 + 49382780955555163873/245288313761351512200","-472120009537855775*sqrt(193)/8993904837916222114 - 483906549320572175/2452883137613515122 + 7829791138709875*sqrt(15961)/2452883137613515122 + 8343765339355225*sqrt(3080473)/26981714513748666342"],"cables":[["V0","V1","-907193461233293995/1635255425075676748 - 442713122160749*sqrt(3080473)/1635255425075676748 + 52581497360750017*sqrt(193)/1635255425075676748 + 13027825864649639*sqrt(15961)/1635255425075676748"],["V0","E4:K0","-19138129695239751*sqrt(3080473)/26164086801210827968 - 193953916902104793*sqrt(15961)/26164086801210827968 + 35093307885214883613/26164086801210827968 + 3244097027589017219*sqrt(193)/26164086801210827968"],["V0","E5:T+E5:K0+E5:K5","-9914520200294971275*sqrt(193)/98932953217078443254 - 3387345845244005225/8993904837916222114 + 54808537970969125*sqrt(15961)/8993904837916222114 + 58406357375486575*sqrt(3080473)/98932953217078443254"],["V1","V2","-656933196065488755/817627712537838374 - 320585364323301*sqrt(3080473)/817627712537838374 + 38076256709508633*sqrt(193)/817627712537838374 + 9433942867504911*sqrt(15961)/817627712537838374"],["V2","E4:K2","-7073628901692098493*sqrt(193)/1022034640672297967500 + 38621217517860153*sqrt(3080473)/1022034640672297967500 + 802283641670617233*sqrt(15961)/1022034640672297967500 + 382586800047560022027/1022034640672297967500"]],"alpha":"43264656963675875/817627712537838374 + 3448124955257075*sqrt(193)/817627712537838374 + 2481380614111915*sqrt(15961)/2452883137613515122 + 218400391605125*sqrt(3080473)/2452883137613515122","c":["-915257355827222435*sqrt(193)/6541021700302706992 - 76239845138564329899/45787151902118948944 + 1611751878919245491*sqrt(15961)/137361455706356846832 + 24524409116615275*sqrt(3080473)/19623065100908120976","-12249763400822168869*sqrt(193)/45787151902118948944 - 135351903354163539411/45787151902118948944 + 2907475001173687003*sqrt(15961)/137361455706356846832 + 312068116821129917*sqrt(3080473)/137361455706356846832"],"omega":"-4795026538536383*sqrt(3080473)/9811532550454060488 - 312371521750312525*sqrt(15961)/68680727853178423416 + 33832019548174807691/68680727853178423416 + 189561529637549791*sqrt(193)/3270510850151353496","hinges":[["V0","E4:axu0","-7594275300277755630795327/191628813307158744796383280 - 71236965459149507*sqrt(193)/45787151902118948944 + 44144062421585585*sqrt(15961)/137361455706356846832 + 4342478124993691*sqrt(3080473)/137361455706356846832"],["V0","E4:K0","69963959/410150510"],["V2","E4:K2","-553502809381537539*sqrt(193)/6541021700302706992 - 46413155826403626699/45787151902118948944 + 331641580291390689*sqrt(15961)/45787151902118948944 + 5033063080207449*sqrt(3080473)/6541021700302706992"],["E0:axu0","E4:K1","-14607904304860761*sqrt(3080473)/45787151902118948944 - 141582519458134215*sqrt(15961)/45787151902118948944 + 1277413091392135491*sqrt(193)/45787151902118948944 + 27219878938855554285/45787151902118948944"]],"id":376}
{"V":[["6","6"],["-6","3"],["-2","-2"],["1","-2"],["3","-1"],["6","3"]],"rho":"5/2","value":"-19927400*sqrt(1012441)/24791765653 + 232140904*sqrt(4201)/24791765653 + 2212715600*sqrt(241)/24791765653 + 179636419898/24791765653","support":["V0","V1","V2","V5","E4:K1","E4:K2"],"support_pts":[["-2","-2"],["1","-2"],["3","-1"],["-6","3"],["-11/2 + sqrt(241)/2","sqrt(241)/8 + 25/8"],["-31/6 + sqrt(4201)/6","sqrt(4201)/24 + 77/24"]],"masses":["-276589450*sqrt(241)/24791765653 - 29017613*sqrt(4201)/24791765653 + 2490925*sqrt(1012441)/24791765653 + 8535154579/24791765653","-139491800*sqrt(1012441)/669377672631 + 67450187942/669377672631 + 1624986328*sqrt(4201)/669377672631 + 15489009200*sqrt(241)/669377672631","-354034496*sqrt(241)/24791765653 - 928563616*sqrt(4201)/619794141325 + 3188384*sqrt(1012441)/24791765653 + 173957883916/619794141325","-553178900*sqrt(241)/74375296959 - 58035226*sqrt(4201)/74375296959 + 4981850*sqrt(1012441)/74375296959 + 17070309158/74375296959","-29173958647*sqrt(1012441)/197466413426145 - 13345460947982/197466413426145 + 356861437343*sqrt(4201)/197466413426145 + 3083939753278*sqrt(241)/197466413426145","-129065306432*sqrt(241)/21940712602905 - 28737633976*sqrt(4201)/36567854338175 + 1317947968*sqrt(1012441)/21940712602905 + 4108687051736/36567854338175"],"cables":[["V0","V1","-553178900*sqrt(241)/24791765653 - 58035226*sqrt(4201)/24791765653 + 4981850*sqrt(1012441)/24791765653 + 17070309158/24791765653"],["V0","V5","-276589450*sqrt(241)/24791765653 - 29017613*sqrt(4201)/24791765653 + 2490925*sqrt(1012441)/24791765653 + 8535154579/24791765653"],["V1","V2","-661837424*sqrt(1012441)/1462714173527 - 211176087394/1462714173527 + 21655302176*sqrt(241)/1462714173527 + 13378063816*sqrt(4201)/1462714173527"],["V1","E4:K1","-53633126818*sqrt(1012441)/355439544167061 + 4465094704444/355439544167061 + 522764319794*sqrt(4201)/355439544167061 + 6888379348132*sqrt(241)/355439544167061"],["V2","E4:K2","-45646770816*sqrt(241)/7313570867635 - 43305102672*sqrt(4201)/914196358454375 + 224363136*sqrt(1012441)/7313570867635 + 122866892593872/914196358454375"]],"alpha":"88012936*sqrt(4201)/223125890877 + 613976234*sqrt(241)/223125890877 + 10161016*sqrt(1012441)/223125890877 + 19554914939/223125890877","c":["-219337666903*sqrt(241)/892503563508 - 20757465677*sqrt(4201)/892503563508 + 2003728523723/892503563508 + 3473756653*sqrt(1012441)/892503563508","-333732201229*sqrt(241)/446251781754 - 157776422347*sqrt(4201)/2231258908770 + 8406001978177/2231258908770 + 5304187759*sqrt(1012441)/446251781754"],"omega":"-836507218*sqrt(1012441)/223125890877 - 407970371210/223125890877 + 4997964818*sqrt(4201)/223125890877 + 52813193518*sqrt(241)/223125890877","hinges":[["V1","E4:K1","-41972923273*sqrt(241)/1487505939180 - 5020988243*sqrt(4201)/1487505939180 - 32563277*sqrt(1012441)/1487505939180 + 1159616296793/1487505939180"],["V2","E4:K2","-24214146937*sqrt(241)/99167062612 - 2276834075*sqrt(4201)/99167062612 + 131759462825/99167062612 + 393278587*sqrt(1012441)/99167062612"],["E0:axu0","E4:axu0","-58376509733/123958828265 - 24547504*sqrt(1012441)/123958828265 + 664329008*sqrt(4201)/123958828265 + 5919840229*sqrt(241)/123958828265"]],"id":377}
{"V":[["6","6"],["-6","3"],["-2","-2"],["1","-2"],["3","-1"],["6","3"]],"rho":"10","value":"-3687138663336561*sqrt(1076959)/748413349771388890 - 53461202296577439*sqrt(2239)/748413349771388890 + 115452570280890351*sqrt(481)/374206674885694445 + 3164766669515569179/374206674885694445","support":["V0","V1","V2","E4:K0","E4:K2","E5:T+E5:K0+E5:K5"],"support_pts":[["-2","-2"],["1","-2"],["3","-1"],["-29/3 + sqrt(481)/3","sqrt(481)/12 + 25/12"],["-64/9 + 2*sqrt(2239)/9","sqrt(2239)/18 + 49/18"],["-4","1/2"]],"masses":["-2002367714980399*sqrt(1076959)/5987306798171111120 - 41955365723116801*sqrt(2239)/5987306798171111120 + 64801695909413689*sqrt(481)/2993653399085555560 + 1686301231994034031/2993653399085555560","-23433656368274619/374206674885694445 - 39282144358413*sqrt(1076959)/748413349771388890 + 891182742163329*sqrt(481)/374206674885694445 + 1512357585541773*sqrt(2239)/748413349771388890","-56238182195377314*sqrt(481)/9355166872142361125 - 421234429001142*sqrt(2239)/9355166872142361125 + 973582651066542*sqrt(1076959)/9355166872142361125 + 3307626211291205514/9355166872142361125","-2521165144521273*sqrt(1076959)/5987306798171111120 - 5509919508438807*sqrt(2239)/5987306798171111120 + 71377469474663341/598730679817111112 + 14778149701901651*sqrt(481)/598730679817111112","-33771759734428733*sqrt(2239)/9355166872142361125 - 61478526061016911*sqrt(481)/9355166872142361125 + 1251552016712833*sqrt(1076959)/9355166872142361125 + 2327794920758785211/9355166872142361125","-13519069964272803*sqrt(481)/374206674885694445 - 83175086448949407/374206674885694445 + 3578121300738534*sqrt(2239)/374206674885694445 + 213356489186886*sqrt(1076959)/374206674885694445"],"cables":[["V0","V1","-320259970366419793/374206674885694445 - 536855972898311*sqrt(1076959)/748413349771388890 + 12179497476232163*sqrt(481)/374206674885694445 + 20668887002404231*sqrt(2239)/748413349771388890"],["V0","E4:K0","-8366603898859827*sqrt(1076959)/4789845438536888896 - 138348793927633533*sqrt(2239)/4789845438536888896 + 4660495780164628851/2394922719268444448 + 264750055116807261*sqrt(481)/2394922719268444448"],["V0","E5:T+E5:K0+E5:K5","-27038139928545606*sqrt(481)/374206674885694445 - 166350172897898814/374206674885694445 + 7156242601477068*sqrt(2239)/374206674885694445 + 426712978373772*sqrt(1076959)/374206674885694445"],["V1","V2","-93734625473098476/74841334977138889 - 78564288716826*sqrt(1076959)/74841334977138889 + 3564730968653316*sqrt(481)/74841334977138889 + 3024715171083546*sqrt(2239)/74841334977138889"],["V2","E4:K2","-1527059092237895502*sqrt(481)/233879171803559028125 + 22222981816654806*sqrt(1076959)/233879171803559028125 + 738065712323837394*sqrt(2239)/233879171803559028125 + 118794270717247218102/233879171803559028125"]],"alpha":"15419238200386137/374206674885694445 + 851065179775068*sqrt(481)/374206674885694445 + 2355098310723093*sqrt(2239)/748413349771388890 + 127449796710427*sqrt(1076959)/748413349771388890","c":["-3078813302686354451*sqrt(481)/34427014089483888940 - 64720279789310763729/34427014089483888940 + 289655336057406553*sqrt(2239)/8606753522370972235 + 18559161451048967*sqrt(1076959)/8606753522370972235","-43312470850166391027*sqrt(481)/344270140894838889400 - 785772216635105963933/344270140894838889400 + 15172001595191798019*sqrt(2239)/344270140894838889400 + 980944391120789261*sqrt(1076959)/344270140894838889400"],"omega":"-12038323333450727*sqrt(1076959)/20656208453690333364 - 186005468411427977*sqrt(2239)/20656208453690333364 + 11540947235890313135/30984312680535500046 + 267564204984220727*sqrt(481)/10328104226845166682","hinges":[["V0","E4:K0","-109698689779838051*sqrt(481)/89809601972566666800 + 38965929132557531*sqrt(2239)/44904800986283333400 + 2353231522858709*sqrt(1076959)/44904800986283333400 + 6696618541879726291/89809601972566666800"],["V2","E4:K1","-1381359649832520803*sqrt(481)/34427014089483888940 - 13403841528978672278732854051/16097926609524251114784340020 + 130920768628343629*sqrt(2239)/8606753522370972235 + 8380988596746451*sqrt(1076959)/8606753522370972235"],["V2","E4:K2","18877402/467595783"],["E0:axu0","E4:axu0","-338203497054933*sqrt(1076959)/748413349771388890 - 5412273165448227*sqrt(2239)/748413349771388890 + 91759170633117273*sqrt(481)/5987306798171111120 + 2886239186398690647/5987306798171111120"]],"id":378}
{"V":[["6","1"],["3","6"],["-2","5"],["-6","-1"],["0","-4"],["6","-3"]],"rho":"100","value":"2417314865529600/146691884562809 - 17456626699200*sqrt(286)/146691884562809","support":["V1","V4","V5","E1:K4","E4:axu0+E4:K1","E5:T+E5:K0+E5:K5"],"support_pts":[["0","-4"],["3","6"],["-2","5"],["40/3 - 20*sqrt(286)/33","-16/9 - 10*sqrt(286)/99"],["0","27/5"],["-1600/297","-8/99"]],"masses":["1935059147990082/6894518574452023 - 85411192186800*sqrt(286)/6894518574452023","17348877028800*sqrt(286)/2787145806693371 + 304308972000000/2787145806693371","28160161920000*sqrt(286)/73786017935092927 + 1046964720067200/73786017935092927","26827167450600*sqrt(286)/2787145806693371 + 528937779173760/2787145806693371","1314408779034400/6894518574452023 - 66467436480000*sqrt(286)/6894518574452023","427761659615400*sqrt(286)/73786017935092927 + 15903721274295789/73786017935092927"],"cables":[["V1","V4","1564453440000*sqrt(286)/146691884562809 + 58164706670400/146691884562809"],["V1","V5","2346680160000*sqrt(286)/146691884562809 + 87247060005600/146691884562809"],["V1","E4:axu0+E4:K1","3548903703392880000/324042372999245081 - 179462078496000000*sqrt(286)/324042372999245081"],["V4","E1:K4","20236535865691200*sqrt(286)/52955770327174049 + 343868998319985600/52955770327174049"],["V5","E5:T+E5:K0+E5:K5","342209327692320000*sqrt(286)/37114367021351742281 + 12722977019436631200/37114367021351742281"]],"alpha":"808177162000*sqrt(286)/146691884562809 + 34779159306809/146691884562809","c":["-1331287737791294/733459422814045 + 38018420731902*sqrt(286)/733459422814045","-5931374438568/146691884562809 + 42833389586*sqrt(286)/146691884562809"],"omega":"-6845509841134381/435674897151542730 + 5140260161803*sqrt(286)/435674897151542730","hinges":[["V1","E4:axu0+E4:K1","152163322103*sqrt(286)/4400756536884270 + 11251050691699/4400756536884270"],["V4","E1:K4","-556468268566769/68945185744520230 + 176719298894281*sqrt(286)/206835557233560690"],["V5","E0:K5","2182298142492/146691884562809 - 15759454659*sqrt(286)/146691884562809"]],"id":379}
{"V":[["6","1"],["3","6"],["-2","5"],["-6","-1"],["0","-4"],["6","-3"]],"rho":"10","value":"698181844/40297969 - 2723396*sqrt(505)/40297969","support":["V1","V4","V5","E1:K4","E5:T+E5:K0+E5:K5"],"support_pts":[["0","-4"],["3","6"],["-2","5"],["35/3 - sqrt(505)/3","-37/18 - sqrt(505)/18"],["-160/27","-8/9"]],"masses":["12986235/40297969 - 1425429*sqrt(505)/201489845","1047460*sqrt(505)/765661411 + 128248524/765661411","2698100520/14950546499 - 42736368*sqrt(505)/14950546499","280125509*sqrt(505)/53596298770 + 1640537531/10719259754","14259969*sqrt(505)/4271584714 + 754918137/4271584714"],"cables":[["V1","V4","1038898800/1894004543 - 22806864*sqrt(505)/1894004543"],["V1","V5","1558348200/1894004543 - 34210296*sqrt(505)/1894004543"],["V4","V5","-629311440/13258031801 + 133085472*sqrt(505)/13258031801"],["V4","E1:K4","2080833556*sqrt(505)/101832967663 + 51058432652/101832967663"],["V5","E5:T+E5:K0+E5:K5","570398760*sqrt(505)/113196994921 + 30196725480/113196994921"]],"alpha":"1101659*sqrt(505)/322383752 + 73166681/322383752","c":["-985575701/483575628 + 14940913*sqrt(505)/483575628","-323888681/805959380 + 1522469*sqrt(505)/805959380"],"omega":"-2535620363/17408722608 + 5508295*sqrt(505)/17408722608","hinges":[["V4","E1:K4","-439861903/2901453768 + 31244603*sqrt(505)/2901453768"],["V5","E0:K5","22401483/161191876 - 126243*sqrt(505)/161191876"]],"id":380}


==> anc/check_certificates.py <==
#!/usr/bin/env python3
"""Certificate verifier using exact algebraic equality and rational interval bounds.

All decisions are exact. For a nonzero expression involving rational radicals,
the code builds rational enclosures, increasing precision until the sign is
proved. Algebraic zero is checked symbolically. No floating-point comparison
is used for geometric or algebraic predicates. A failure to decide is an error,
never interpreted as a successful certificate.

Usage: python3 check_certificates.py certificates.jsonl [processes]
"""
import sys, json, itertools, math
if not __debug__:
    raise RuntimeError("Certificate verification requires Python assertions: run without -O or -OO")
from functools import lru_cache, cmp_to_key
from fractions import Fraction
from math import isqrt
import sympy as sp
from sympy import Rational as Q
from multiprocessing import Pool
X = sp.Symbol('X')

def S_(e):
    return sp.sympify(e, rational=True)

@lru_cache(maxsize=200000)
def _sqrt_bounds(q, bits):
    q = sp.Rational(q)
    if q < 0: raise ValueError('not a real radical')
    d = 1 << bits
    z = isqrt((int(q.p) * d * d) // int(q.q))
    lo = Fraction(z, d)
    hi = lo if z*z*int(q.q) == int(q.p)*d*d else Fraction(z+1,d)
    return lo, hi

def _product(a,b):
    z=[a[0]*b[0],a[0]*b[1],a[1]*b[0],a[1]*b[1]]
    return min(z),max(z)

def _reciprocal(a):
    if a[0] <= 0 <= a[1]: raise ZeroDivisionError('interval contains 0')
    return Fraction(1,1)/a[1], Fraction(1,1)/a[0]

@lru_cache(maxsize=300000)
def _bounds(expr, bits):
    e=sp.sympify(expr)
    if e.is_Rational:
        v=Fraction(int(e.p),int(e.q))
        return v,v
    if e.is_Add:
        parts=[_bounds(a,bits) for a in e.args]
        return sum(a[0] for a in parts),sum(a[1] for a in parts)
    if e.is_Mul:
        out=(Fraction(1),Fraction(1))
        for a in e.args:out=_product(out,_bounds(a,bits))
        return out
    if e.is_Pow:
        base,ex=e.args
        if ex==sp.Rational(1,2) and base.is_Rational:
            return _sqrt_bounds(base,bits)
        if ex.is_Integer:
            k=int(ex)
            if k<0:
                return _reciprocal(_bounds(base**(-k),bits))
            out=(Fraction(1),Fraction(1)); b=_bounds(base,bits)
            for _ in range(k):out=_product(out,b)
            return out
        if ex.is_Rational and ex.q==2 and base.is_Rational and base>=0:
            # odd half-integer powers as an integer power times a square root
            k=int((ex- sp.Rational(1,2)))
            return _product(_bounds(base**k,bits),_sqrt_bounds(base,bits))
    raise ValueError('unsupported algebraic expression for certified signs: '+str(e)[:150])

@lru_cache(maxsize=250000)
def sgn(e):
    e=sp.expand(sp.sympify(e))
    if e==0:return 0
    if e.is_Rational:return 1 if e>0 else -1
    # Try intervals first. Every strict decision is certified by rational bounds.
    for bits in (64,128,256,512,1024):
        try:
            lo,hi=_bounds(e,bits)
        except (ValueError,ZeroDivisionError):
            break
        if lo>0:return 1
        if hi<0:return -1
    z=sp.radsimp(e)
    if z==0 or sp.expand(z)==0:return 0
    # Algebraic equality zero: exact minimal-polynomial test (not numerical).
    mp=sp.minimal_polynomial(e, X)
    if sp.Poly(mp,X).degree()==1 and sp.Poly(mp,X).all_coeffs()==[1,0]:return 0
    # For extremely small nonzero quantities, continue certified isolation.
    for bits in (2048,4096,8192):
        lo,hi=_bounds(e,bits)
        if lo>0:return 1
        if hi<0:return -1
    raise ValueError('algebraic sign not certified: '+str(e)[:120])

def _cmp(a,b):
    return sgn(a-b)

def exact_sort(items):
    return sorted(items,key=cmp_to_key(_cmp))

def ccw_sort(V):
    c=(sum(v[0] for v in V)/len(V),sum(v[1] for v in V)/len(V))
    def upper(v):
        x=v[0]-c[0];y=v[1]-c[1]
        return sgn(y)<0 or (sgn(y)==0 and sgn(x)>0)
    def cmp(a,b):
        ua,ub=upper(a),upper(b)
        if ua!=ub:return -1 if ua else 1
        x1,y1=a[0]-c[0],a[1]-c[1]
        x2,y2=b[0]-c[0],b[1]-c[1]
        det=sgn(x1*y2-y1*x2)
        if det:return -det
        return sgn(x1*x1+y1*y1-x2*x2-y2*y2)
    return sorted(V,key=cmp_to_key(cmp))

def dictionary(V, rho):
    """Dictionary S(P,rho): vertices; axis crossings; T_E points; roots of K_h on sides."""
    n = len(V); S = []
    for j, v in enumerate(V): S.append(((v[0], v[1]), 'V%d' % j))
    t = sp.Symbol('t')
    for k in range(n):
        a, b = V[k], V[(k + 1) % n]; d = (b[0] - a[0], b[1] - a[1]); nE = (d[1], -d[0])
        cands = []
        for ax in (0, 1):
            if d[ax] != 0: cands.append((-a[ax] / d[ax], 'ax%s' % ('u0' if ax == 0 else 'v0')))
        den = nE[0] * d[0] + rho * nE[1] * d[1]
        if den != 0: cands.append((-(nE[0] * a[0] + rho * nE[1] * a[1]) / den, 'T'))
        for j, h in enumerate(V):
            x = (a[0] + t * d[0], a[1] + t * d[1])
            P = sp.Poly(sp.expand((x[0] - h[0]) * (rho * x[1]) - (x[1] - h[1]) * x[0]), t)
            if P.is_zero or P.degree() <= 0: continue
            for r in sp.roots(P, t, filter='R').keys(): cands.append((r if r.is_Rational else sp.radsimp(r), 'K%d' % j))
        for tt, lab in cands:
            if sgn(tt) > 0 and sgn(tt-1) < 0:
                S.append(((sp.expand(a[0] + tt * d[0]), sp.expand(a[1] + tt * d[1])), 'E%d:%s' % (k, lab)))
    out = []
    for p, l in S:
        for o in out:
            if sgn(o[0][0] - p[0]) == 0 and sgn(o[0][1] - p[1]) == 0:
                o[1] += '+' + l; break
        else: out.append([p, l])
    return out

def check(r):
    import signal
    def _to(*a): raise TimeoutError('timeout')
    signal.signal(signal.SIGALRM, _to); signal.alarm(int(r.get('_timeout', 300)))
    try:
        rho = S_(r['rho']); V = ccw_sort([(S_(a), S_(b)) for a, b in r['V']]); n = len(V)
        D = dictionary(V, rho)
        same = lambda p, q: sgn(p[0] - q[0]) == 0 and sgn(p[1] - q[1]) == 0
        # sites are identified by their exact coordinates, which must be dictionary points
        sites = r['support']
        assert len(sites) == len(r['support_pts']), 'support length mismatch'
        P_ = []
        for l, xy in zip(sites, r['support_pts']):
            q = (S_(xy[0]), S_(xy[1])); assert any(same(p, q) for p, _ in D), 'site not in dictionary'
            P_.append(q)
        for i in range(len(P_)):
            for j in range(i):
                assert not same(P_[i], P_[j]), 'sites not distinct'
        def cands(lab):
            return [p for p, l in D if l == lab]
        # Check the polygon really is convex and contains the origin strictly.
        assert len(set(V)) == n and n >= 3, 'invalid vertices'
        for k in range(n):
            a, b = V[k], V[(k + 1) % n]
            assert sgn((b[0] - a[0]) * (0 - a[1]) - (b[1] - a[1]) * (0 - a[0])) > 0, 'origin'
            for v in V:
                if v != a and v != b:
                    assert sgn((b[0]-a[0])*(v[1]-a[1])-(b[1]-a[1])*(v[0]-a[0])) >= 0, 'nonconvex polygon'
        # ---- primal (sites indexed; a cable label shared by two sites is resolved by trying both)
        m = [S_(x) for x in r['masses']]
        assert all(sgn(v) > 0 for v in m), 'mass'
        assert sgn(sum(m) - 1) == 0, 'norm'
        J = [(a, b, S_(w)) for a, b, w in r['cables']]
        assert all(sgn(w) >= 0 for a, b, w in J), 'tension'
        # relay nodes: cable endpoints without mass (eliminated by Kron reduction, see the paper);
        # their positions are dictionary points with the given label
        relay = sorted({l for a_, b_, w in J for l in (a_, b_) if l not in sites})
        rpos = [cands(l) for l in relay]
        assert all(rpos), 'unknown relay label'
        ok = False
        for rp in itertools.product(*rpos):
            Pall = P_ + list(rp); mall = m + [0] * len(rp); labs = list(sites) + relay
            byl = {}
            for i, l in enumerate(labs): byl.setdefault(l, []).append(i)
            opts = [[(i, j) for i in byl[a_] for j in byl[b_] if i != j] for a_, b_, w in J]
            for ch in itertools.product(*opts):
                good = True
                for i in range(len(Pall)):
                    xi = Pall[i]; f = [0, 0]
                    for (ia, ib), (_, _, w) in zip(ch, J):
                        if i in (ia, ib):
                            o = Pall[ib if ia == i else ia]; f[0] += w * (xi[0] - o[0]); f[1] += w * (xi[1] - o[1])
                    if not (sgn(f[0] - mall[i] * xi[0]) == 0 and sgn(f[1] - mall[i] * rho * xi[1]) == 0):
                        good = False; break
                if good: ok = True; break
            if ok: break
        assert ok, 'equilibrium'
        nrelay = len(relay)
        nodes = sites
        A = sum(m[i] * P_[i][0] ** 2 for i in range(len(P_))); B = sum(m[i] * P_[i][1] ** 2 for i in range(len(P_)))
        C = A if sgn(A - B) <= 0 else B   # actual value of the primal design
        assert sgn(S_(r['value']) - C) == 0, 'claimed value differs from primal optimum'
        # ---- dual
        choices = [[(h, q) for h in cands(hl) for q in cands(ql)] for hl, ql, bw in r['hinges']]
        last = None
        for choice in itertools.product(*choices):
            try:
                return dual_check(r, V, n, rho, C, choice, sites, nodes, nrelay)
            except AssertionError as e:
                last = e
        if last is None: raise AssertionError('dual check failed for all hinge interpretations')
        raise last
    except Exception as e:
        return dict(id=r['id'], ok=False, err=repr(e)[:200])

def dual_check(r, V, n, rho, C, choice, sites, nodes, nrelay):
        al = S_(r['alpha']); c1, c2 = map(S_, r['c']); om = S_(r['omega'])
        assert sgn(al) >= 0 and sgn(1 - al) >= 0, 'alpha'
        H = []
        for (h, q), (hl, ql, bw) in zip(choice, r['hinges']):
            d = (q[0] - h[0], q[1] - h[1]); bw = S_(bw)
            assert sgn(bw) >= 0, 'b'
            # d points into P at h: n_E . d <= 0 for every side E containing h, and line splits P
            for k in range(n):
                a, b = V[k], V[(k + 1) % n]; e = (b[0] - a[0], b[1] - a[1])
                if sgn(e[0] * (h[1] - a[1]) - e[1] * (h[0] - a[0])) == 0:
                    assert sgn(e[1] * d[0] - e[0] * d[1]) <= 0, 'inward'
            s = [sgn(d[0] * (v[1] - h[1]) - d[1] * (v[0] - h[0])) for v in V]
            assert max(s) > 0 and min(s) < 0, 'split'
            H.append((h, d, bw))
        def F(x, act):
            u, v = x
            val = al * u ** 2 + (1 - al) * v ** 2 + c1 * u + c2 * rho * v + om * (rho - 1) * u * v
            for k in act:
                h, d, bw = H[k]; val += bw * ((u - h[0]) * rho * v - (v - h[1]) * u)
            return val
        side = lambda k, x: sgn(H[k][1][0] * (x[1] - H[k][0][1]) - H[k][1][1] * (x[0] - H[k][0][0]))
        def exitpt(h, d):
            best = None
            for k in range(n):
                a, b = V[k], V[(k + 1) % n]; e = (b[0] - a[0], b[1] - a[1]); den = d[0] * e[1] - d[1] * e[0]
                if sgn(den) == 0: continue
                w = (a[0] - h[0], a[1] - h[1]); tt = (w[0] * e[1] - w[1] * e[0]) / den; ss = (w[0] * d[1] - w[1] * d[0]) / den
                if sgn(tt) > 0 and sgn(ss) >= 0 and sgn(ss - 1) <= 0 and (best is None or sgn(tt - best) < 0): best = tt
            return (sp.expand(h[0] + best * d[0]), sp.expand(h[1] + best * d[1]))
        segs = [(V[k], V[(k + 1) % n]) for k in range(n)] + [(h, exitpt(h, d)) for h, d, bw in H]
        t = sp.Symbol('t'); npieces = 0
        for p, q in segs:
            dq = (q[0] - p[0], q[1] - p[1]); ts = [S_(0), S_(1)]
            for h, d, bw in H:
                den = d[0] * dq[1] - d[1] * dq[0]
                if sgn(den) == 0: continue
                tt = sp.expand(-(d[0] * (p[1] - h[1]) - d[1] * (p[0] - h[0])) / den)
                if sgn(tt) > 0 and sgn(tt - 1) < 0: ts.append(tt)
            ts = exact_sort(ts)
            for ta, tb in zip(ts[:-1], ts[1:]):
                if sgn(tb - ta) == 0: continue
                xa = (p[0] + ta * dq[0], p[1] + ta * dq[1]); xb = (p[0] + tb * dq[0], p[1] + tb * dq[1])
                mid = ((xa[0] + xb[0]) / 2, (xa[1] + xb[1]) / 2)
                base = [k for k in range(len(H)) if side(k, mid) > 0]
                on = [k for k in range(len(H)) if side(k, mid) == 0]
                for sub in itertools.chain.from_iterable(itertools.combinations(on, j) for j in range(len(on) + 1)):
                    act = base + list(sub)
                    x = (xa[0] + t * (xb[0] - xa[0]), xa[1] + t * (xb[1] - xa[1]))
                    poly = sp.Poly(sp.expand(F(x, act) - C), t); co = poly.all_coeffs()
                    while len(co) < 3: co = [0] + co
                    a2, a1, a0 = co
                    assert sgn(a0) <= 0 and sgn(a2 + a1 + a0) <= 0, 'F>C at endpoint'
                    if sgn(a2) < 0:
                        ts_ = -a1 / (2 * a2)
                        if sgn(ts_) > 0 and sgn(ts_ - 1) < 0:
                            assert sgn(a0 - a1 ** 2 / (4 * a2)) <= 0, 'F>C inside piece'
                    npieces += 1
        return dict(id=r['id'], ok=True, n=n, rho=r['rho'], value=str(sp.nsimplify(C)) if C.is_Rational else str(C), value_float=float(C), sites=len(sites), relay=nrelay, hinges=len(H), pieces=npieces)

if __name__ == '__main__':
    R = [json.loads(l) for l in open(sys.argv[1])]
    res = []
    with Pool(int(sys.argv[2]) if len(sys.argv) > 2 else 2, maxtasksperchild=20) as p:
        for x in p.imap_unordered(check, R, chunksize=1):
            res.append(x); print(x['id'], x['ok'], x.get('err', ''), flush=True)
    res.sort(key=lambda x: x['id'])
    ok = sum(x['ok'] for x in res)
    json.dump(res, open('verification_log.json', 'w'), indent=0)
    print('verified %d / %d' % (ok, len(R)))
    for x in res:
        if not x['ok']: print(x)
    if ok != len(R):
        sys.exit(1)


==> anc/verification_log.json <==
[
{
"id": 0,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "-13*sqrt(31)/330 + (-2 + sqrt(31))**2*(1/60 + sqrt(31)/330) + 3493/660",
"value_float": 5.5,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 1,
"ok": true,
"n": 4,
"rho": "2",
"value": "-sqrt(97)/66 + (-1/4 + sqrt(97)/4)**2*(125/4224 + 13*sqrt(97)/4224) + 707/132",
"value_float": 5.5,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 2,
"ok": true,
"n": 4,
"rho": "4",
"value": "6644/1225",
"value_float": 5.423673469387755,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 3,
"ok": true,
"n": 4,
"rho": "5",
"value": "957/194",
"value_float": 4.93298969072165,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 4,
"ok": true,
"n": 4,
"rho": "10",
"value": "10186/2427",
"value_float": 4.196950968273589,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 5,
"ok": true,
"n": 4,
"rho": "50",
"value": "167838/44629",
"value_float": 3.7607385332407177,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 6,
"ok": true,
"n": 3,
"rho": "3",
"value": "9/4",
"value_float": 2.25,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 7,
"ok": true,
"n": 3,
"rho": "2",
"value": "9/4",
"value_float": 2.25,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 8,
"ok": true,
"n": 3,
"rho": "10",
"value": "9/4",
"value_float": 2.25,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 9,
"ok": true,
"n": 3,
"rho": "3/2",
"value": "1",
"value_float": 1.0,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 10,
"ok": true,
"n": 3,
"rho": "2",
"value": "1",
"value_float": 1.0,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 11,
"ok": true,
"n": 3,
"rho": "5",
"value": "1",
"value_float": 1.0,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 12,
"ok": true,
"n": 3,
"rho": "20",
"value": "1",
"value_float": 1.0,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 13,
"ok": true,
"n": 3,
"rho": "100",
"value": "1",
"value_float": 1.0,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 14,
"ok": true,
"n": 4,
"rho": "3",
"value": "-1171*sqrt(4321)/6160 - 2983*sqrt(601)/6160 + (81/32 - 3*sqrt(601)/32)**2*(-39157*sqrt(4321)/633600 - 95617*sqrt(601)/633600 + 1553*sqrt(2596921)/633600 + 2753573/633600) + (79/32 - sqrt(4321)/32)**2*(-4877*sqrt(2596921)/1478400 - 7247057/1478400 + 302653*sqrt(601)/1478400 + 122593*sqrt(4321)/1478400) + 47*sqrt(2596921)/6160 + 97019/6160",
"value_float": 3.75,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 15,
"ok": true,
"n": 4,
"rho": "5",
"value": "(123/64 - 15*sqrt(57)/64)**2*(12*sqrt(57)/1925 + 204/385) + 699/1540 + 837*sqrt(57)/1925",
"value_float": 3.75,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 16,
"ok": true,
"n": 4,
"rho": "7",
"value": "(139/96 - sqrt(13561)/96)**2*(3931*sqrt(13561)/1491710 + 49/110) + (49/110 - 3931*sqrt(13561)/1491710)*(sqrt(13561)/96 + 139/96)**2 + 30/11",
"value_float": 3.75,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 17,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "479/161",
"value_float": 2.9751552795031055,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 18,
"ok": true,
"n": 4,
"rho": "3",
"value": "1044/353",
"value_float": 2.9575070821529743,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 19,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "-11*sqrt(409)/425 + (118/425 + 6*sqrt(409)/425)*(17/4 - sqrt(409)/4)**2 + 1342/425",
"value_float": 3.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 20,
"ok": true,
"n": 5,
"rho": "2",
"value": "216100/13557",
"value_float": 15.940104742937228,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 21,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "216100/13557",
"value_float": 15.940104742937228,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 22,
"ok": true,
"n": 4,
"rho": "20",
"value": "-509*sqrt(578209)/64960 + (73391/194880 + 127*sqrt(578209)/194880)*(761/152 - sqrt(578209)/152)**2 + 435763/64960",
"value_float": 0.75,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 23,
"ok": true,
"n": 4,
"rho": "3",
"value": "-245542946959*sqrt(13129)/8972057493168 - 12153428509*sqrt(973)/472213552272 + (115/16 - sqrt(13129)/16)**2*(-180526537*sqrt(973)/42928504752 - 1429091*sqrt(12774517)/42928504752 + 3251334797*sqrt(13129)/815641590288 + 19765859005/42928504752) + (31/4 - sqrt(973)/4)**2*(-1594101*sqrt(12774517)/39351129356 - 5676663*sqrt(13129)/5621589908 + 1251303919/5621589908 + 302277973*sqrt(973)/39351129356) + 42668599*sqrt(12774517)/67459078896 + 1146075250801/472213552272",
"value_float": 0.75,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 24,
"ok": true,
"n": 4,
"rho": "7",
"value": "-33*sqrt(161)/80 + (219/560 + 3*sqrt(161)/80)*(89/16 - 7*sqrt(161)/16)**2 + 3351/560",
"value_float": 0.75,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 25,
"ok": true,
"n": 7,
"rho": "3/2",
"value": "1011/52",
"value_float": 19.442307692307693,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 7
},
{
"id": 26,
"ok": true,
"n": 7,
"rho": "10",
"value": "-4*sqrt(47161)/3159 + (1/6 - sqrt(241)/6)**2*(-137*sqrt(5330560669)/33888456 - 36037*sqrt(469)/2912760 - 7621*sqrt(11365801)/101665368 + 2413921/61167960 + 108289249*sqrt(241)/14741478360 + sqrt(22118509)/20088 + 491*sqrt(47161)/421848 + 4937069*sqrt(113029)/4913826120) + 3928/3159 + (-16/9 + 2*sqrt(469)/9)**2*(-41*sqrt(47161)/17577 - sqrt(22118509)/10044 + 36037*sqrt(469)/1456380 + 1477517/2548665) + (1/6 + sqrt(241)/6)**2*(-4937069*sqrt(113029)/4913826120 - 36037*sqrt(469)/2912760 - 108289249*sqrt(241)/14741478360 + 2413921/61167960 + sqrt(22118509)/20088 + 7621*sqrt(11365801)/101665368 + 491*sqrt(47161)/421848 + 137*sqrt(5330560669)/33888456) + (83611/2742012 + 881*sqrt(47161)/2742012)*(-sqrt(47161)/45 - 19/45)**2",
"value_float": 8.666666666666666,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 7
},
{
"id": 27,
"ok": true,
"n": 7,
"rho": "100",
"value": "-4335732306450725183732291262867409737608614879185653773426216928298278332229610798424743948365448476841526245501624722204380280703599*sqrt(27361)/39399261516277026096504942579887650364680229991173031023168439250147453654501059498073320341474652991489476737515420096684134410904528 - 6277990651648524594223943707705086774808162577701297016983368009498076591382772483838168713883475587271061416101237667430742189721*sqrt(5571569865)/28142329654483590068932101842776893117628735707980736445120313750105324038929328212909514529624752136778197669653871497631524579217520 - 192206639653826069911309973217479004292060412021524206148170633663177306567820126158794533263241872946832759112901387091491598623*sqrt(143139646081)/4377695724030780677389438064431961151631136665685892335907604361127494850500117722008146704608294776832164081946157788520459378989392 - 165757420302214975483652991569597627037461658274660171075361020126392727554092705447700094511598974967226582219214579604385512627607*sqrt(5499588361)/748585968809263495833593909017865356928924369832287589440200345752801619435520130463393086488018406838300058012792981836998553807186032 - 752862227249950159498116589132260974785748793897543446954825652144149480354814328287051958741477850573560225530379443002766295979*sqrt(222156539265)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 3703555966333931618009819237464477259486415844869768540391851182401838313210913310447989443049552268340709394099802901883363677*sqrt(28771212001927081)/39399261516277026096504942579887650364680229991173031023168439250147453654501059498073320341474652991489476737515420096684134410904528 - 96369696298506991836362974249987179353595167037087219150056207078618051151695598990636397354531155077589887041975571946804975663528067*sqrt(42465)/1247643281348772493055989848363108928214873949720479315733667242921336032392533550772321810813364011397166763354654969728330923011976720 - 89112025342562290596213976920223195817653956158321626258221903401810154526754746145837333123486184303079225354510123723972754467876423*sqrt(1065)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + (-45/11 - sqrt(1065)/33)**2*(-785945628182486020833048479383963084925727334372204744757367223992182527182611210558508359571476472661600341732340916622854625856167*sqrt(27361)/673568182992917845134693084004644931739608982424852070774874580109844094042859022227162572504503537253494337153988368824625227176322360 - 286904202090828637075898856925781606252541667535533024221085329582694352272152264705288749919990796836074848033006687607534601303*sqrt(143139646081)/673568182992917845134693084004644931739608982424852070774874580109844094042859022227162572504503537253494337153988368824625227176322360 - 1711704969774212446484596870289457849790273192042132003841897222872937640245918734891125436727484525005690539988397594854106929*sqrt(152443723076265)/134713636598583569026938616800928986347921796484970414154974916021968818808571804445432514500900707450698867430797673764925045435264472 - 3121890300700029719293065400335636610744232224214490633704353676015080700989173768472043487563456731684484165221239595625884887201*sqrt(29139465)/134713636598583569026938616800928986347921796484970414154974916021968818808571804445432514500900707450698867430797673764925045435264472 - 456671879649666705240954607869768637733149983092658420454193257750406100505109709634239137443739826572407444699503471587088205874507*sqrt(1065)/134713636598583569026938616800928986347921796484970414154974916021968818808571804445432514500900707450698867430797673764925045435264472 - 15915272467885203184452662671812695024617428585981618350777493748864455607325936495594220356445587625205765539338915396528002029*sqrt(5571569865)/19244805228369081289562659542989855192560256640710059164996416574566974115510257777918930642985815350099838204399667680703577919323496 - 2587715671272694721094230988914298471226422138075179902375029926465869770746240971849794163197226651711824612501454678894239762459*sqrt(5231521)/96224026141845406447813297714949275962801283203550295824982082872834870577551288889594653214929076750499191021998338403517889596617480 - 14517337504031250949263630403299877224269145708834916457072343782522738218711363972624087995509047536302809332842539501861232209690157/673568182992917845134693084004644931739608982424852070774874580109844094042859022227162572504503537253494337153988368824625227176322360 + 2996277490415647825630333596965011131777026654668073303290958491276855556758292036002720367039702073428350965301281578048483*sqrt(1051540952521)/124366355796328996516745399557726169080430018911531032270102396622940194616480617102504167744553828887277388691652209901149414175835 + 254689488632025915653974268157185985482112310718573080025129758850785408027309428465260712960373870385152137763304773294034691653*sqrt(201001)/2362960760130250933818162591596797212528170359319089613131945535835863697713131724947579187146522748858270385141391988121838869340865 + 207154727551164473043312361056122280092662045814549694241196697742858056668127876819467986386544660953373455669115579062750099283*sqrt(42465)/472592152026050186763632518319359442505634071863817922626389107167172739542626344989515837429304549771654077028278397624367773868173 + 4895721422463820570949716807243117416410635551652427302016957399052710593404424567398480701046249939105008100422089854833533*sqrt(222156539265)/24873271159265799303349079911545233816086003782306206454020479324588038923296123420500833548910765777455477738330441980229882835167 + 76011297243206394036068840149512771567327698436439731021994565633217923515328192969170688134488226435777735034688873642797*sqrt(6078425070829665)/49746542318531598606698159823090467632172007564612412908040958649176077846592246841001667097821531554910955476660883960459765670334 + 4270103613892888280632416966527633205061288353819944665277704765186409314163399708880809727589258157759511938321702633978703887*sqrt(1161884865)/945184304052100373527265036638718885011268143727635845252778214334345479085252689979031674858609099543308154056556795248735547736346 + 253732234995163859811103228860966482956185538724901096857972978760948404780443555669281973820649077552777851552758634033761*sqrt(28771212001927081)/248732711592657993033490799115452338160860037823062064540204793245880389232961234205008335489107657774554777383304419802298828351670 + 12293045420042644183734221542911906533503899200249811799119629419520966321256842591418513792727057189426437199231532854596132651*sqrt(5499588361)/4725921520260501867636325183193594425056340718638179226263891071671727395426263449895158374293045497716540770282783976243677738681730) + (31/66 - sqrt(27361)/66)**2*(-232730775035642355120864506679403373153816705797021053807357859095081678593658104593561267049919221309951364707794256359128511860172121/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 - 9791877682525559015375463130991734018458511959995873494322882136170046033715481871009894923834198742571230234759403090709046145381*sqrt(5231521)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 16308501194949566543496406919878546313712370111546889827107189118152793576112690996354231550300794626340140122412667080673899669*sqrt(152443723076265)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 - 8374980532397049296346411606639567199150301641728197922301353107984084368227362983745644237161595010962940120595213148514989422211021*sqrt(201001)/3742929844046317479167969545089326784644621849161437947201001728764008097177600652316965432440092034191500290063964909184992769035930160 - 56262694474853350605709378105860624109110711012990941077783006780037960446641067751585179756742241330510757009623404245498389*sqrt(6078425070829665)/4377695724030780677389438064431961151631136665685892335907604361127494850500117722008146704608294776832164081946157788520459378989392 - 190113279253997659743022554214333348641059322325204235422499750153505438989998566340049086455705728281805508352478331751501150831*sqrt(1051540952521)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 - 7137843059037989381212169390764787776494240083886449348297124973543116008124223284792117058359732249085465140944024561117579932477*sqrt(1161884865)/249528656269754498611197969672621785642974789944095863146733448584267206478506710154464362162672802279433352670930993945666184602395344 - 34244295769495840949897831914501561765965797151626049142552816238158397486869469846402960041201838928884028295474979241449752275353*sqrt(29139465)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 5656889739328665499785557259086225077690590814578096972335863009462506968040778719234023059209270409303907126629750466765523792355369*sqrt(1065)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 5800549235037197054366652392576748985285743246643223917808966875336753721962662633921975954592478889911352739417722774536629972175521*sqrt(42465)/1247643281348772493055989848363108928214873949720479315733667242921336032392533550772321810813364011397166763354654969728330923011976720 + 49845162217399828889833574932047635323253892541282032613292001066174938339165585655295915205531594796227318551902446656374057473789*sqrt(5499588361)/3742929844046317479167969545089326784644621849161437947201001728764008097177600652316965432440092034191500290063964909184992769035930160 + 1162030484036937806238290271245854565384858604791653505206311776057398770204346350158076025295344283588431794721646507078878079*sqrt(28771212001927081)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 46711803942629499552312615983151421117939463409310890012309338151241710468540219713420385145629531550083501384827642354206175577*sqrt(222156539265)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 2666896128872741547007996459666554268241916728701998223626842582487186962780448362160636342729831686055368700614827441688799587909*sqrt(5571569865)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 59109176103193725097338460206422122122891245904979873417056756670323126140009309477364174388080915215061642918919387057655819669*sqrt(143139646081)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 1605211458358993092894298711989725673796163531655176996984457990478106521731948813643275490782308791063468169526680255079049894068169*sqrt(27361)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640) + (-151/99 + sqrt(201001)/99)**2*(-523389615467601098563077884576059604378670894126204965329759239695227292876163954155488123921410452787957417158982816240364308401*sqrt(1051540952521)/675415911707606161654370444226645434823089656991537674682887530002527776934303877109828348710994051282676744071692915943156589901220480 - 1631073384306272993623221094985906624437581044305333246403252052442283590174259845683671161012890043388911073520445706526385759478717*sqrt(5231521)/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 - 214599111868099753557416120567167828849430950253543299827548230344282507209718791366935096352546771317178773695837404687628460507*sqrt(152443723076265)/3377079558538030808271852221133227174115448284957688373414437650012638884671519385549141743554970256413383720358464579715782949506102400 - 237248729186516339243857837771679814133118246214890710497176638356337833870091924746890850813245019857439062356114385301137494049*sqrt(6078425070829665)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 - 21942858015221118333009209661602340030158931815854973136093932348462191313886357761420687254640203581741256985824467378354420872230291*sqrt(201001)/12832902322444517071433038440306263261638703482839215818974863070048027761751773665086738625508886974370858137362165402919975208123189120 - 3598025398132934690586662746341690834011194160048718600948268117188875152342307040131323387613185944985624577464090617484900306744718413/4727911381953243131580593109586518043761627598940763722780212710017694438540127139768798440976958358978737208501850411602096129308543360 - 9850990297399247184717530284487093924894863252888915841580180144865066399491865447963162609129011322002457936658429508355136664761059*sqrt(1161884865)/449151581285558097500156345410719214157354621899372553664120207451680971661312078278035851892811044102980034807675789102199132284311619200 - 464454023484090967031659116741444339831827584673158683472948391671975264449222097682955844802669151828544353095947605909488337592523*sqrt(29139465)/3377079558538030808271852221133227174115448284957688373414437650012638884671519385549141743554970256413383720358464579715782949506102400 + 91887016551422730668805723770738099150076815746624002228158862569931641884561073333079702500478374872557504168415181335275042085*sqrt(143139646081)/45027727447173744110291362948443028988205977132769178312192502000168518462286925140655223247399603418845116271446194396210439326748032 + 186631250830545685930993727787237317508235469015251249881206388787956266832204853009024927762841687751602076415035632302905578034795967*sqrt(1065)/7879852303255405219300988515977530072936045998234606204633687850029490730900211899614664068294930598297895347503084019336826882180905600 + 80460470809544637786790673177398933700271325791690878216759725107994846517108823439445592804020518583878865773280665256293793325066599*sqrt(42465)/21388170537407528452388397400510438769397839138065359698291438450080046269586289441811231042514811623951430228936942338199958680205315200 + 248226208929212696629268478495580625854990595625784693046328316191668506620914433436553387327709246195405048434368031559201225057709*sqrt(5571569865)/23639556909766215657902965547932590218808137994703818613901063550088472192700635698843992204884791794893686042509252058010480646542716800 + 214574455889134297426907596680751705320953060768247536604518767100071938633933396195662955814069408801672886414386562549582155177525*sqrt(27361)/45027727447173744110291362948443028988205977132769178312192502000168518462286925140655223247399603418845116271446194396210439326748032 + 63791035748971526748070587719022978034589207369413460983148225180629238718561085924397390131452975357615227095178418201413589803899*sqrt(5499588361)/5988687750474107966668751272142922855431394958658300715521602766022412955484161043707144691904147254706400464102343854695988430457488256 + 1471482460777668831208568021383347217163533160051113966064698689654867975970094591860124801589496997098219224759869686668100009*sqrt(28771212001927081)/315194092130216208772039540639101202917441839929384248185347514001179629236008475984586562731797223931915813900123360773473075287236224 + 5732170959332028735599806002427566501354749009827347006393207437275352550550555794521924110374945714808226501016680004665896180967*sqrt(222156539265)/3377079558538030808271852221133227174115448284957688373414437650012638884671519385549141743554970256413383720358464579715782949506102400) + (-45/11 + sqrt(1065)/33)**2*(-70140844848927242093066944363062291811418651199965786330257020521957657853071008425784880533215227742986535662437638932868928849473*sqrt(27361)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 138196981685895639822407264753454433017606363023422252004632215898005115618111394379694963820773178577720721660549752121681243149*sqrt(5571569865)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 27248687961851340505479779672519450422842112846356983917156436413149723833334380962921047974765495284412991148151906521532807667*sqrt(143139646081)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 2607480565246410789861921571874198586835038066713796204012212414036281529161494548421987952398497579405283764890682781119688033843*sqrt(5499588361)/415881093782924164351996616121036309404957983240159771911222414307112010797511183590773936937788003799055587784884989909443641003992240 - 21355493637664518862978884271538857077731746068687930030585826334175874632014027684170341850166382168465460058657190609918572233*sqrt(222156539265)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 58406354292659141317752897615613998603160476053911662753328638027406937423795507898941915176834818834907270902627538484285073*sqrt(28771212001927081)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 - 908155958266378331469566477136351720536209493603615590561051178333076178404130494589132604830134291516031813458360381666573159991003*sqrt(42465)/415881093782924164351996616121036309404957983240159771911222414307112010797511183590773936937788003799055587784884989909443641003992240 - 277554841298939536557033207569271599686671438664784604429211781726460914515386086451820954571517877186144380823498928404158061472887*sqrt(1065)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 1714149755927681011670871364295596987656683628195345015075140111333509477381053467406245755697811230407581972994274777749927289639*sqrt(29139465)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 5320330823671040704940405548627723107985169741124473548690020103131473440597383644317629987190860451837429554108739664664976270491*sqrt(1161884865)/415881093782924164351996616121036309404957983240159771911222414307112010797511183590773936937788003799055587784884989909443641003992240 + 59902033205677958912516198154521792658197911432239338110255875128522553691280751483618142527280922270746591318613037999989169666421*sqrt(201001)/59411584826132023478856659445862329914993997605737110273031773472444572971073026227253419562541143399865083969269284272777663000570320 + 1406371237498061864645481287879198099131533073836093761140326451076186408225443247783037621112180186395802203385656711718552231*sqrt(1051540952521)/3126925517164843340992455760308543679736526189775637382791145972233924893214369801434390503291639126308688629961541277514613842135280 + 163903527103546372279404756806537707486092242812551046996862112882708127958838004925018151338387801291786110454270912489991593*sqrt(152443723076265)/4377695724030780677389438064431961151631136665685892335907604361127494850500117722008146704608294776832164081946157788520459378989392 + 130117003514801095047899049874315630736104239844831209808501780712188703265844148974978406733749188545925590086269823220782601*sqrt(6078425070829665)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 4489514083918754978107672654946539347871877838603255495318486731099311944054019065612539493386620885367330936995114538393710306803*sqrt(5231521)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 14389429750551015516266667907836622081330762049681219576327138913643462156898275140199153172588484700531716881097650380594797052913777/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960) + (-sqrt(5231521)/495 - 289/495)**2*(-394354725322090647759121499856076954950260853450920311879836154149745646266049169721767294918602062026420225427244622462948905*sqrt(6078425070829665)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 892658865351798464599638414915870884306942921183064890478428433315332576096371413358444378354130664824473459055518529422794924025*sqrt(1161884865)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 25252747704028884810909580310239717651162472042954599305668597126288546817328296495257717411107971602927673732901594607316967675*sqrt(1051540952521)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 57471885356415645706985141695365510839509505402731270660266328735210381524148596773286909814253564565124281065714391010341879725675*sqrt(201001)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 - 6326986744977571738638487311484282019411633645416398647515286183694713150522912070751270704597077519596168389218485028145001843650905*sqrt(5231521)/35564400062026062223111794835445252395851354272032189336913377829799768165462956373594183828237786766984501001730585873940211994909820608 - 14198890223718600209476975900171414314459769684071102880523697801130202389309052298967577876867582732142694197915216048734252845304056105/35564400062026062223111794835445252395851354272032189336913377829799768165462956373594183828237786766984501001730585873940211994909820608 - 613264732778473604262710631920917076308834293860853970640484660965365540105218828319854375453237166141223124097075164580507652239*sqrt(152443723076265)/25403142901447187302222710596746608854179538765737278097795269878428405832473540266852988448741276262131786429807561338528722853507014720 - 1396858252719603934979504826438305382192182456323641873754970297264030866045554172430252443166864513737739762412874882409727548172479*sqrt(29139465)/25403142901447187302222710596746608854179538765737278097795269878428405832473540266852988448741276262131786429807561338528722853507014720 + 28120043391244612463189582477554236010273667196023751525114351452597206710003478882490205869125770260959545765534042587198025*sqrt(28771212001927081)/17510782896123122709557752257727844606524546662743569343630417444509979402000470888032586818433179107328656327784631154081837515957568 + 66629829820283112171684653097248605879899246913186155055711392716453417805240310079333360611070168349964924763920350548615667225*sqrt(5499588361)/17510782896123122709557752257727844606524546662743569343630417444509979402000470888032586818433179107328656327784631154081837515957568 + 40624163257382108811489210354318141813638684023700745638483941063869595791544504308058736176047548608358546098397832595498014505*sqrt(222156539265)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 + 94475436809629848702384743667124918665794090154227771758305540076425838840952618145035571160575298489136597584781253338412605014265*sqrt(42465)/52532348688369368128673256773183533819573639988230708030891252333529938206001412664097760455299537321985968983353893462245512547872704 + 2859808153760685213088546975408824162015718254430689123378978115291472340836075961453698258214777491750908430893760214136953938793116057*sqrt(1065)/177822000310130311115558974177226261979256771360160946684566889148998840827314781867970919141188933834922505008652929369701059974549103040 + 1288516247041739514452050898820798088325095057211013349311910852607469352302265400222979720027224884226882088180038254200585373611337*sqrt(5571569865)/177822000310130311115558974177226261979256771360160946684566889148998840827314781867970919141188933834922505008652929369701059974549103040 + 44249966375847191609933663185321614363437204580374018611210393730081082442519952529253230787221508602006424323884333858068083080045603*sqrt(27361)/11854800020675354074370598278481750798617118090677396445637792609933256055154318791198061276079262255661500333910195291313403998303273536 + 19854275241537342898305388177346879187257372590531155121879231643024667678578700401494864027039887812251326381922018805826663023923*sqrt(143139646081)/11854800020675354074370598278481750798617118090677396445637792609933256055154318791198061276079262255661500333910195291313403998303273536) + 546668318249368955316728946691575538242184039800943067766597872454218632979519454342250624610098314042007383549691571500687129946039*sqrt(29139465)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 562122383152594973036709216548281962722340976611468404455482503651329119618369919236331604132298056951538829231799454672578634236819*sqrt(1161884865)/1247643281348772493055989848363108928214873949720479315733667242921336032392533550772321810813364011397166763354654969728330923011976720 + 26554718916022591710582061911397364932688080248739703378788853608426258007639563847290372512982272992293975195167571205444776280598791*sqrt(201001)/748585968809263495833593909017865356928924369832287589440200345752801619435520130463393086488018406838300058012792981836998553807186032 + 259784284305554661879366509782859121467539352683187223527685291164234683483883174062882718601571159598085332154778792394357670271*sqrt(152443723076265)/196996307581385130482524712899438251823401149955865155115842196250737268272505297490366601707373264957447383687577100483420672054522640 + 626080678680464648097607880709682902125684414825937719174828532736303943829113535539032596587937393801808423600238381717985971501*sqrt(1051540952521)/39399261516277026096504942579887650364680229991173031023168439250147453654501059498073320341474652991489476737515420096684134410904528 + 4590351970971167714481900332074948922084890165316508179718278853338893004591105403457327813471448445886986847145275840795615803*sqrt(6078425070829665)/21888478620153903386947190322159805758155683328429461679538021805637474252500588610040733523041473884160820409730788942602296894946960 + 4523886340179037200600072498137918851655547686341867487740747145226117512999035142878551465828709664045981128995219207345659438777*sqrt(5231521)/625385103432968668198491152061708735947305237955127476558229194446784978642873960286878100658327825261737725992308255502922768427056 + 923842435429277935517589997381680205049933836502503780056782966735697510366155227462519494434537872888195663155285630813585812198951551/39399261516277026096504942579887650364680229991173031023168439250147453654501059498073320341474652991489476737515420096684134410904528",
"value_float": 8.666666666666666,
"sites": 9,
"relay": 0,
"hinges": 0,
"pieces": 7
},
{
"id": 28,
"ok": true,
"n": 7,
"rho": "7",
"value": "-991415*sqrt(3553)/22542219 + (-23/12 + sqrt(3553)/12)**2*(-1537*sqrt(5485)/329427 - 23*sqrt(19488205)/329427 + 991415*sqrt(3553)/157795533 + 66252385/157795533) + 36725*sqrt(5485)/1270647 + 23*sqrt(19488205)/47061 + (39220/1270647 + 1180*sqrt(5485)/1270647)*(-sqrt(5485)/15 - 1/3)**2 + 1773265273/608639913",
"value_float": 8.666666666666666,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 7
},
{
"id": 29,
"ok": true,
"n": 6,
"rho": "10",
"value": "-1543148*sqrt(6)/285095 + (-116232/285095 + 76473*sqrt(6)/285095)*(2 - 4*sqrt(6)/3)**2 + 6185632/285095",
"value_float": 8.837898894678865,
"sites": 6,
"relay": 1,
"hinges": 1,
"pieces": 9
},
{
"id": 30,
"ok": true,
"n": 6,
"rho": "50",
"value": "-53856602*sqrt(1789)/87120495 + (-11096513/15840090 + 381539*sqrt(1789)/15840090)*(118/49 - 4*sqrt(1789)/49)**2 + 273758794/7920045",
"value_float": 8.765487150302715,
"sites": 6,
"relay": 1,
"hinges": 1,
"pieces": 9
},
{
"id": 31,
"ok": true,
"n": 6,
"rho": "3",
"value": "100/11",
"value_float": 9.090909090909092,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 32,
"ok": true,
"n": 5,
"rho": "3",
"value": "187*sqrt(24049)/39715 + (-71/24 + sqrt(24049)/24)**2*(1003*sqrt(24049)/1429740 + 232781/1429740) + 154649/39715",
"value_float": 7.957446808510638,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 33,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "374*sqrt(1219)/21385 + (-25/3 + sqrt(1219)/3)**2*(17*sqrt(1219)/4095 + 30073/192465) + 86768/21385",
"value_float": 7.957446808510638,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 34,
"ok": true,
"n": 5,
"rho": "4",
"value": "11*sqrt(45241)/3055 + (-85/36 + sqrt(45241)/36)**2*(67*sqrt(45241)/146640 + 24703/146640) + 11759/3055",
"value_float": 7.957446808510638,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 35,
"ok": true,
"n": 5,
"rho": "20",
"value": "2",
"value_float": 2.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 36,
"ok": true,
"n": 5,
"rho": "7",
"value": "-7*sqrt(204121)/25010 + (-379/120 + sqrt(204121)/120)**2*(189799/630252 + 421*sqrt(204121)/630252) + 47633/25010",
"value_float": 2.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 37,
"ok": true,
"n": 5,
"rho": "10",
"value": "-1565908534589534752609*sqrt(7249)/172599258061062071685360 + (-247/180 + sqrt(125809)/180)**2*(-174881900893673038*sqrt(7249)/260566512773342499525 - 483247733358754*sqrt(911989441)/260566512773342499525 + 5228414332935670138339/19281921945227344964850 + 14755590329113631437*sqrt(125809)/19281921945227344964850) + (-sqrt(7249)/36 - 47/36)**2*(-177479422398409651*sqrt(911989441)/100682900535619541816460 - 2127258186438602789*sqrt(125809)/20136580107123908363292 + 5535707797858779742669/100682900535619541816460 + 14891819619150556931*sqrt(7249)/20136580107123908363292) + 9065903873291880597103*sqrt(125809)/6386172548259296652358320 + 3622354845644958397*sqrt(911989441)/172599258061062071685360 + 7116418627310518214513429/6386172548259296652358320",
"value_float": 2.0,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 38,
"ok": true,
"n": 3,
"rho": "2",
"value": "9/2",
"value_float": 4.5,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 39,
"ok": true,
"n": 3,
"rho": "4",
"value": "-27*sqrt(7993)/4876 + (-107/48 + sqrt(7993)/48)**2*(2017/19504 + 35*sqrt(7993)/19504) + 24183/4876",
"value_float": 4.5,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 40,
"ok": true,
"n": 4,
"rho": "2",
"value": "-361*sqrt(69)/240 - 247*sqrt(13)/80 - 133*sqrt(161)/240 - 91*sqrt(273)/240 + (-3/2 + sqrt(13)/2)**2*(-5*sqrt(69)/96 - sqrt(13)/96 + sqrt(897)/96 + 73/96) + (-7/2 + sqrt(69)/2)**2*(-sqrt(897)/96 + sqrt(13)/96 + 7/96 + 5*sqrt(69)/96) + (-sqrt(21)/2 - 1/2)**2*(-sqrt(2093)/48 - 47*sqrt(21)/240 - sqrt(897)/48 - 47/80 + 13*sqrt(13)/80 + 19*sqrt(69)/240 + 13*sqrt(273)/240 + 19*sqrt(161)/240) + 329*sqrt(21)/240 + 7*sqrt(2093)/48 + 19*sqrt(897)/48 + 2959/240",
"value_float": 1.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 41,
"ok": true,
"n": 4,
"rho": "100",
"value": "-29349177639983184917030*sqrt(30226)/6337704424714635650996043 - 1817792373506050945*sqrt(3185319222694)/6337704424714635650996043 - 217760377055743267535*sqrt(105383419)/6337704424714635650996043 + (-sqrt(5626)/99 - 26/99)**2*(-3572212921090163766169*sqrt(5626)/988095636569939177024116 - 869434883474821205*sqrt(74926)/1053781340103027917196 + 12449385382112605*sqrt(3185319222694)/741071727427454382768087 + 6175759597094273855*sqrt(42512869)/741071727427454382768087 + 112682441832889145*sqrt(30226)/263445335025756979299 + 2066897792676415*sqrt(566178319)/526890670051513958598 + 15061402390141682525*sqrt(105383419)/1482143454854908765536174 + 17099447050222190830/87815111675252326433) + 410941864805956695677681/6337704424714635650996043 + (-224/99 + sqrt(74926)/99)**2*(-16696323220980513089237*sqrt(5626)/94840320609272512547640 - 15246981738645664472*sqrt(105383419)/11855040076159064068455 - 4464215404947679010513*sqrt(74926)/94840320609272512547640 - 610805311182835735825231/47420160304636256273820 + 3576294423180462088531*sqrt(30226)/47420160304636256273820 + 13074126537940755319*sqrt(566178319)/23710080152318128136910 + 349497188030797013*sqrt(3185319222694)/47420160304636256273820 + 23930184477165268478*sqrt(42512869)/11855040076159064068455) + (-26/99 + sqrt(5626)/99)**2*(-67593518116135142552089*sqrt(42512869)/33348227734235447224563915 - 6583568469305596997*sqrt(566178319)/11855040076159064068455 - 3596577262710382134631*sqrt(30226)/47420160304636256273820 - 985376479299412266469*sqrt(3185319222694)/133392910936941788898255660 + 85101756154064132605847*sqrt(105383419)/66696455468470894449127830 + 4542464544460412918963*sqrt(74926)/94840320609272512547640 + 47931254709312527536889311*sqrt(5626)/266785821873883577796511320 + 641088410029579299671881/47420160304636256273820) + 60747768432532731890*sqrt(566178319)/6337704424714635650996043 + 251656794661355453360*sqrt(42512869)/6337704424714635650996043 + 13650675984612011999900*sqrt(74926)/6337704424714635650996043 + 49991289413694519649205*sqrt(5626)/6337704424714635650996043 + (-sqrt(30226)/99 - 74/99)**2*(-1237960222872235493*sqrt(42512869)/78243264502649822851803 - 338611891972265006*sqrt(566178319)/78243264502649822851803 - 44184885246174463709*sqrt(5626)/78243264502649822851803 - 10551997908456276893*sqrt(74926)/78243264502649822851803 + 5209904133680369*sqrt(3185319222694)/156486529005299645703606 + 674596347085209992*sqrt(105383419)/78243264502649822851803 + 48755133903972952943*sqrt(30226)/78243264502649822851803 + 10853365579715707720648/78243264502649822851803)",
"value_float": 1.0,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 42,
"ok": true,
"n": 4,
"rho": "7",
"value": "-23*sqrt(1969)/1440 + (-11/24 + sqrt(457)/24)**2*(-455*sqrt(457)/8226 - 19/18 + sqrt(1969)/36 + 23*sqrt(899833)/16452) + (-sqrt(457)/24 - 11/24)**2*(-23*sqrt(899833)/16452 - 19/18 + 455*sqrt(457)/8226 + sqrt(1969)/36) + (7/480 + sqrt(1969)/480)*(-sqrt(1969)/24 - 17/24)**2 + 1279/1440",
"value_float": 1.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 43,
"ok": true,
"n": 6,
"rho": "7",
"value": "777224/39947",
"value_float": 19.456379703106617,
"sites": 6,
"relay": 1,
"hinges": 1,
"pieces": 9
},
{
"id": 44,
"ok": true,
"n": 6,
"rho": "2",
"value": "19506/989",
"value_float": 19.72295247724975,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 45,
"ok": true,
"n": 5,
"rho": "100",
"value": "325*sqrt(697)/12936 + 8777/12936 + (-133/66 - 5*sqrt(697)/66)**2*(-67/392 + 5*sqrt(697)/392)",
"value_float": 4.015208906430922,
"sites": 3,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 46,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "-11*sqrt(249)/560 + (31/280 + sqrt(249)/140)*(17/2 - sqrt(249)/2)**2 + 2927/560",
"value_float": 5.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 47,
"ok": true,
"n": 4,
"rho": "3",
"value": "14",
"value_float": 14.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 48,
"ok": true,
"n": 4,
"rho": "2",
"value": "-211600*sqrt(67)/3126789 + (-4/3 + 2*sqrt(67)/3)**2*(115660*sqrt(67)/28141101 + 981740/28141101) + 41863606/3126789",
"value_float": 14.0,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 49,
"ok": true,
"n": 4,
"rho": "10",
"value": "25452/1819",
"value_float": 13.992303463441452,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 50,
"ok": true,
"n": 4,
"rho": "3",
"value": "-391090*sqrt(313)/7911163 + (346505/14605224 + 261775*sqrt(313)/189867912)*(45/2 - 3*sqrt(313)/2)**2 + 145526005/7911163",
"value_float": 18.304875112665318,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 51,
"ok": true,
"n": 4,
"rho": "50",
"value": "-1317783725/80127348 - 811175*sqrt(1121989)/80127348 + (-1317/49 + sqrt(1121989)/49)**2*(13441*sqrt(1121989)/204406500 + 15251797/204406500) + (-185/294 + 5*sqrt(107209)/294)**2*(-17237*sqrt(107209)/12993624 - 11*sqrt(120287318701)/12993624 + 4885*sqrt(1121989)/12993624 + 7654795/12993624) + 25*sqrt(120287318701)/721868 + 39175*sqrt(107209)/721868",
"value_float": 12.931034482758621,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 52,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "375/754 + (-85/18 + 5*sqrt(937)/18)**2*(250*sqrt(937)/59943 + 14375/59943) + 9375*sqrt(937)/39962",
"value_float": 12.931034482758621,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 53,
"ok": true,
"n": 4,
"rho": "2",
"value": "172875/95294 + (-41/6 + sqrt(3841)/6)**2*(1625*sqrt(3841)/571764 + 4625/19716) + 9375*sqrt(3841)/95294",
"value_float": 12.931034482758621,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 54,
"ok": true,
"n": 4,
"rho": "20",
"value": "1",
"value_float": 1.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 55,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "1",
"value_float": 1.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 56,
"ok": true,
"n": 4,
"rho": "10",
"value": "1",
"value_float": 1.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 57,
"ok": true,
"n": 4,
"rho": "3",
"value": "2736/271",
"value_float": 10.095940959409594,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 58,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "4208/399",
"value_float": 10.546365914786968,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 59,
"ok": true,
"n": 4,
"rho": "10",
"value": "-45369959624*sqrt(1729)/961563997587 + (70052194773/641042665058 + 2022919701*sqrt(1729)/641042665058)*(19/2 - sqrt(1729)/6)**2 + 2368862137400/320521332529",
"value_float": 7.016895104598024,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 60,
"ok": true,
"n": 5,
"rho": "50",
"value": "-4504738925*sqrt(129721)/2119946308623 + (-411/49 + sqrt(129721)/49)**2*(6651390700/163072792971 + 29493725*sqrt(129721)/163072792971) + 12132318952175/2119946308623",
"value_float": 5.071602393879659,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 61,
"ok": true,
"n": 5,
"rho": "4",
"value": "-49354660*sqrt(13)/1515838671 + (-20/3 + 4*sqrt(13)/3)**2*(7320095/1515838671 + 3508600*sqrt(13)/1515838671) + 11371658980/1515838671",
"value_float": 7.430041135783746,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 62,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "-10126*sqrt(209)/141375 + (96363/377000 + 249*sqrt(209)/13000)*(5 - sqrt(209)/3)**2 + 615172/141375",
"value_float": 3.3333333333333335,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 63,
"ok": true,
"n": 4,
"rho": "2",
"value": "-88*sqrt(337)/1131 + (1331/4524 + 77*sqrt(337)/4524)*(19/3 - sqrt(337)/3)**2 + 5354/1131",
"value_float": 3.3333333333333335,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 64,
"ok": true,
"n": 4,
"rho": "5",
"value": "-542920809366315625*sqrt(10)/5283970442852865916 + (-5/3 + 5*sqrt(10)/6)**2*(-3110593940895730*sqrt(10)/30720758388679453 - 326290798573520/30720758388679453 + 674979965612700*sqrt(17)/30720758388679453 + 851983174630830*sqrt(170)/30720758388679453) + (-15/8 + 5*sqrt(17)/8)**2*(-13973290455716295*sqrt(170)/1320992610713216479 + 82747999079640015*sqrt(10)/1320992610713216479 + 306698032792498600/1320992610713216479 + 107438025683905400*sqrt(17)/1320992610713216479) + 241212646572946125*sqrt(170)/5283970442852865916 + 1076222413132557395/1320992610713216479 + 363123511190103125*sqrt(17)/1320992610713216479",
"value_float": 2.641509433962264,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 65,
"ok": true,
"n": 4,
"rho": "50",
"value": "-1215224355*sqrt(473)/93291086938 + (-190803097269/386491645886 + 10492240665*sqrt(473)/386491645886)*(-5*sqrt(473)/49 - 45/49)**2 + 5118450204605/2705441521202",
"value_float": 2.5609454899267217,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 66,
"ok": true,
"n": 5,
"rho": "100",
"value": "-15961106*sqrt(71074)/281043675 + (-1516126/4731375 + 11938*sqrt(71074)/4731375)*(368/99 - sqrt(71074)/99)**2 + 7384861816/281043675",
"value_float": 11.505443268335952,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 8
},
{
"id": 67,
"ok": true,
"n": 5,
"rho": "10",
"value": "-50959*sqrt(1381)/62775 + (-11281/11625 + 389*sqrt(1381)/11625)*(61/18 - sqrt(1381)/18)**2 + 84883/2025",
"value_float": 12.229617918545465,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 68,
"ok": true,
"n": 5,
"rho": "20",
"value": "-106954*sqrt(2154)/279775 + (-163458/368125 + 6054*sqrt(2154)/368125)*(68/19 - sqrt(2154)/19)**2 + 1629648/55955",
"value_float": 11.794061535976748,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 69,
"ok": true,
"n": 4,
"rho": "3",
"value": "905/54",
"value_float": 16.75925925925926,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 70,
"ok": true,
"n": 6,
"rho": "5/2",
"value": "-60330*sqrt(721)/14399 - 11571*sqrt(346)/2057 + (-19/6 + sqrt(721)/6)**2*(-21563*sqrt(249466)/2434740 - 5012921/1217370 + 78349*sqrt(346)/347820 + 211381*sqrt(721)/1217370) + (-11/3 + sqrt(346)/3)**2*(-22549*sqrt(721)/393855 - 66001*sqrt(346)/956505 + 19037*sqrt(249466)/6695535 + 1684459/956505) + 3117*sqrt(249466)/14399 + 1660896/14399",
"value_float": 9.176470588235293,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 71,
"ok": true,
"n": 6,
"rho": "5",
"value": "-5871*sqrt(91)/28798 + (-2 + sqrt(91)/2)**2*(170692/771375 + 130486*sqrt(91)/5399625) + 15747/2057",
"value_float": 9.176470588235293,
"sites": 7,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 72,
"ok": true,
"n": 6,
"rho": "20",
"value": "(24/187 - 1407*sqrt(6229)/1164823)*(-sqrt(6229)/19 - 23/19)**2 + (4/19 - 2*sqrt(574)/19)**2*(121/476 - 55*sqrt(574)/39032) + (-23/19 + sqrt(6229)/19)**2*(1407*sqrt(6229)/1164823 + 24/187) + (4/19 + 2*sqrt(574)/19)**2*(55*sqrt(574)/39032 + 121/476) + 228/77",
"value_float": 9.176470588235293,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 73,
"ok": true,
"n": 5,
"rho": "20",
"value": "(-sqrt(6105)/38 - 5/38)**2*(-389028397/127581440 - 2605469*sqrt(19169)/127581440 + 21970589*sqrt(6105)/637907200 + 196877*sqrt(117026745)/637907200) + (-63/38 + sqrt(19169)/38)**2*(-106661*sqrt(117026745)/398692000 - 14246493*sqrt(6105)/398692000 + 17358121*sqrt(19169)/797384000 + 2514558323/797384000) + 2608/1015",
"value_float": 5.2,
"sites": 7,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 74,
"ok": true,
"n": 5,
"rho": "2",
"value": "67/56 + (-9/2 + sqrt(161)/2)**2*(59*sqrt(161)/4480 + 1003/4480) + 59*sqrt(161)/280",
"value_float": 5.2,
"sites": 6,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 75,
"ok": true,
"n": 4,
"rho": "20",
"value": "-83639724*sqrt(25609)/6291982525 + (-243/38 + sqrt(25609)/38)**2*(250065501/16557848750 + 10583517*sqrt(25609)/16557848750) + 56754926088/6291982525",
"value_float": 7.452595552012131,
"sites": 4,
"relay": 2,
"hinges": 1,
"pieces": 7
},
{
"id": 76,
"ok": true,
"n": 4,
"rho": "100",
"value": "-456519784*sqrt(774889)/192225465135 + (-1283/198 + sqrt(774889)/198)**2*(12488204687/873752114250 + 101707039*sqrt(774889)/873752114250) + 1671129882772/192225465135",
"value_float": 7.08603250086742,
"sites": 4,
"relay": 2,
"hinges": 1,
"pieces": 7
},
{
"id": 77,
"ok": true,
"n": 4,
"rho": "3",
"value": "-2241*sqrt(25321)/587860 + (-101/28 + sqrt(25321)/28)**2*(17363/335920 + 127*sqrt(25321)/335920) + 6199371/587860",
"value_float": 10.421052631578947,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 78,
"ok": true,
"n": 5,
"rho": "5",
"value": "750/193",
"value_float": 3.8860103626943006,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 79,
"ok": true,
"n": 5,
"rho": "3",
"value": "402/95",
"value_float": 4.231578947368421,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 80,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "6357/1121",
"value_float": 5.670829616413916,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 81,
"ok": true,
"n": 6,
"rho": "4",
"value": "1168/65",
"value_float": 17.96923076923077,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 82,
"ok": true,
"n": 6,
"rho": "5",
"value": "1168/65",
"value_float": 17.96923076923077,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 83,
"ok": true,
"n": 6,
"rho": "3",
"value": "1168/65",
"value_float": 17.96923076923077,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 84,
"ok": true,
"n": 3,
"rho": "4",
"value": "20/11",
"value_float": 1.8181818181818181,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 85,
"ok": true,
"n": 3,
"rho": "3/2",
"value": "20/11",
"value_float": 1.8181818181818181,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 86,
"ok": true,
"n": 3,
"rho": "7",
"value": "20/11",
"value_float": 1.8181818181818181,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 87,
"ok": true,
"n": 5,
"rho": "4",
"value": "-86059945153*sqrt(10705)/12271243505967 + (-11/6 + sqrt(10705)/30)**2*(6355809153785/24542487011934 + 62202979475*sqrt(10705)/24542487011934) + 64111260657431/12271243505967",
"value_float": 5.859154929577465,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 88,
"ok": true,
"n": 5,
"rho": "7",
"value": "-1137994*sqrt(35161)/271890027 + (-91/60 + sqrt(35161)/60)**2*(17620915/60420006 + 663455*sqrt(35161)/422940042) + 1394337646/271890027",
"value_float": 5.859154929577465,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 89,
"ok": true,
"n": 5,
"rho": "100",
"value": "-80585380148224*sqrt(261394)/379066571472193209 + (57673540789888/1276318422465297 + 135183568576*sqrt(261394)/1276318422465297)*(1124/99 - 2*sqrt(261394)/99)**2 + 2069788625238426208/379066571472193209",
"value_float": 5.4558843802496995,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 14
},
{
"id": 90,
"ok": true,
"n": 5,
"rho": "7",
"value": "3433969*sqrt(89593)/5469369735 + (-203/72 + sqrt(89593)/72)**2*(1017599/16959286 + 3421*sqrt(89593)/16959286) + (-27/20 + sqrt(25041)/60)**2*(-3193*sqrt(89593)/47707898 - 27691*sqrt(2243498313)/398217824606 + 9404657*sqrt(25041)/56888260658 + 1540411/6815414) + 5127261029/5469369735 + (-sqrt(25041)/60 - 27/20)**2*(-9404657*sqrt(25041)/56888260658 - 3193*sqrt(89593)/47707898 + 27691*sqrt(2243498313)/398217824606 + 1540411/6815414)",
"value_float": 4.631578947368421,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 91,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "-1133*sqrt(10249)/972230 + (-77/18 + sqrt(10249)/18)**2*(671/11305 + 286*sqrt(10249)/486115) + 4408041/972230",
"value_float": 4.631578947368421,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 92,
"ok": true,
"n": 5,
"rho": "100",
"value": "-9075192824798799*sqrt(197729)/501171042526625 - 158662519962914*sqrt(19284049)/501171042526625 + (-2807/1188 + sqrt(19284049)/1188)**2*(19995067/331465070 + 4589*sqrt(19284049)/331465070) + (-277/165 + sqrt(197729)/165)**2*(-74254732670935095/176412206969372 - 32760717159*sqrt(3813015724721)/882061034846860 + 2912476014897*sqrt(19284049)/176412206969372 + 835502116683873*sqrt(197729)/882061034846860) + (-sqrt(197729)/165 - 277/165)**2*(-74820311787/476738209300 - 142217619*sqrt(197729)/476738209300 + 34917*sqrt(3813015724721)/476738209300 + 18369741*sqrt(19284049)/476738209300) + 355255851057*sqrt(3813015724721)/501171042526625 + 4040344584389575198/501171042526625",
"value_float": 4.631578947368421,
"sites": 6,
"relay": 2,
"hinges": 0,
"pieces": 5
},
{
"id": 93,
"ok": true,
"n": 5,
"rho": "2",
"value": "26324/1539",
"value_float": 17.10461338531514,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 94,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "26324/1539",
"value_float": 17.10461338531514,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 95,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "26324/1539",
"value_float": 17.10461338531514,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 96,
"ok": true,
"n": 5,
"rho": "3",
"value": "79/8",
"value_float": 9.875,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 97,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "79/8",
"value_float": 9.875,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 98,
"ok": true,
"n": 5,
"rho": "4",
"value": "79/8",
"value_float": 9.875,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 99,
"ok": true,
"n": 4,
"rho": "2",
"value": "3/17",
"value_float": 0.17647058823529413,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 100,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "3/17",
"value_float": 0.17647058823529413,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 101,
"ok": true,
"n": 4,
"rho": "7",
"value": "3/17",
"value_float": 0.17647058823529413,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 102,
"ok": true,
"n": 6,
"rho": "5",
"value": "915/64",
"value_float": 14.296875,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 103,
"ok": true,
"n": 6,
"rho": "5/2",
"value": "915/64",
"value_float": 14.296875,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 104,
"ok": true,
"n": 6,
"rho": "7",
"value": "915/64",
"value_float": 14.296875,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 105,
"ok": true,
"n": 5,
"rho": "3",
"value": "23/3",
"value_float": 7.666666666666667,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 106,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "23/3",
"value_float": 7.666666666666667,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 107,
"ok": true,
"n": 5,
"rho": "7",
"value": "-23794372891*sqrt(1537)/893735344320 + (-5/12 + sqrt(1537)/12)**2*(1801057249/297911781440 + 774817889*sqrt(1537)/297911781440) + 6763560108917/893735344320",
"value_float": 7.401527399044763,
"sites": 6,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 108,
"ok": true,
"n": 4,
"rho": "50",
"value": "-282609385312275*sqrt(41)/375231265918304 + (2410219270762443/13883556838977248 + 429550536942135*sqrt(41)/13883556838977248)*(25/2 - 25*sqrt(41)/14)**2 + 198654369345809325/13883556838977248",
"value_float": 9.908305190034607,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 7
},
{
"id": 109,
"ok": true,
"n": 4,
"rho": "10",
"value": "-17336124165*sqrt(1009)/115017888608 + (18619863963/115017888608 + 706295085*sqrt(1009)/115017888608)*(185/18 - 5*sqrt(1009)/18)**2 + 1688812115805/115017888608",
"value_float": 10.650147691717196,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 110,
"ok": true,
"n": 4,
"rho": "7",
"value": "-96627508965*sqrt(7249)/1670486207264 + (261167338107/1670486207264 + 3916569501*sqrt(7249)/1670486207264)*(107/12 - sqrt(7249)/12)**2 + 24841060479405/1670486207264",
"value_float": 11.126794233728637,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 111,
"ok": true,
"n": 5,
"rho": "7",
"value": "25235/3606",
"value_float": 6.998058790904048,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 21
},
{
"id": 112,
"ok": true,
"n": 5,
"rho": "2",
"value": "255/31",
"value_float": 8.225806451612904,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 113,
"ok": true,
"n": 4,
"rho": "4",
"value": "564/283",
"value_float": 1.9929328621908127,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 114,
"ok": true,
"n": 4,
"rho": "2",
"value": "2",
"value_float": 2.0,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 115,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "2",
"value_float": 2.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 116,
"ok": true,
"n": 6,
"rho": "20",
"value": "-75162252921*sqrt(2201)/459526044224 + (-183/38 + 3*sqrt(2201)/38)**2*(-42358055341/459526044224 + 2383768905*sqrt(2201)/459526044224) + 9037673609181/459526044224",
"value_float": 12.180721239111074,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 9
},
{
"id": 117,
"ok": true,
"n": 5,
"rho": "20",
"value": "860/169",
"value_float": 5.088757396449704,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 118,
"ok": true,
"n": 5,
"rho": "20",
"value": "21456/1565",
"value_float": 13.709904153354632,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 119,
"ok": true,
"n": 5,
"rho": "10",
"value": "3312/235",
"value_float": 14.093617021276597,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 120,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "-1152*sqrt(106)/9905 + (64773/990500 + 1593*sqrt(106)/247625)*(8/3 - 2*sqrt(106)/3)**2 + 131526/9905",
"value_float": 14.4,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 121,
"ok": true,
"n": 6,
"rho": "2",
"value": "-23*sqrt(641)/9300 + (-29/14 + 3*sqrt(641)/14)**2*(2657/641700 + 13*sqrt(641)/71300) + 4530973/641700",
"value_float": 7.096774193548387,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 122,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "80/7",
"value_float": 11.428571428571429,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 123,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "80/7",
"value_float": 11.428571428571429,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 124,
"ok": true,
"n": 5,
"rho": "7",
"value": "-35*sqrt(37849)/10336 + (-133/48 + sqrt(37849)/48)**2*(86591/372096 + 467*sqrt(37849)/372096) + 16945/10336",
"value_float": 1.7647058823529411,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 125,
"ok": true,
"n": 5,
"rho": "50",
"value": "-1225*sqrt(20785)/278868 + (-475/196 + 5*sqrt(20785)/196)**2*(2321123/10039248 + 85337*sqrt(20785)/50196240) + 459745/278868",
"value_float": 1.7647058823529411,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 126,
"ok": true,
"n": 5,
"rho": "2",
"value": "-140*sqrt(601)/18343 + (-19/4 + sqrt(601)/4)**2*(1148*sqrt(601)/165087 + 28532/165087) + 23830/18343",
"value_float": 1.7647058823529411,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 127,
"ok": true,
"n": 3,
"rho": "4",
"value": "32/65",
"value_float": 0.49230769230769234,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 128,
"ok": true,
"n": 3,
"rho": "5",
"value": "32/65",
"value_float": 0.49230769230769234,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 129,
"ok": true,
"n": 3,
"rho": "50",
"value": "-933668/4516135 - 1164*sqrt(149)/4516135 + 12*sqrt(19770661)/4516135 + (233/196 - sqrt(132689)/196)**2*(81*sqrt(19770661)/45161350 + 3261*sqrt(149)/3473950 + 19467*sqrt(132689)/45161350 + 783727/3473950) + 2884*sqrt(132689)/4516135 + (314/245 - 2*sqrt(149)/245)**2*(2412*sqrt(149)/1685125 + 17952/99125)",
"value_float": 0.49230769230769234,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 130,
"ok": true,
"n": 5,
"rho": "5",
"value": "40/17",
"value_float": 2.3529411764705883,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 131,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "40/17",
"value_float": 2.3529411764705883,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 132,
"ok": true,
"n": 5,
"rho": "10",
"value": "40/17",
"value_float": 2.3529411764705883,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 133,
"ok": true,
"n": 4,
"rho": "3",
"value": "12",
"value_float": 12.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 134,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "-6*sqrt(985)/19 + (-29/2 + sqrt(985)/2)**2*(29/114 + sqrt(985)/114) + 402/19",
"value_float": 12.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 135,
"ok": true,
"n": 4,
"rho": "50",
"value": "36/19 + (17/49 - sqrt(29689)/49)**2*(15/38 - 333*sqrt(29689)/1128182) + (17/49 + sqrt(29689)/49)**2*(333*sqrt(29689)/1128182 + 15/38)",
"value_float": 12.0,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 136,
"ok": true,
"n": 5,
"rho": "50",
"value": "(55/247 - 495*sqrt(139)/68666)*(-12*sqrt(139)/35 - 4/35)**2 + 4400/1729 + (-4/35 + 12*sqrt(139)/35)**2*(495*sqrt(139)/68666 + 55/247)",
"value_float": 9.67032967032967,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 137,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "-51920/22477 + (-56/15 + 4*sqrt(571)/15)**2*(3663*sqrt(571)/561925 + 199782/561925) + 7920*sqrt(571)/22477",
"value_float": 9.67032967032967,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 138,
"ok": true,
"n": 5,
"rho": "100",
"value": "(55/247 - 141515*sqrt(247549)/856024442)*(-4*sqrt(247549)/495 - 28/495)**2 + 4400/1729 + (-28/495 + 4*sqrt(247549)/495)**2*(141515*sqrt(247549)/856024442 + 55/247)",
"value_float": 9.67032967032967,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 139,
"ok": true,
"n": 5,
"rho": "5",
"value": "3052125/291338",
"value_float": 10.476233790305418,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 140,
"ok": true,
"n": 5,
"rho": "7",
"value": "1033215/108949",
"value_float": 9.483473918989619,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 141,
"ok": true,
"n": 5,
"rho": "2",
"value": "3184/813",
"value_float": 3.9163591635916357,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 142,
"ok": true,
"n": 5,
"rho": "3",
"value": "935/239",
"value_float": 3.912133891213389,
"sites": 6,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 143,
"ok": true,
"n": 5,
"rho": "3",
"value": "903/47",
"value_float": 19.21276595744681,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 144,
"ok": true,
"n": 5,
"rho": "10",
"value": "22140/2897",
"value_float": 7.6423886779427,
"sites": 5,
"relay": 1,
"hinges": 2,
"pieces": 10
},
{
"id": 145,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "-1656*sqrt(46)/84721 + (-8/3 + 2*sqrt(46)/3)**2*(13179/423605 + 2001*sqrt(46)/423605) + 55014/6517",
"value_float": 8.526315789473685,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 146,
"ok": true,
"n": 5,
"rho": "7",
"value": "27324/3515",
"value_float": 7.7735419630156475,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 8
},
{
"id": 147,
"ok": true,
"n": 3,
"rho": "2",
"value": "76/11",
"value_float": 6.909090909090909,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 148,
"ok": true,
"n": 3,
"rho": "100",
"value": "76/11",
"value_float": 6.909090909090909,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 149,
"ok": true,
"n": 3,
"rho": "10",
"value": "-1121*sqrt(300529)/239580 + (233/1980 + sqrt(300529)/1980)*(575/198 - sqrt(300529)/198)**2 + 756029/79860",
"value_float": 6.909090909090909,
"sites": 4,
"relay": 2,
"hinges": 0,
"pieces": 3
},
{
"id": 150,
"ok": true,
"n": 4,
"rho": "100",
"value": "-130084786071491888792721742279*sqrt(1759129)/356699062170221718749065459438320 - 13582285908307131772611817843523/39633229130024635416562828826480 + (-1427/99 + sqrt(1759129)/99)**2*(-175463765665834308507241*sqrt(1759129)/576647356937442761495092680 - 232376265934072824821786009/576647356937442761495092680 + 87247498824731210137107*sqrt(2195329)/320359642743023756386162600 + 65886777972526175859*sqrt(3861866908441)/320359642743023756386162600) + (673/198 - sqrt(2195329)/198)**2*(-162172848714019003861*sqrt(1759129)/2071596937298326393547035 - 207873712887097751445763/2071596937298326393547035 + 109168860954767471*sqrt(3861866908441)/2071596937298326393547035 + 161040392086295843573*sqrt(2195329)/2071596937298326393547035) + 435846457841099664184652221*sqrt(3861866908441)/1783495310851108593745327297191600 + 717293742425585284471257911833*sqrt(2195329)/1783495310851108593745327297191600",
"value_float": 0.4938873963097532,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 151,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "-1775*sqrt(32329)/341968 + (-173/48 + sqrt(32329)/48)**2*(260/1943 + 20*sqrt(32329)/21373) + 45529/31088",
"value_float": 0.5373134328358209,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 152,
"ok": true,
"n": 4,
"rho": "10",
"value": "-40549*sqrt(158041)/1810429110 + (-379/144 + sqrt(158041)/144)**2*(443933978/1508690925 + 1117742*sqrt(158041)/1508690925) + 971211151/1810429110",
"value_float": 0.5373134328358209,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 153,
"ok": true,
"n": 6,
"rho": "2",
"value": "198/13",
"value_float": 15.23076923076923,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 154,
"ok": true,
"n": 5,
"rho": "50",
"value": "19375/2239",
"value_float": 8.653416703885663,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 155,
"ok": true,
"n": 5,
"rho": "7",
"value": "5425/522",
"value_float": 10.39272030651341,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 156,
"ok": true,
"n": 5,
"rho": "5",
"value": "-57555*sqrt(541)/1113098 + (1129357/9938375 + 365794*sqrt(541)/69568625)*(17/10 - sqrt(541)/5)**2 + 22174665/2226196",
"value_float": 10.813953488372093,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 157,
"ok": true,
"n": 6,
"rho": "10",
"value": "35/2",
"value_float": 17.5,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 158,
"ok": true,
"n": 6,
"rho": "3",
"value": "35/2",
"value_float": 17.5,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 159,
"ok": true,
"n": 6,
"rho": "3/2",
"value": "35/2",
"value_float": 17.5,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 160,
"ok": true,
"n": 4,
"rho": "3",
"value": "-28*sqrt(26)/275 + (-16/11 + 3*sqrt(26)/11)**2*(7/25 + 2*sqrt(26)/25) + 22/25",
"value_float": 0.36363636363636365,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 161,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "-13*sqrt(521)/375 + (-71/22 + 3*sqrt(521)/22)**2*(4301/12000 + 209*sqrt(521)/12000) + 4723/4125",
"value_float": 0.36363636363636365,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 162,
"ok": true,
"n": 4,
"rho": "10",
"value": "(-197/198 + 5*sqrt(1489)/198)**2*(433*sqrt(1489)/44670 + 13/30) + 2/15 + (-197/198 - 5*sqrt(1489)/198)**2*(13/30 - 433*sqrt(1489)/44670)",
"value_float": 0.36363636363636365,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 163,
"ok": true,
"n": 4,
"rho": "2",
"value": "(-69/16 + sqrt(2649)/16)**2*(3*sqrt(2649)/1027 + 777/2054) + 386925/262912 + 31383*sqrt(2649)/262912",
"value_float": 8.25,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 164,
"ok": true,
"n": 4,
"rho": "100",
"value": "33/4",
"value_float": 8.25,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 165,
"ok": true,
"n": 4,
"rho": "3",
"value": "33/4",
"value_float": 8.25,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 166,
"ok": true,
"n": 5,
"rho": "3/2",
"value": "-1139589501041627027370475365*sqrt(13317)/7540848546847679783217041677 - 78140716830251785306491765*sqrt(14089)/1077264078121097111888148811 - 956250934439271309361424985*sqrt(73)/1077264078121097111888148811 - 5509799013770192829817364385*sqrt(69)/7540848546847679783217041677 + (22/3 - 2*sqrt(193)/3)**2*(-28688894002275586560484592215*sqrt(73)/542941095373032944391627000744 - 1171109863698466895073375185*sqrt(14089)/542941095373032944391627000744 - 42057267044932718396090775*sqrt(13317)/30163394187390719132868166708 - 378462211227098150230698705*sqrt(69)/30163394187390719132868166708 + 61596034243396915369756275*sqrt(5037)/30163394187390719132868166708 + 6157730429764648951349205*sqrt(972141)/30163394187390719132868166708 + 11510029783432204949937611255*sqrt(193)/542941095373032944391627000744 + 265352639083777921037878702225/542941095373032944391627000744) + (-3 + sqrt(69))**2*(-6214992962668539890017757*sqrt(14089)/4309056312484388447552595244 - 602654153207444671835739*sqrt(972141)/4309056312484388447552595244 - 12458053790079132083997585*sqrt(69)/4309056312484388447552595244 - 30444373745507692076333975/4309056312484388447552595244 + 16200147537428415754166815*sqrt(73)/4309056312484388447552595244 + 2981637170681183239638345*sqrt(5037)/4309056312484388447552595244 + 6063709755841104725561643*sqrt(13317)/4309056312484388447552595244 + 60630866484563022363163789*sqrt(193)/4309056312484388447552595244) + (5 - sqrt(73))**2*(-4114070814816941548196385*sqrt(972141)/30163394187390719132868166708 - 303686773440498186271549885*sqrt(14089)/542941095373032944391627000744 - 5131449400669614331802415*sqrt(5037)/30163394187390719132868166708 - 3984781536755343275033205*sqrt(69)/4309056312484388447552595244 + 13053669623822849476425136685/542941095373032944391627000744 + 1829041793063292256351511095*sqrt(193)/542941095373032944391627000744 + 4314290151532840610745285*sqrt(13317)/4309056312484388447552595244 + 24515166767489871925747186225*sqrt(73)/542941095373032944391627000744) + 575158092363100343838112665*sqrt(5037)/7540848546847679783217041677 + 4274448560858643222803680515*sqrt(193)/7540848546847679783217041677 + 106880361913664107730154342735/7540848546847679783217041677 + 129031389353928792747133365*sqrt(972141)/7540848546847679783217041677",
"value_float": 12.413793103448276,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 167,
"ok": true,
"n": 5,
"rho": "50",
"value": "1114500/97129",
"value_float": 11.474430911468254,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 168,
"ok": true,
"n": 5,
"rho": "100",
"value": "1455750/128137",
"value_float": 11.360887175445031,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 169,
"ok": true,
"n": 6,
"rho": "100",
"value": "-141*sqrt(53529)/9416 + (-106173/235400 + 801*sqrt(53529)/235400)*(79/66 - sqrt(53529)/198)**2 + 95393/9416",
"value_float": 6.666666666666667,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 170,
"ok": true,
"n": 6,
"rho": "5",
"value": "20/3",
"value_float": 6.666666666666667,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 171,
"ok": true,
"n": 6,
"rho": "7",
"value": "20/3",
"value_float": 6.666666666666667,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 172,
"ok": true,
"n": 4,
"rho": "20",
"value": "360/877",
"value_float": 0.4104903078677309,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 173,
"ok": true,
"n": 4,
"rho": "2",
"value": "-23*sqrt(10081)/40656 + (-99/14 + sqrt(10081)/14)**2*(2899/23232 + 29*sqrt(10081)/23232) + 31247/40656",
"value_float": 0.7142857142857143,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 174,
"ok": true,
"n": 4,
"rho": "100",
"value": "1800/4637",
"value_float": 0.38818201423334053,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 175,
"ok": true,
"n": 6,
"rho": "3",
"value": "768/53",
"value_float": 14.49056603773585,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 176,
"ok": true,
"n": 4,
"rho": "3",
"value": "1292/55",
"value_float": 23.490909090909092,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 177,
"ok": true,
"n": 4,
"rho": "5",
"value": "1292/55",
"value_float": 23.490909090909092,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 178,
"ok": true,
"n": 4,
"rho": "20",
"value": "-168629895855*sqrt(5065)/1146032515984 + (-200/19 + 4*sqrt(5065)/19)**2*(-117816412225*sqrt(473071)/64177820895104 - 82811482999545/128355641790208 + 901282581305*sqrt(2335)/64177820895104 + 2348658270825*sqrt(5065)/128355641790208) + (-280/19 + 4*sqrt(2335)/19)**2*(-32029743305*sqrt(5065)/2292065031968 - 146204870205*sqrt(2335)/8022227611888 + 11489085925*sqrt(473071)/8022227611888 + 2755066815045/2292065031968) + 81537852465*sqrt(2335)/573016257992 + 56793635082585/8022227611888 + 7870631175*sqrt(473071)/573016257992",
"value_float": 20.87678540033186,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 179,
"ok": true,
"n": 3,
"rho": "7",
"value": "9",
"value_float": 9.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 180,
"ok": true,
"n": 3,
"rho": "20",
"value": "165/19",
"value_float": 8.68421052631579,
"sites": 3,
"relay": 0,
"hinges": 2,
"pieces": 9
},
{
"id": 181,
"ok": true,
"n": 3,
"rho": "3",
"value": "-605*sqrt(217)/4732 + (55/676 + 45*sqrt(217)/4732)*(17/4 - sqrt(217)/4)**2 + 7309/676",
"value_float": 9.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 182,
"ok": true,
"n": 6,
"rho": "4",
"value": "5*2**(335/467)*3**(462/467)*5**(325/467)*7**(40/467)/4",
"value_float": 22.06407322654462,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 183,
"ok": true,
"n": 6,
"rho": "50",
"value": "-23828744160875*sqrt(15985)/307513180088496 + (-63753901527805/2152592260619472 + 5266721282645*sqrt(15985)/2152592260619472)*(325/98 - 5*sqrt(15985)/98)**2 + 51765773224317925/2152592260619472",
"value_float": 16.99899372533237,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 184,
"ok": true,
"n": 5,
"rho": "2",
"value": "-1144*sqrt(3)/1635 + (91/2180 + 52*sqrt(3)/1635)*(4 - 4*sqrt(3))**2 + 3042/545",
"value_float": 5.2,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 185,
"ok": true,
"n": 5,
"rho": "5",
"value": "208/43",
"value_float": 4.837209302325581,
"sites": 6,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 186,
"ok": true,
"n": 5,
"rho": "7",
"value": "16484/3435",
"value_float": 4.798835516739447,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 187,
"ok": true,
"n": 5,
"rho": "3",
"value": "(23/8 - sqrt(2257)/8)**2*(-44513*sqrt(137)/3080160 + 1589*sqrt(309209)/187889760 + 329*sqrt(2257)/673440 + 67333/342240) + (9/8 - 3*sqrt(137)/8)**2*(-5131*sqrt(309209)/13917760 - 18137/684480 + 157661*sqrt(2257)/41753280 + 1379*sqrt(137)/45632) + 16632/3565",
"value_float": 8.4,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 188,
"ok": true,
"n": 5,
"rho": "4",
"value": "-1197*sqrt(4297)/26435 + (136199/845920 + 2611*sqrt(4297)/845920)*(29/12 - sqrt(4297)/12)**2 + 211407/26435",
"value_float": 8.4,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 189,
"ok": true,
"n": 5,
"rho": "2",
"value": "42/5",
"value_float": 8.4,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 190,
"ok": true,
"n": 6,
"rho": "20",
"value": "(549/1820 - 3*sqrt(4281)/3640)*(109/38 - sqrt(4281)/38)**2 + 1515*sqrt(4281)/27664 + 237665/27664",
"value_float": 12.5,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 191,
"ok": true,
"n": 6,
"rho": "7",
"value": "25/2",
"value_float": 12.5,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 192,
"ok": true,
"n": 6,
"rho": "5",
"value": "25/2",
"value_float": 12.5,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 193,
"ok": true,
"n": 4,
"rho": "20",
"value": "59920/41857",
"value_float": 1.4315407219819862,
"sites": 4,
"relay": 1,
"hinges": 2,
"pieces": 10
},
{
"id": 194,
"ok": true,
"n": 5,
"rho": "5",
"value": "-750*sqrt(4681)/26611 + (-145/64 + 5*sqrt(4681)/64)**2*(74731/638664 + 1319*sqrt(4681)/638664) + 246450/26611",
"value_float": 9.782608695652174,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 195,
"ok": true,
"n": 3,
"rho": "100",
"value": "-sqrt(17461)/1020 + (-119763/8500 + 927*sqrt(17461)/8500)*(-134/297 - sqrt(17461)/297)**2 + 1307/3060",
"value_float": 0.5555555555555556,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 196,
"ok": true,
"n": 3,
"rho": "2",
"value": "-5*sqrt(55)/918 + (-10/9 + sqrt(55)/9)**2*(65/918 + 11*sqrt(55)/918) + 535/918",
"value_float": 0.5555555555555556,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 197,
"ok": true,
"n": 3,
"rho": "3",
"value": "-sqrt(106)/153 + (-7/9 + sqrt(106)/18)**2*(10/153 + 2*sqrt(106)/153) + 94/153",
"value_float": 0.5555555555555556,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 198,
"ok": true,
"n": 5,
"rho": "10",
"value": "(18/65 - 6*sqrt(21)/455)*(2/3 - 2*sqrt(21)/3)**2 + 12/5 + (2/3 + 2*sqrt(21)/3)**2*(6*sqrt(21)/455 + 18/65)",
"value_float": 8.307692307692308,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 199,
"ok": true,
"n": 5,
"rho": "5",
"value": "(1/4 - sqrt(161)/4)**2*(18/65 - 6*sqrt(161)/805) + 12/5 + (1/4 + sqrt(161)/4)**2*(6*sqrt(161)/805 + 18/65)",
"value_float": 8.307692307692308,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 200,
"ok": true,
"n": 5,
"rho": "7",
"value": "(18/65 - 6*sqrt(345)/1495)*(1/2 - sqrt(345)/6)**2 + 12/5 + (1/2 + sqrt(345)/6)**2*(6*sqrt(345)/1495 + 18/65)",
"value_float": 8.307692307692308,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 201,
"ok": true,
"n": 5,
"rho": "50",
"value": "-64955506145372327936*sqrt(17299)/249238729062955297683 - 37208849061051083200576/1744671103440687083781 + (628/49 - 4*sqrt(17299)/49)**2*(-59625413648401348451*sqrt(631)/145037226516860992437 - 47069496340643978402*sqrt(17299)/1015260585618026947059 + 268745558660261705*sqrt(10915669)/145037226516860992437 + 10505230688453183509847/1015260585618026947059) + (64/7 - 4*sqrt(631)/7)**2*(-2851453278760119649*sqrt(10915669)/1116156047542799811363 - 8936950488255566504728/1116156047542799811363 + 363845549476386105667*sqrt(631)/1116156047542799811363 + 71623525426933121026*sqrt(17299)/1116156047542799811363) + 310494208949184109696*sqrt(631)/249238729062955297683 + 2559750599305488512*sqrt(10915669)/249238729062955297683",
"value_float": 14.733108380943746,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 14
},
{
"id": 202,
"ok": true,
"n": 5,
"rho": "4",
"value": "14244/839",
"value_float": 16.97735399284863,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 203,
"ok": true,
"n": 5,
"rho": "3",
"value": "14244/839",
"value_float": 16.97735399284863,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 204,
"ok": true,
"n": 4,
"rho": "4",
"value": "-137959192083*sqrt(3745)/12234590701270 + (53717528515/2796477874576 + 31935712199*sqrt(3745)/97876725610160)*(73/3 - sqrt(3745)/3)**2 + 3087668914917/349559734322",
"value_float": 8.749434681462684,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 205,
"ok": true,
"n": 4,
"rho": "7",
"value": "-3111988839*sqrt(25081)/380376682304 + (26448529777697/707500629085440 + 34769054503*sqrt(25081)/141500125817088)*(175/6 - sqrt(25081)/6)**2 + 470993916782529/58958385757120",
"value_float": 7.279044598794706,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 7
},
{
"id": 206,
"ok": true,
"n": 7,
"rho": "5",
"value": "4212/181",
"value_float": 23.2707182320442,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 7
},
{
"id": 207,
"ok": true,
"n": 4,
"rho": "100",
"value": "50053296000/42353195819",
"value_float": 1.1818068278461686,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 208,
"ok": true,
"n": 4,
"rho": "50",
"value": "1548840/1286783",
"value_float": 1.2036528303529033,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 209,
"ok": true,
"n": 4,
"rho": "5",
"value": "1299/920",
"value_float": 1.4119565217391303,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 210,
"ok": true,
"n": 5,
"rho": "100",
"value": "-567672064406495653334450935241803559*sqrt(208308612169)/9050147980701520500007725381197426502912 - 48002867359047057196900539718327177*sqrt(123894862695121)/27150443942104561500023176143592279508736 - 72900299852157597238324943431159084291*sqrt(43280521)/27150443942104561500023176143592279508736 - 3168100014686079004880125113190371181*sqrt(72769)/51130779551985991525467375035013709056 + (-301/396 + sqrt(2862601)/396)**2*(-4118316806032041629111213831*sqrt(9015705263461260049)/5810315858180226309712201708524285120 - 6963720141654647002005934088081*sqrt(3149480232649)/5810315858180226309712201708524285120 - 24098424901836001402798983979651447*sqrt(2862601)/29051579290901131548561008542621425600 - 40740075068665242376410239037410349097/29051579290901131548561008542621425600 + 1238052049259074587545979146403403*sqrt(43280521)/5810315858180226309712201708524285120 + 732329556261347647580860307653*sqrt(123894862695121)/5810315858180226309712201708524285120 + 229127960980369908136526061430263419*sqrt(72769)/29051579290901131548561008542621425600 + 135505199580579177673055410743869*sqrt(208308612169)/29051579290901131548561008542621425600) + (1087/396 - sqrt(72769)/396)**2*(-366606615321407721799567538368050557*sqrt(72769)/87154737872703394645683025627864276800 - 11433684340405799070414832877971*sqrt(3149480232649)/52292842723622036787409815376718566080 - 3664894955055149908759771621*sqrt(9015705263461260049)/52292842723622036787409815376718566080 - 1174713412913716509590494619394151*sqrt(2862601)/9683859763633710516187002847540475200 + 962969830421592360350258885423*sqrt(123894862695121)/52292842723622036787409815376718566080 + 4470628645736272805866423352477*sqrt(208308612169)/9683859763633710516187002847540475200 + 3032555555513135327977492716063473*sqrt(43280521)/52292842723622036787409815376718566080 + 113192505962138302045172360691619919791/87154737872703394645683025627864276800) + (3011/2376 - sqrt(43280521)/2376)**2*(-408758169306530484122957465021419*sqrt(43280521)/1483377912733160330043357424504252800 - 86489070259353006203290202087282639/47850900410747107420753465306588800 - 22386439155340681722998773979*sqrt(208308612169)/1483377912733160330043357424504252800 - 388973087289349554780703033*sqrt(123894862695121)/1483377912733160330043357424504252800 + 2298138279926852362271111*sqrt(9015705263461260049)/1483377912733160330043357424504252800 + 4397426111528780719867823995237*sqrt(2862601)/1483377912733160330043357424504252800 + 184707393778705632838814144021597*sqrt(72769)/25141998520901022543107752957699200 + 28198766771426762009138079727*sqrt(3149480232649)/25141998520901022543107752957699200) + 32471521742657617759155720381867446698553/3016715993567173500002575127065808834304 + 105293805529372897874730314570289475777*sqrt(2862601)/9050147980701520500007725381197426502912 + 6797412498057651636506031311885503*sqrt(3149480232649)/460177015967873923729206375315123381504 + 258816168719628653509470264728159*sqrt(9015705263461260049)/27150443942104561500023176143592279508736",
"value_float": 4.064516129032258,
"sites": 6,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 211,
"ok": true,
"n": 5,
"rho": "7",
"value": "-21707*sqrt(977)/58280 - 49*sqrt(193993)/1880 + (9/16 - sqrt(977)/16)**2*(-833*sqrt(189531161)/3501760 - 2069809/700352 + 23863*sqrt(193993)/3501760 + 374899*sqrt(977)/3501760) + (221/144 - sqrt(193993)/144)**2*(-2295111*sqrt(977)/164582720 - 49147*sqrt(193993)/164582720 + 147*sqrt(189531161)/5309120 + 23076893/32916544) + 49*sqrt(189531161)/58280 + 826889/58280",
"value_float": 4.064516129032258,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 212,
"ok": true,
"n": 5,
"rho": "3",
"value": "269649/294469 + (101/48 - sqrt(30937)/48)**2*(17225*sqrt(30937)/14134512 + 5109325/14134512) + 2925*sqrt(30937)/294469",
"value_float": 4.064516129032258,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 213,
"ok": true,
"n": 5,
"rho": "10",
"value": "123893/11146",
"value_float": 11.115467432262696,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 214,
"ok": true,
"n": 5,
"rho": "2",
"value": "22506/2129",
"value_float": 10.57116016909347,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 215,
"ok": true,
"n": 5,
"rho": "4",
"value": "22506/2129",
"value_float": 10.57116016909347,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 216,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "22506/2129",
"value_float": 10.57116016909347,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 217,
"ok": true,
"n": 5,
"rho": "2",
"value": "-3*sqrt(553)/605 + (-19/4 + sqrt(553)/4)**2*(533/9680 + 23*sqrt(553)/9680) + 723/121",
"value_float": 6.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 218,
"ok": true,
"n": 5,
"rho": "10",
"value": "1152/239",
"value_float": 4.820083682008368,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 219,
"ok": true,
"n": 5,
"rho": "4",
"value": "36/7",
"value_float": 5.142857142857143,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 220,
"ok": true,
"n": 5,
"rho": "7",
"value": "-39824*sqrt(165)/308357 + (16215/308357 + 2130*sqrt(165)/308357)*(6 - 2*sqrt(165)/3)**2 + 2719600/308357",
"value_float": 8.089343360463147,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 221,
"ok": true,
"n": 5,
"rho": "2",
"value": "360/31",
"value_float": 11.612903225806452,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 222,
"ok": true,
"n": 5,
"rho": "4",
"value": "-1126*sqrt(609)/15841 + (3597/72416 + 1707*sqrt(609)/506912)*(5 - sqrt(609)/3)**2 + 22222/2263",
"value_float": 9.447324796418519,
"sites": 5,
"relay": 2,
"hinges": 2,
"pieces": 11
},
{
"id": 223,
"ok": true,
"n": 4,
"rho": "4",
"value": "7",
"value_float": 7.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 224,
"ok": true,
"n": 4,
"rho": "100",
"value": "-263373740078272988083*sqrt(6206209)/10303436343148152762852 - 2985040564734611*sqrt(1844689)/133768930488294024 + (197/72 - sqrt(1844689)/792)**2*(-10351687302565656421/4377892270525986240 - 437602509899*sqrt(11448525474001)/754809012159652800 + 2509657459862717*sqrt(1844689)/4377892270525986240 + 32531758124533943*sqrt(6206209)/21889461352629931200) + (276015617/2562130872 + 407905*sqrt(6206209)/2562130872)*(1103/594 - sqrt(6206209)/594)**2 + 441740424607320570616099/10303436343148152762852 + 2182274781305*sqrt(11448525474001)/133768930488294024",
"value_float": 7.0,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 225,
"ok": true,
"n": 4,
"rho": "20",
"value": "-108335599*sqrt(241249)/833209440 - 350677*sqrt(56209)/1656480 + (407/152 - sqrt(56209)/152)**2*(-1982377081/536699520 - 10127*sqrt(13560365041)/536699520 + 4558801*sqrt(56209)/536699520 + 4403687*sqrt(241249)/536699520) + (486919/4309704 + 3415*sqrt(241249)/4309704)*(223/114 - sqrt(241249)/114)**2 + 779*sqrt(13560365041)/1656480 + 52759435217/833209440",
"value_float": 7.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 226,
"ok": true,
"n": 6,
"rho": "4",
"value": "-107604*sqrt(165)/1144195 + (-2 + 2*sqrt(165)/5)**2*(103005/915356 + 8253*sqrt(165)/915356) + 5216792/1144195",
"value_float": 5.6,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 227,
"ok": true,
"n": 4,
"rho": "3",
"value": "279/59",
"value_float": 4.728813559322034,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 228,
"ok": true,
"n": 4,
"rho": "5",
"value": "66825/16076",
"value_float": 4.156817616322468,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 229,
"ok": true,
"n": 4,
"rho": "100",
"value": "459000/152401",
"value_float": 3.011791261212197,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 12
},
{
"id": 230,
"ok": true,
"n": 6,
"rho": "3",
"value": "-4431490456841670294257*sqrt(22129)/470850954239910003079320 - 212626768234490981929529*sqrt(29785)/26367653437434960172441920 - 8567022809235243119*sqrt(659112265)/184389184877167553653440 + (53/28 - sqrt(22129)/28)**2*(12616237431409091891/715578957811413378540 + 174163676458134499*sqrt(22129)/715578957811413378540 + 164619889484273761*sqrt(659112265)/80144843274878298396480 + 25624140123171850361*sqrt(29785)/80144843274878298396480) + (-5/4 + sqrt(29785)/28)**2*(877665229888185281*sqrt(22129)/5174186310328681352520 + 3288079181974663*sqrt(659112265)/3292664015663706315240 + 29448217386654425393/1034837262065736270504 + 6025569878309370289*sqrt(29785)/36219304172300769467640) + 6451799043213420538286159/470850954239910003079320",
"value_float": 14.218181818181819,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 231,
"ok": true,
"n": 6,
"rho": "10",
"value": "29964170/2134583",
"value_float": 14.037481793867936,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 9
},
{
"id": 232,
"ok": true,
"n": 5,
"rho": "3",
"value": "-1617*sqrt(913)/12896 + (-11/6 + sqrt(913)/6)**2*(15337/116064 + 833*sqrt(913)/116064) + 155463/12896",
"value_float": 11.846153846153847,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 233,
"ok": true,
"n": 5,
"rho": "100",
"value": "-373372987*sqrt(213361)/12769061130 + (-2281/594 + sqrt(213361)/594)**2*(-86493485/126114184 + 1266239*sqrt(213361)/630570920) + 291205375747/12769061130",
"value_float": 11.566062199408542,
"sites": 4,
"relay": 2,
"hinges": 1,
"pieces": 8
},
{
"id": 234,
"ok": true,
"n": 6,
"rho": "3",
"value": "286938/39935",
"value_float": 7.185125829472893,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 235,
"ok": true,
"n": 6,
"rho": "5",
"value": "542070/85897",
"value_float": 6.3106976960778605,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 9
},
{
"id": 236,
"ok": true,
"n": 4,
"rho": "2",
"value": "243/11",
"value_float": 22.09090909090909,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 237,
"ok": true,
"n": 4,
"rho": "7",
"value": "120420/5467",
"value_float": 22.02670568867752,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 238,
"ok": true,
"n": 5,
"rho": "2",
"value": "810/47",
"value_float": 17.23404255319149,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 239,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "810/47",
"value_float": 17.23404255319149,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 240,
"ok": true,
"n": 3,
"rho": "3/2",
"value": "18/19",
"value_float": 0.9473684210526315,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 241,
"ok": true,
"n": 3,
"rho": "5/2",
"value": "18/19",
"value_float": 0.9473684210526315,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 242,
"ok": true,
"n": 3,
"rho": "100",
"value": "18/19",
"value_float": 0.9473684210526315,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 243,
"ok": true,
"n": 5,
"rho": "3",
"value": "-216*sqrt(985)/8671 + (905/17342 + 43*sqrt(985)/17342)*(11/8 - sqrt(985)/8)**2 + 101250/8671",
"value_float": 11.73913043478261,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 244,
"ok": true,
"n": 5,
"rho": "4",
"value": "270/23",
"value_float": 11.73913043478261,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 245,
"ok": true,
"n": 4,
"rho": "2",
"value": "-177294779*sqrt(2929)/2178228156 - 1295*sqrt(15468049)/2309892 + 6335*sqrt(5281)/577473 + (-967/159367 + 191*sqrt(2929)/159367)*(7/8 - sqrt(2929)/8)**2 + (-41/10 + sqrt(5281)/10)**2*(-12851*sqrt(5281)/14436825 - 897941/14436825 + 183557*sqrt(2929)/57747300 + 2627*sqrt(15468049)/57747300) + 6485855057/544557039",
"value_float": 10.384615384615385,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 246,
"ok": true,
"n": 4,
"rho": "10",
"value": "-183946413155*sqrt(2041)/2176963935734 + (-155/54 + 5*sqrt(2041)/54)**2*(-36625552921/2176963935734 + 9826632875*sqrt(2041)/2176963935734) + 27171266225455/2176963935734",
"value_float": 8.986344093464835,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 247,
"ok": true,
"n": 3,
"rho": "10",
"value": "29/6",
"value_float": 4.833333333333333,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 248,
"ok": true,
"n": 3,
"rho": "4",
"value": "29/6",
"value_float": 4.833333333333333,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 249,
"ok": true,
"n": 5,
"rho": "5",
"value": "-483351*sqrt(281)/1018660 + (-34221/164300 + 2871*sqrt(281)/164300)*(29/8 - sqrt(281)/8)**2 + 15859313/1018660",
"value_float": 7.812807993092566,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 8
},
{
"id": 250,
"ok": true,
"n": 5,
"rho": "100",
"value": "40158960/4670641",
"value_float": 8.598168859477747,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 251,
"ok": true,
"n": 5,
"rho": "5",
"value": "500/47",
"value_float": 10.638297872340425,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 252,
"ok": true,
"n": 6,
"rho": "3/2",
"value": "-1421*sqrt(3129)/1580865 + (-3 + sqrt(3129)/7)**2*(11417/6323460 + 49*sqrt(3129)/1459260) + 5343499/526955",
"value_float": 10.181818181818182,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 253,
"ok": true,
"n": 6,
"rho": "2",
"value": "-54*sqrt(39)/8855 + (3/805 + 6*sqrt(39)/8855)*(5 - sqrt(39))**2 + 90388/8855",
"value_float": 10.181818181818182,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 254,
"ok": true,
"n": 6,
"rho": "5/2",
"value": "-364*sqrt(154)/98923 + (346/98923 + 40*sqrt(154)/98923)*(7/3 - sqrt(154)/3)**2 + 1008994/98923",
"value_float": 10.181818181818182,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 255,
"ok": true,
"n": 6,
"rho": "100",
"value": "-822180140266883*sqrt(1128361)/300564652690821000 + (-1469/198 + sqrt(1128361)/198)**2*(21905550841549/252787765089000 + 36496090221131*sqrt(1128361)/300564652690821000) + 4026826434949643/252787765089000",
"value_float": 13.934008876094424,
"sites": 7,
"relay": 1,
"hinges": 2,
"pieces": 12
},
{
"id": 256,
"ok": true,
"n": 6,
"rho": "5",
"value": "4282/301",
"value_float": 14.225913621262459,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 257,
"ok": true,
"n": 6,
"rho": "2",
"value": "4282/301",
"value_float": 14.225913621262459,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 258,
"ok": true,
"n": 3,
"rho": "3",
"value": "-43*sqrt(8929)/16464 + (-77/20 + sqrt(8929)/20)**2*(179/2058 + sqrt(8929)/1029) + 84131/16464",
"value_float": 5.0,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 3
},
{
"id": 259,
"ok": true,
"n": 3,
"rho": "3/2",
"value": "-71*sqrt(646)/882 + (-47/5 + 2*sqrt(646)/5)**2*(271/882 + 11*sqrt(646)/882) + 5891/882",
"value_float": 5.0,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 260,
"ok": true,
"n": 3,
"rho": "5",
"value": "55/12",
"value_float": 4.583333333333333,
"sites": 3,
"relay": 0,
"hinges": 1,
"pieces": 6
},
{
"id": 261,
"ok": true,
"n": 4,
"rho": "3",
"value": "810/493",
"value_float": 1.643002028397566,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 262,
"ok": true,
"n": 4,
"rho": "4",
"value": "90/61",
"value_float": 1.4754098360655739,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 263,
"ok": true,
"n": 4,
"rho": "5",
"value": "1350/971",
"value_float": 1.3903192584963955,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 264,
"ok": true,
"n": 5,
"rho": "5",
"value": "-96*sqrt(1961)/1925 + (-93/44 - sqrt(1961)/44)**2*(279*sqrt(1961)/123200 + 30549/123200) + 26374/1925",
"value_float": 14.882502095668604,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 265,
"ok": true,
"n": 5,
"rho": "2",
"value": "1150/77",
"value_float": 14.935064935064934,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 266,
"ok": true,
"n": 5,
"rho": "2",
"value": "100/37",
"value_float": 2.7027027027027026,
"sites": 4,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 267,
"ok": true,
"n": 5,
"rho": "5",
"value": "100/49",
"value_float": 2.0408163265306123,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 268,
"ok": true,
"n": 7,
"rho": "7",
"value": "23228/2567",
"value_float": 9.048694974678613,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 10
},
{
"id": 269,
"ok": true,
"n": 6,
"rho": "4",
"value": "2900/189",
"value_float": 15.343915343915343,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 270,
"ok": true,
"n": 6,
"rho": "5/2",
"value": "2900/189",
"value_float": 15.343915343915343,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 6
},
{
"id": 271,
"ok": true,
"n": 7,
"rho": "7",
"value": "-1566329565293466*sqrt(26329)/73283580095679485 + (5946480161943499/58626864076543588 + 42175404506353*sqrt(26329)/58626864076543588)*(115/12 - sqrt(26329)/12)**2 + 1387570796441702043/73283580095679485",
"value_float": 18.850196641611976,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 13
},
{
"id": 272,
"ok": true,
"n": 7,
"rho": "2",
"value": "19489/1013",
"value_float": 19.238894373149062,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 7
},
{
"id": 273,
"ok": true,
"n": 6,
"rho": "3",
"value": "-190*sqrt(7)/819 + (19/117 + 19*sqrt(7)/273)*(1 - sqrt(7))**2 + 742/117",
"value_float": 6.666666666666667,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 274,
"ok": true,
"n": 6,
"rho": "2",
"value": "-2960*sqrt(3)/17919 + (1480/17919 + 925*sqrt(3)/17919)*(2 - 2*sqrt(3))**2 + 117980/17919",
"value_float": 6.666666666666667,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 275,
"ok": true,
"n": 4,
"rho": "5",
"value": "2076/217",
"value_float": 9.566820276497696,
"sites": 5,
"relay": 3,
"hinges": 2,
"pieces": 10
},
{
"id": 276,
"ok": true,
"n": 4,
"rho": "3",
"value": "-1885*sqrt(4729)/357504 + (-43/16 + sqrt(4729)/16)**2*(5*sqrt(4729)/2352 + 6565/44688) + 1309375/357504",
"value_float": 4.06015037593985,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 277,
"ok": true,
"n": 4,
"rho": "2",
"value": "540/133",
"value_float": 4.06015037593985,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 278,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "540/133",
"value_float": 4.06015037593985,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 279,
"ok": true,
"n": 4,
"rho": "3/2",
"value": "-2103287*sqrt(658)/7261100 + (-43/3 + 2*sqrt(658)/3)**2*(68851/311190 + 197669*sqrt(658)/21783300) + 7935533/518650",
"value_float": 11.347826086956522,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 280,
"ok": true,
"n": 4,
"rho": "20",
"value": "(109/38 - sqrt(55961)/38)**2*(-166264403*sqrt(55961)/580166605000 - 151128277*sqrt(3766)/145041651250 + 1374467*sqrt(210749126)/145041651250 + 157015902193/580166605000) + 77169/23575 + (338/57 - 2*sqrt(3766)/57)**2*(-73659583219/870249907500 - 428013*sqrt(210749126)/290083302500 + 2050847939*sqrt(3766)/870249907500 + 379083573*sqrt(55961)/290083302500)",
"value_float": 11.347826086956522,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 281,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "-21721/18860 + (-23/9 + 2*sqrt(1111)/9)**2*(739*sqrt(1111)/7072500 + 1455091/7072500) + 21431*sqrt(1111)/94300",
"value_float": 11.347826086956522,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 282,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "20/3",
"value_float": 6.666666666666667,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 283,
"ok": true,
"n": 4,
"rho": "20",
"value": "20/3",
"value_float": 6.666666666666667,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 284,
"ok": true,
"n": 4,
"rho": "5",
"value": "20/3",
"value_float": 6.666666666666667,
"sites": 3,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 285,
"ok": true,
"n": 5,
"rho": "4",
"value": "-1234675*sqrt(6529)/16012512 + (-82/15 + sqrt(6529)/15)**2*(2524015/16012512 + 52195*sqrt(6529)/16012512) + 706770181/80062560",
"value_float": 2.6,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 286,
"ok": true,
"n": 5,
"rho": "3",
"value": "-73*sqrt(1569)/1520 + (-121/20 + 3*sqrt(1569)/20)**2*(949/4560 + 9*sqrt(1569)/1520) + 20507/4560",
"value_float": 2.6,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 287,
"ok": true,
"n": 5,
"rho": "20",
"value": "-539*sqrt(180241)/93600 + (-426/95 + sqrt(180241)/95)**2*(19339/93600 + 59*sqrt(180241)/93600) + 472181/93600",
"value_float": 2.6,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 288,
"ok": true,
"n": 4,
"rho": "10",
"value": "-7475*sqrt(2095)/335412 + 84917909*sqrt(265)/2138586912 + (5/9 - sqrt(2095)/9)**2*(-47*sqrt(22207)/223608 - 1891*sqrt(265)/1118040 + 9455/223608 + 235*sqrt(2095)/223608) + 1495*sqrt(22207)/335412 + (25/6 - sqrt(265)/6)**2*(17273*sqrt(265)/1402720 + 62767/280544) + 9492949183/2138586912",
"value_float": 6.2727272727272725,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 289,
"ok": true,
"n": 4,
"rho": "50",
"value": "-488384875*sqrt(5497)/3673552176 + (44583913/524793168 + 2957317*sqrt(5497)/524793168)*(475/98 - 5*sqrt(5497)/98)**2 + 56312412089/3673552176",
"value_float": 6.041659791780796,
"sites": 4,
"relay": 1,
"hinges": 1,
"pieces": 7
},
{
"id": 290,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "(3872401/18297190 - 23491*sqrt(2371)/18297190)*(14/15 - sqrt(2371)/15)**2 + 149981*sqrt(2371)/3659438 + 28876007/3659438",
"value_float": 10.68421052631579,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 291,
"ok": true,
"n": 4,
"rho": "100",
"value": "-125000361214493843752630*sqrt(2788069)/23280804568727334371809647 + (-1163/495 + sqrt(2788069)/495)**2*(-1325633007146628791507*sqrt(1477757424001)/1689577377983587135844413200 - 102011500294434782172123326453/133476612860703383731708642800 + 1570954032307409580072359*sqrt(530029)/1689577377983587135844413200 + 96108115407902527517807669*sqrt(2788069)/133476612860703383731708642800) + (-227/165 + sqrt(530029)/165)**2*(-6288167042020790385737*sqrt(530029)/4732709742250944358107600 - 1357461208648536840173*sqrt(2788069)/4732709742250944358107600 + 1845598989443420801*sqrt(1477757424001)/4732709742250944358107600 + 4871476993189976252921201/4732709742250944358107600) + 1456851351789716568950*sqrt(530029)/294693728718067523693793 + 137483998562622625385509111/23280804568727334371809647 + 1441357137680696830*sqrt(1477757424001)/294693728718067523693793",
"value_float": 7.180748578620912,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 292,
"ok": true,
"n": 4,
"rho": "3",
"value": "-158432*sqrt(2276794)/9307701 - 178378961/9307701 + (-1/5 + sqrt(2614)/10)**2*(-2214416*sqrt(871)/98247955 - 2448559*sqrt(2614)/196495910 + 81479*sqrt(2276794)/196495910 + 70866811/98247955) + (1/10 + sqrt(871)/10)**2*(-2698243*sqrt(2614)/136035630 - 2329007*sqrt(871)/68017815 + 88313*sqrt(2276794)/136035630 + 80019502/68017815) + 4809616*sqrt(2614)/9307701 + 8455888*sqrt(871)/9307701",
"value_float": 10.68421052631579,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 293,
"ok": true,
"n": 5,
"rho": "5",
"value": "264/131",
"value_float": 2.015267175572519,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 294,
"ok": true,
"n": 5,
"rho": "3",
"value": "264/131",
"value_float": 2.015267175572519,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 295,
"ok": true,
"n": 5,
"rho": "7",
"value": "264/131",
"value_float": 2.015267175572519,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 296,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "-1096027*sqrt(2086)/19110105 + (1911178/13650075 + 296141*sqrt(2086)/95550525)*(-sqrt(2086)/15 - 19/15)**2 + 44416264/2730015",
"value_float": 18.88421052631579,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 297,
"ok": true,
"n": 5,
"rho": "50",
"value": "-16464052967665334370519561858451*sqrt(126449)/1309778879305576241395645152467280 + (407/49 - sqrt(126449)/49)**2*(-4373566156004585504979833*sqrt(865037609)/1018292617535919332474748417856 - 662856154899977196248295569*sqrt(6841)/1018292617535919332474748417856 + 2587848346980844307008970237241/35640241613757176636616194624960 + 16219604803045430926109055137*sqrt(126449)/35640241613757176636616194624960) + 547658737923895509960131594563*sqrt(6841)/87318591953705082759709676831152 + 31316011283310160113700778993*sqrt(865037609)/261955775861115248279129030493456 + (-825/98 + 5*sqrt(6841)/98)**2*(-21571319321813786709559*sqrt(126449)/761760650051806283199263208 + 153722405831408594095*sqrt(865037609)/761760650051806283199263208 + 222985213835103820045405*sqrt(6841)/253920216683935427733087736 + 49182244338358041279943307/253920216683935427733087736) + 5160887861532567353971597239836919/436592959768525413798548384155760",
"value_float": 16.067122615346026,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 298,
"ok": true,
"n": 6,
"rho": "10",
"value": "-164532603352*sqrt(6754)/714509704209 + (-104/45 + 2*sqrt(6754)/45)**2*(-2897487100684/5954247535075 + 53349275408*sqrt(6754)/5954247535075) + 22091648400856/714509704209",
"value_float": 12.443487399761052,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 9
},
{
"id": 299,
"ok": true,
"n": 6,
"rho": "3/2",
"value": "-862959*sqrt(1609)/11957036 - 98183535*sqrt(6)/140495173 - 10203*sqrt(9654)/2989259 + (111/10 - 3*sqrt(1609)/10)**2*(35929*sqrt(6)/8967777 + 1007*sqrt(9654)/8967777 + 3038837/35871108 + 85171*sqrt(1609)/35871108) + (-6 + 4*sqrt(6))**2*(9642/101003 + 4140*sqrt(6)/101003) + 8798436957/561980692",
"value_float": 13.714285714285714,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 300,
"ok": true,
"n": 5,
"rho": "4",
"value": "693/25",
"value_float": 27.72,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 301,
"ok": true,
"n": 6,
"rho": "5",
"value": "-121425953845*sqrt(201)/746417958946 + (184619796179/2985671835784 + 20279697809*sqrt(201)/2985671835784)*(51/8 - sqrt(201)/8)**2 + 14169978275845/746417958946",
"value_float": 20.027814074733747,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 9
},
{
"id": 302,
"ok": true,
"n": 5,
"rho": "10",
"value": "21964680/2300269",
"value_float": 9.548744081670447,
"sites": 5,
"relay": 1,
"hinges": 2,
"pieces": 10
},
{
"id": 303,
"ok": true,
"n": 6,
"rho": "20",
"value": "9193548/936421",
"value_float": 9.817750776627179,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 12
},
{
"id": 304,
"ok": true,
"n": 6,
"rho": "4",
"value": "485070/41569",
"value_float": 11.669032211503765,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 9
},
{
"id": 305,
"ok": true,
"n": 4,
"rho": "10",
"value": "15",
"value_float": 15.0,
"sites": 6,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 306,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "15",
"value_float": 15.0,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 307,
"ok": true,
"n": 6,
"rho": "4",
"value": "1236/61",
"value_float": 20.262295081967213,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 12
},
{
"id": 308,
"ok": true,
"n": 6,
"rho": "10",
"value": "15716/813",
"value_float": 19.330873308733086,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 12
},
{
"id": 309,
"ok": true,
"n": 6,
"rho": "20",
"value": "17684/927",
"value_float": 19.076591154261056,
"sites": 6,
"relay": 0,
"hinges": 3,
"pieces": 15
},
{
"id": 310,
"ok": true,
"n": 4,
"rho": "20",
"value": "2288/2349",
"value_float": 0.9740315027671349,
"sites": 5,
"relay": 2,
"hinges": 2,
"pieces": 10
},
{
"id": 311,
"ok": true,
"n": 4,
"rho": "4",
"value": "-208*sqrt(457)/132447 + (11/21 - sqrt(457)/21)**2*(26*sqrt(457)/2703 + 598/2703) + 40196/44149",
"value_float": 0.9811320754716981,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 312,
"ok": true,
"n": 4,
"rho": "3",
"value": "16",
"value_float": 16.0,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 313,
"ok": true,
"n": 4,
"rho": "50",
"value": "16",
"value_float": 16.0,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 314,
"ok": true,
"n": 4,
"rho": "20",
"value": "16",
"value_float": 16.0,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 315,
"ok": true,
"n": 6,
"rho": "2",
"value": "7864/477",
"value_float": 16.48637316561845,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 316,
"ok": true,
"n": 6,
"rho": "4",
"value": "765/41",
"value_float": 18.658536585365855,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 317,
"ok": true,
"n": 6,
"rho": "3/2",
"value": "765/41",
"value_float": 18.658536585365855,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 318,
"ok": true,
"n": 5,
"rho": "3",
"value": "216100/13557",
"value_float": 15.940104742937228,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 319,
"ok": true,
"n": 7,
"rho": "100",
"value": "(-5531/198 + sqrt(20493961)/198)**2*(129609597185*sqrt(20493961)/13017116276024064 + 882435522123085/13017116276024064) + 325043883257027725/56407503862770944 + 112970346976145*sqrt(20493961)/56407503862770944",
"value_float": 17.730794741305452,
"sites": 6,
"relay": 0,
"hinges": 3,
"pieces": 16
},
{
"id": 320,
"ok": true,
"n": 5,
"rho": "7",
"value": "11328/2351",
"value_float": 4.818375159506593,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 8
},
{
"id": 321,
"ok": true,
"n": 5,
"rho": "10",
"value": "3360/709",
"value_float": 4.739069111424541,
"sites": 5,
"relay": 1,
"hinges": 1,
"pieces": 8
},
{
"id": 322,
"ok": true,
"n": 3,
"rho": "7",
"value": "-27*sqrt(5497)/1484 + (-85/48 + sqrt(5497)/48)**2*(241/2968 + 13*sqrt(5497)/2968) + 8649/1484",
"value_float": 4.5,
"sites": 4,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 323,
"ok": true,
"n": 6,
"rho": "50",
"value": "-15264080403521462891911239287647014399*sqrt(262441)/586935332716526294233931873074427003860 - 73733900958683723962204633053155738773*sqrt(9769)/1760805998149578882701795619223281011580 + (821/147 - sqrt(262441)/147)**2*(-3569710333383676879739793488974783*sqrt(2563786129)/704322399259831553080718247689312404632 - 20747006076341907665883453649242348981/234774133086610517693572749229770801544 + 113779441638528388209955170832777417*sqrt(9769)/176080599814957888270179561922328101158 + 40617259894075419980831009339301159*sqrt(262441)/58693533271652629423393187307442700386) + (-187/21 + sqrt(9769)/21)**2*(-7037684833038021653005474949*sqrt(2563786129)/6227430585851737869856041093627872720 + 1494648116307286741022146018303*sqrt(262441)/6227430585851737869856041093627872720 + 4720487521237082673039482984578247*sqrt(9769)/6227430585851737869856041093627872720 + 1196476581845868113474438150674568411/6227430585851737869856041093627872720) + 335351136012267497006112035286948931*sqrt(2563786129)/1760805998149578882701795619223281011580 + 11396476361803950216338921008877957912337/586935332716526294233931873074427003860",
"value_float": 16.63012215133242,
"sites": 7,
"relay": 1,
"hinges": 5,
"pieces": 20
},
{
"id": 324,
"ok": true,
"n": 5,
"rho": "5",
"value": "5*sqrt(265)/144 + 143/144 + (-19/8 - sqrt(265)/8)**2*(-11/36 + sqrt(265)/36)",
"value_float": 4.409852574512463,
"sites": 3,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 325,
"ok": true,
"n": 4,
"rho": "20",
"value": "-278854526566512575195*sqrt(397081)/26602649575811142709408 + (31 - sqrt(397081)/19)**2*(-2199666522726163325*sqrt(113359080961)/2092454558537890204689792 + 14218168802384128215965/2092454558537890204689792 + 153541261862826283825*sqrt(285481)/2092454558537890204689792 + 17323701313925239750235*sqrt(397081)/27201909260992572660967296) + 71550173950474099625*sqrt(285481)/14324503617744461458912 + 229879098959312875*sqrt(113359080961)/14324503617744461458912 + (641/19 - sqrt(285481)/19)**2*(-47866363962536527675*sqrt(397081)/139988157085281386933472 - 209619040567029927275*sqrt(285481)/979917099596969708534304 + 587672289034293775*sqrt(113359080961)/979917099596969708534304 + 43817538836153013187175/139988157085281386933472) + 205570572363966894211655/26602649575811142709408",
"value_float": 15.471073901624539,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 326,
"ok": true,
"n": 5,
"rho": "10",
"value": "-2860653425*sqrt(3601)/259377954891 + (-71/9 + sqrt(3601)/9)**2*(76045477400/2334401594019 + 2072097325*sqrt(3601)/2334401594019) + 14434937270975/2334401594019",
"value_float": 5.649783001444598,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 327,
"ok": true,
"n": 4,
"rho": "20",
"value": "25/146",
"value_float": 0.17123287671232876,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 6
},
{
"id": 328,
"ok": true,
"n": 4,
"rho": "5",
"value": "5/24",
"value_float": 0.20833333333333334,
"sites": 3,
"relay": 1,
"hinges": 2,
"pieces": 9
},
{
"id": 329,
"ok": true,
"n": 4,
"rho": "7",
"value": "35/181",
"value_float": 0.19337016574585636,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 6
},
{
"id": 330,
"ok": true,
"n": 4,
"rho": "100",
"value": "197*sqrt(1353649)/318681 + 21367/28971 + (-107/45 - sqrt(1353649)/495)**2*(-187/12876 + sqrt(1353649)/12876)",
"value_float": 3.152140368718013,
"sites": 3,
"relay": 0,
"hinges": 1,
"pieces": 7
},
{
"id": 331,
"ok": true,
"n": 4,
"rho": "50",
"value": "-103845651799677509973580*sqrt(241399)/889165576862827575213111 - 2788083991061302301134010/80833234260257052292101 + (593/49 - sqrt(241399)/49)**2*(-18682683911752127381*sqrt(12181)/1584965377652099064551 - 35466163716328127*sqrt(2940481219)/1584965377652099064551 + 12688236268298151115*sqrt(241399)/4754896132956297193653 + 6568931184661267631065/4754896132956297193653) + (340/147 - 10*sqrt(12181)/147)**2*(-8044343812565440*sqrt(2940481219)/421605299603047688579 - 137285275433810444*sqrt(12181)/38327754509367971689 + 21742716340518357796/38327754509367971689 + 877690268074046912*sqrt(241399)/421605299603047688579) + 11441461387121414942510*sqrt(12181)/26944411420085684097367 + 298090998269976418780*sqrt(2940481219)/296388525620942525071037",
"value_float": 14.619177322122214,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 332,
"ok": true,
"n": 4,
"rho": "4",
"value": "-497475195*sqrt(1321)/4467472241 + (8172136481/89349444820 + 286566679*sqrt(1321)/89349444820)*(59/6 - sqrt(1321)/6)**2 + 77239250490/4467472241",
"value_float": 16.207743218808915,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 333,
"ok": true,
"n": 5,
"rho": "4",
"value": "(-5/2 + sqrt(705)/6)**2*(1001*sqrt(705)/305440 + 147147/1527200) + (-sqrt(217)/6 - 5/6)**2*(-10486569*sqrt(217)/662804800 - 1001*sqrt(705)/610880 + 13871*sqrt(152985)/94686400 + 6477819/21380800) + (-5/6 + sqrt(217)/6)**2*(-13871*sqrt(152985)/94686400 - 1001*sqrt(705)/610880 + 10486569*sqrt(217)/662804800 + 6477819/21380800) + 39773/16100",
"value_float": 5.2,
"sites": 6,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 334,
"ok": true,
"n": 5,
"rho": "50",
"value": "(257/14 - sqrt(52049)/14)**2*(83183760270*sqrt(52049)/213961223447869 + 22468199992290/213961223447869) + 1530125602200*sqrt(52049)/213961223447869 + 669877887103350/213961223447869",
"value_float": 5.585395821387067,
"sites": 6,
"relay": 0,
"hinges": 3,
"pieces": 14
},
{
"id": 335,
"ok": true,
"n": 6,
"rho": "2",
"value": "-1813*sqrt(385)/58824 + (-35/8 + 3*sqrt(385)/8)**2*(2257/58824 + 629*sqrt(385)/294120) + 920003/58824",
"value_float": 15.75,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 336,
"ok": true,
"n": 5,
"rho": "5",
"value": "645/112",
"value_float": 5.758928571428571,
"sites": 4,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 337,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "1935/277",
"value_float": 6.985559566787003,
"sites": 4,
"relay": 0,
"hinges": 3,
"pieces": 14
},
{
"id": 338,
"ok": true,
"n": 5,
"rho": "5",
"value": "4240/517",
"value_float": 8.201160541586074,
"sites": 5,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 339,
"ok": true,
"n": 5,
"rho": "10",
"value": "7804515/884582",
"value_float": 8.822828183254916,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 340,
"ok": true,
"n": 5,
"rho": "100",
"value": "-57558426/4906657 + (53292926/73599855 - 278633*sqrt(24985)/73599855)*(175/198 - 5*sqrt(24985)/198)**2 + 447219*sqrt(24985)/4906657",
"value_float": 3.890212252487288,
"sites": 6,
"relay": 1,
"hinges": 2,
"pieces": 11
},
{
"id": 341,
"ok": true,
"n": 5,
"rho": "10",
"value": "-1040345*sqrt(11281)/12341043 + (-14117/249314 + 583*sqrt(11281)/249314)*(61/18 - sqrt(11281)/18)**2 + 308356877/12341043",
"value_float": 17.242381303928838,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 10
},
{
"id": 342,
"ok": true,
"n": 6,
"rho": "20",
"value": "100943513447667/23891502228238 + (201/19 - 9*sqrt(161)/19)**2*(1313189814321*sqrt(161)/191132017825904 + 28594458357311/191132017825904) + 11001195630117*sqrt(161)/23891502228238",
"value_float": 15.00983233387009,
"sites": 6,
"relay": 0,
"hinges": 4,
"pieces": 18
},
{
"id": 343,
"ok": true,
"n": 6,
"rho": "10",
"value": "-188379865821278318927*sqrt(181)/216082125170961940800 + 2321930666313419593*sqrt(1801)/216082125170961940800 + (-52/9 + 2*sqrt(181)/9)**2*(-1482752247020117*sqrt(325981)/3631632355814486400 - 4533348511096003*sqrt(1801)/3631632355814486400 + 433750601270360953/3631632355814486400 + 112567926746685167*sqrt(181)/3631632355814486400) + (91/9 - sqrt(1801)/9)**2*(-634462312916379*sqrt(181)/820824786974214400 + 2824819595529*sqrt(325981)/820824786974214400 + 1201885110742361*sqrt(1801)/820824786974214400 + 120450674853001589/820824786974214400) + 2506111507380619877*sqrt(325981)/216082125170961940800 + 2594898794346125559557/216082125170961940800",
"value_float": 15.139972532663247,
"sites": 6,
"relay": 0,
"hinges": 4,
"pieces": 18
},
{
"id": 344,
"ok": true,
"n": 6,
"rho": "50",
"value": "-392609192695857096057839*sqrt(6418129)/8441599539571577652450660 - 2471396610404488813813*sqrt(148958355961)/8441599539571577652450660 + (-659/49 + 3*sqrt(23209)/49)**2*(-19925781232979282784214407*sqrt(23209)/103293834028512975494122000 - 842352849604274977603923*sqrt(6418129)/103293834028512975494122000 + 2138479044807940938719814879/103293834028512975494122000 + 7878318938867412678759*sqrt(148958355961)/103293834028512975494122000) + (-1927/196 + sqrt(6418129)/196)**2*(-1733166313326732844514785359/68573217548340546756602000 - 4410476522753184738939*sqrt(148958355961)/68573217548340546756602000 + 11173742073252609638961747*sqrt(23209)/68573217548340546756602000 + 689422527533800336255383*sqrt(6418129)/68573217548340546756602000) + 2064650628607626637717893*sqrt(23209)/2813866513190525884150220 + 1081798910589127920897005597/8441599539571577652450660",
"value_float": 12.55718709417015,
"sites": 5,
"relay": 1,
"hinges": 2,
"pieces": 12
},
{
"id": 345,
"ok": true,
"n": 6,
"rho": "20",
"value": "-14595144243532643492*sqrt(948049)/92563180602395395305 - 492873688171422428*sqrt(778348229)/92563180602395395305 + (-254/19 + 6*sqrt(821)/19)**2*(-1455324801975246764211*sqrt(821)/2235967126365880329625 - 130381461054755014221*sqrt(948049)/17887737010927042637000 + 127799454512860216641243/17887737010927042637000 + 1498867460806339767*sqrt(778348229)/2235967126365880329625) + (-727/76 + sqrt(948049)/76)**2*(-530563520436419649903321/40375177824663896237800 - 2291381683804038969*sqrt(778348229)/5046897228082987029725 + 2231140017073504504617*sqrt(821)/5046897228082987029725 + 552930009260440391697*sqrt(948049)/40375177824663896237800) + 475700683002379600324*sqrt(821)/92563180602395395305 + 15162914109997028679616/92563180602395395305",
"value_float": 12.891772142512972,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 15
},
{
"id": 346,
"ok": true,
"n": 6,
"rho": "3/2",
"value": "5*2**(335/467)*3**(462/467)*5**(325/467)*7**(40/467)/4",
"value_float": 22.06407322654462,
"sites": 4,
"relay": 0,
"hinges": 0,
"pieces": 6
},
{
"id": 347,
"ok": true,
"n": 5,
"rho": "100",
"value": "271741875/34040453",
"value_float": 7.982910068793738,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 13
},
{
"id": 348,
"ok": true,
"n": 5,
"rho": "4",
"value": "-125*sqrt(18121)/8671 + (-61/24 + sqrt(18121)/24)**2*(295339/2497248 + 113*sqrt(18121)/108576) + 80575/8671",
"value_float": 9.782608695652174,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 349,
"ok": true,
"n": 4,
"rho": "50",
"value": "-465008140022631819248731041*sqrt(2356369)/334357606080786204570743256218 + 32661679991618067915034125*sqrt(11251)/10785729228412458211959459878 + (1637/49 - sqrt(2356369)/49)**2*(-38311524676359343042247637303*sqrt(11251)/56233541703202487609202334651600 + 6276287479345318805609631*sqrt(26511507619)/56233541703202487609202334651600 + 33248534436371956588226172939*sqrt(2356369)/1743239792799277115885272374199600 + 205859980818193483870397963361693/1743239792799277115885272374199600) + (248/7 - 2*sqrt(11251)/7)**2*(-202974673511447295848712*sqrt(26511507619)/659551501338975192074513243825 - 33094679385561996735144774687/1319103002677950384149026487650 + 33369981809329485621216699*sqrt(2356369)/1319103002677950384149026487650 + 385627137031423717271696106*sqrt(11251)/659551501338975192074513243825) + 66307446782936029345563*sqrt(26511507619)/10785729228412458211959459878 + 63456148649874863908881261891/10785729228412458211959459878",
"value_float": 6.147662256908518,
"sites": 5,
"relay": 1,
"hinges": 3,
"pieces": 13
},
{
"id": 350,
"ok": true,
"n": 5,
"rho": "20",
"value": "-923395*sqrt(8209)/374762864 + (303/38 - sqrt(8209)/38)**2*(34141*sqrt(8209)/374762864 + 541199/53537552) + 4009488461/374762864",
"value_float": 11.049167485033715,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 351,
"ok": true,
"n": 5,
"rho": "50",
"value": "-3697655*sqrt(74089)/4005606832 + (783/98 - sqrt(74089)/98)**2*(1576819*sqrt(74089)/44061675152 + 458688707/44061675152) + 42942726685/4005606832",
"value_float": 11.01685564905461,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 352,
"ok": true,
"n": 6,
"rho": "100",
"value": "-16141793232656*sqrt(34)/43574619577701 + (-20/9 + 5*sqrt(34)/9)**2*(-5047183737232/72624365962835 + 2703224162912*sqrt(34)/72624365962835) + 304604724523904/43574619577701",
"value_float": 4.98305718150092,
"sites": 5,
"relay": 2,
"hinges": 4,
"pieces": 17
},
{
"id": 353,
"ok": true,
"n": 6,
"rho": "7",
"value": "-11213083063*sqrt(5545)/2252815865520 + (-43/24 + sqrt(5545)/24)**2*(-1061804429/150187724368 + 92604673*sqrt(5545)/150187724368) + 12897953721163/2252815865520",
"value_float": 5.421386807484325,
"sites": 5,
"relay": 0,
"hinges": 4,
"pieces": 17
},
{
"id": 354,
"ok": true,
"n": 6,
"rho": "20",
"value": "-22656931599789029*sqrt(181569)/6506482469382795944 + (-257/38 + sqrt(181569)/38)**2*(323975077555613731/6506482469382795944 + 1031472431227709*sqrt(181569)/6506482469382795944) + 84532965481872075493/6506482469382795944",
"value_float": 13.832263868900405,
"sites": 6,
"relay": 2,
"hinges": 3,
"pieces": 15
},
{
"id": 355,
"ok": true,
"n": 5,
"rho": "20",
"value": "-50393*sqrt(202161)/13476320 - 204984321*sqrt(329)/130248632800 + 939*sqrt(66510969)/13476320 + (-13/38 + sqrt(202161)/114)**2*(-9*sqrt(66510969)/1773200 - 729*sqrt(329)/443300 + 39123/443300 + 483*sqrt(202161)/1773200) + (-147/38 + sqrt(329)/38)**2*(15279*sqrt(329)/5025800 + 617067/5025800) + 1189402381867/130248632800",
"value_float": 11.846153846153847,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 356,
"ok": true,
"n": 6,
"rho": "10",
"value": "11784503*sqrt(409)/171700578 + (-94/9 + 2*sqrt(409)/9)**2*(147269*sqrt(409)/245286540 + 11746237/245286540) + 404205259/171700578",
"value_float": 5.86757935078516,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 12
},
{
"id": 357,
"ok": true,
"n": 5,
"rho": "7",
"value": "-5211671395751526105*sqrt(81169)/98317386395383579424 - 97116427205711055*sqrt(71982145)/98317386395383579424 + (283/12 - sqrt(107305)/12)**2*(-7163780202619525*sqrt(107305)/12289673299422947428 - 2306073676791115975/12289673299422947428 + 9303222208621725*sqrt(81169)/12289673299422947428 + 318515620963725*sqrt(71982145)/12289673299422947428) + (-23/48 + sqrt(81169)/48)**2*(-4492048682559439/9010024413066677 - 12743328579287*sqrt(107305)/28317219583923842 + 43476495191*sqrt(71982145)/2574292689447622 + 234194138889377*sqrt(81169)/99110268543733447) + 2273402767078837995*sqrt(107305)/98317386395383579424 + 2539421037642618492735/98317386395383579424",
"value_float": 15.783217905469886,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 358,
"ok": true,
"n": 4,
"rho": "100",
"value": "-555283351005485*sqrt(301129)/47408559640738868 + (-2135/594 + 5*sqrt(301129)/594)**2*(-64846760077097/4309869058248988 + 2240873300995*sqrt(301129)/4309869058248988) + 687232901746448095/47408559640738868",
"value_float": 8.352455392059863,
"sites": 5,
"relay": 1,
"hinges": 3,
"pieces": 13
},
{
"id": 359,
"ok": true,
"n": 3,
"rho": "2",
"value": "29/6",
"value_float": 4.833333333333333,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 3
},
{
"id": 360,
"ok": true,
"n": 5,
"rho": "5/2",
"value": "-1178*sqrt(271)/19941 + (13609/99705 + 899*sqrt(271)/99705)*(11/3 - sqrt(271)/3)**2 + 53362/6647",
"value_float": 8.0,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 5
},
{
"id": 361,
"ok": true,
"n": 5,
"rho": "2",
"value": "13444/1165",
"value_float": 11.53991416309013,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 362,
"ok": true,
"n": 5,
"rho": "20",
"value": "-933969267*sqrt(100001)/28233010580 + (572260210137/3275029227280 + 2001018789*sqrt(100001)/3275029227280)*(359/19 - sqrt(100001)/19)**2 + 18921347522457/818757306820",
"value_float": 14.51326936438729,
"sites": 6,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 363,
"ok": true,
"n": 7,
"rho": "50",
"value": "-2118266862993763051945388123*sqrt(1003081)/16899259479115562272267204080 - 1629794266568709323261959770673/16899259479115562272267204080 + (1509/98 - sqrt(1003081)/98)**2*(-73917755937703615927414661*sqrt(124332893031)/535603060634009555282264651760 - 23454079128902956031823010267267/535603060634009555282264651760 + 66653632610569734441680230193*sqrt(123951)/535603060634009555282264651760 + 26038211496659608528587316879*sqrt(1003081)/535603060634009555282264651760) + (552/49 - 2*sqrt(123951)/49)**2*(-3632201052092277726989165421*sqrt(123951)/27684124442053236507205662380 - 1271451149388655693588292829*sqrt(1003081)/27684124442053236507205662380 + 3611339257430469569584521*sqrt(124332893031)/27684124442053236507205662380 + 1286093286222075531942992703849/27684124442053236507205662380) + 5324404006005435374119815587*sqrt(123951)/16899259479115562272267204080 + 5958707561218639894975297*sqrt(124332893031)/16899259479115562272267204080",
"value_float": 17.15120131581246,
"sites": 6,
"relay": 0,
"hinges": 4,
"pieces": 20
},
{
"id": 364,
"ok": true,
"n": 6,
"rho": "20",
"value": "739126960/112650753",
"value_float": 6.561225205480873,
"sites": 6,
"relay": 1,
"hinges": 4,
"pieces": 18
},
{
"id": 365,
"ok": true,
"n": 4,
"rho": "4",
"value": "132/13",
"value_float": 10.153846153846153,
"sites": 4,
"relay": 0,
"hinges": 1,
"pieces": 8
},
{
"id": 366,
"ok": true,
"n": 4,
"rho": "5/2",
"value": "-197*sqrt(709)/1872 - 55*sqrt(7090)/2496 + (5/3 - 4*sqrt(10)/3)**2*(-301*sqrt(10)/6240 - 43/312 + 5*sqrt(709)/624 + 7*sqrt(7090)/2496) + 473*sqrt(10)/1248 + (-19/9 + 2*sqrt(709)/9)**2*(413/3744 + sqrt(709)/234) + 34939/3744",
"value_float": 10.153846153846153,
"sites": 5,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 367,
"ok": true,
"n": 4,
"rho": "2",
"value": "-677*sqrt(1439)/14245 + (2003/28490 + 59*sqrt(1439)/28490)*(17/5 - sqrt(1439)/5)**2 + 77864/14245",
"value_float": 6.2727272727272725,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 4
},
{
"id": 368,
"ok": true,
"n": 5,
"rho": "100",
"value": "-154650773724975820753510616443578*sqrt(8341)/3107905932602943880798448150004605 + (832/99 - 8*sqrt(8341)/99)**2*(-463477628773263147433948259*sqrt(249037237)/56507380592780797832699057272811 - 18226628080685945665795393564*sqrt(29857)/56507380592780797832699057272811 + 21248505722569801992447758081403/282536902963903989163495286364055 + 512544159015157877875772250993*sqrt(8341)/282536902963903989163495286364055) + 5864991549232124505124080616672*sqrt(29857)/1864743559561766328479068890002763 + 422914513253889401462294180162*sqrt(249037237)/1864743559561766328479068890002763 + (-1675/198 + 5*sqrt(29857)/198)**2*(-284037044049855007637066*sqrt(8341)/2450910720117142473984662799 + 958010061542767769030*sqrt(249037237)/2450910720117142473984662799 + 359242926847314949186840*sqrt(29857)/816970240039047491328220933 + 160694401590334326554346296/816970240039047491328220933) + 109317619174367970246856846747893536/9323717797808831642395344450013815",
"value_float": 15.862049999583183,
"sites": 5,
"relay": 0,
"hinges": 4,
"pieces": 16
},
{
"id": 369,
"ok": true,
"n": 5,
"rho": "50",
"value": "-2187989344180*sqrt(11299)/5905968579337 - 545459198885600/41341780055359 + (792/49 - 6*sqrt(11299)/49)**2*(-909789542*sqrt(2028068809)/8734178884935 - 70342322601532/26202536654805 + 56413134278*sqrt(179491)/8734178884935 + 1171248878872*sqrt(11299)/26202536654805) + (592/49 - 2*sqrt(179491)/49)**2*(-251999437848*sqrt(179491)/29529842896685 - 995675884334*sqrt(11299)/29529842896685 + 2348054402*sqrt(2028068809)/29529842896685 + 113583895802124/29529842896685) + 413368388940*sqrt(179491)/5905968579337 + 4910959680*sqrt(2028068809)/5905968579337",
"value_float": 21.823580337115818,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 14
},
{
"id": 370,
"ok": true,
"n": 5,
"rho": "100",
"value": "-675955051835922*sqrt(191521)/7740541862941447 - 94658140937466147/7740541862941447 + (49/3 - sqrt(191521)/33)**2*(-2086709975*sqrt(568068331369)/186894370936212 - 2819013979644291/436086865517828 + 3535576953601*sqrt(2966089)/934471854681060 + 42228610905237*sqrt(191521)/2180434327589140) + (1217/99 - sqrt(2966089)/99)**2*(-4979111840523*sqrt(2966089)/1163991257585180 - 19520683590179*sqrt(191521)/1163991257585180 + 2265869671*sqrt(568068331369)/232798251517036 + 1769117180937831/232798251517036) + 18375779258418*sqrt(2966089)/1105791694705921 + 53254610943*sqrt(568068331369)/1105791694705921",
"value_float": 21.49305137127158,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 11
},
{
"id": 371,
"ok": true,
"n": 6,
"rho": "7",
"value": "-42493988691300184*sqrt(26329)/3223935080498271223 + (-115/12 + sqrt(26329)/12)**2*(2013766945836597907/32239350804982712230 + 14572939451554009*sqrt(26329)/32239350804982712230) + 61610577379027188878/3223935080498271223",
"value_float": 19.078279389953174,
"sites": 6,
"relay": 1,
"hinges": 5,
"pieces": 20
},
{
"id": 372,
"ok": true,
"n": 6,
"rho": "100",
"value": "-71347422495114038994545*sqrt(2042329)/13683849875002450162000728 + (-1127/99 + sqrt(2042329)/99)**2*(-468691154637694451307725*sqrt(8597145121249)/29300163437908024119101781032 - 1362035561025980999647348687365/29300163437908024119101781032 + 665114098434768580759590545*sqrt(4209481)/29300163437908024119101781032 + 963848038352665200673430985*sqrt(2042329)/29300163437908024119101781032) + 2498754737104585090505*sqrt(4209481)/1520427763889161129111192 + (-3059/198 + sqrt(4209481)/198)**2*(-83351553415255137107245*sqrt(2042329)/2547495710156811803929092 - 1610278385729509991835*sqrt(4209481)/70763769726578105664697 + 10151098046233993630*sqrt(8597145121249)/636873927539202950982273 + 13268190454078775780299365/283055078906312422658788) + 23125041702116728715*sqrt(8597145121249)/13683849875002450162000728 + 98858147529977869483855395/10642994347224127903778344",
"value_float": 16.208993624932884,
"sites": 5,
"relay": 1,
"hinges": 2,
"pieces": 12
},
{
"id": 373,
"ok": true,
"n": 5,
"rho": "50",
"value": "110942280/13556069",
"value_float": 8.183956573251434,
"sites": 5,
"relay": 0,
"hinges": 3,
"pieces": 12
},
{
"id": 374,
"ok": true,
"n": 5,
"rho": "5",
"value": "(-89/36 + sqrt(33841)/36)**2*(-7973881*sqrt(2545)/2920741600 - 28289*sqrt(86125345)/2920741600 + 329869*sqrt(33841)/584148320 + 12623603/83449760) + (25/24 + sqrt(2545)/24)**2*(-29961*sqrt(86125345)/584148320 - 133677423/584148320 + 1476513*sqrt(33841)/584148320 + 6667911*sqrt(2545)/584148320) + 1944/287",
"value_float": 10.285714285714286,
"sites": 5,
"relay": 0,
"hinges": 0,
"pieces": 5
},
{
"id": 375,
"ok": true,
"n": 4,
"rho": "4",
"value": "15",
"value_float": 15.0,
"sites": 6,
"relay": 1,
"hinges": 0,
"pieces": 4
},
{
"id": 376,
"ok": true,
"n": 6,
"rho": "7",
"value": "-36165133587028053777*sqrt(193)/40881385626891918700 + (-83/12 + sqrt(15961)/12)**2*(-235238918671643533*sqrt(15961)/245288313761351512200 - 1725596702084314807*sqrt(193)/245288313761351512200 + 12952966344962347*sqrt(3080473)/245288313761351512200 + 49382780955555163873/245288313761351512200) + (-19/2 + sqrt(193)/2)**2*(-1465613488621485*sqrt(3080473)/6541021700302706992 - 4567149152185347*sqrt(15961)/6541021700302706992 + 3232774197058249997/19623065100908120976 + 705730781238080579*sqrt(193)/19623065100908120976) + 72997629746181365253/40881385626891918700 + 1927139452693249687*sqrt(15961)/40881385626891918700 + 215277646835961917*sqrt(3080473)/40881385626891918700",
"value_float": 6.866185505633397,
"sites": 6,
"relay": 0,
"hinges": 4,
"pieces": 19
},
{
"id": 377,
"ok": true,
"n": 6,
"rho": "5/2",
"value": "-279642997528*sqrt(241)/669377672631 - 733449186188*sqrt(4201)/16734441815775 + (-11/2 + sqrt(241)/2)**2*(-29173958647*sqrt(1012441)/197466413426145 - 13345460947982/197466413426145 + 356861437343*sqrt(4201)/197466413426145 + 3083939753278*sqrt(241)/197466413426145) + (-31/6 + sqrt(4201)/6)**2*(-129065306432*sqrt(241)/21940712602905 - 28737633976*sqrt(4201)/36567854338175 + 1317947968*sqrt(1012441)/21940712602905 + 4108687051736/36567854338175) + 2518424812*sqrt(1012441)/669377672631 + 205272442033238/16734441815775",
"value_float": 8.429503249717406,
"sites": 6,
"relay": 0,
"hinges": 3,
"pieces": 16
},
{
"id": 378,
"ok": true,
"n": 6,
"rho": "10",
"value": "-10162941716091525377*sqrt(481)/18710333744284722250 + (-64/9 + 2*sqrt(2239)/9)**2*(-33771759734428733*sqrt(2239)/9355166872142361125 - 61478526061016911*sqrt(481)/9355166872142361125 + 1251552016712833*sqrt(1076959)/9355166872142361125 + 2327794920758785211/9355166872142361125) + (-29/3 + sqrt(481)/3)**2*(-2521165144521273*sqrt(1076959)/5987306798171111120 - 5509919508438807*sqrt(2239)/5987306798171111120 + 71377469474663341/598730679817111112 + 14778149701901651*sqrt(481)/598730679817111112) + 33983050625519293477/18710333744284722250 + 4736563377936781913*sqrt(2239)/37420667488569444500 + 324396058044982487*sqrt(1076959)/37420667488569444500",
"value_float": 6.731051679595802,
"sites": 6,
"relay": 0,
"hinges": 4,
"pieces": 19
},
{
"id": 379,
"ok": true,
"n": 6,
"rho": "100",
"value": "(40/3 - 20*sqrt(286)/33)**2*(26827167450600*sqrt(286)/2787145806693371 + 528937779173760/2787145806693371) + 629331749899200*sqrt(286)/2787145806693371 + 20331548187782400/2787145806693371",
"value_float": 14.466352564326092,
"sites": 6,
"relay": 0,
"hinges": 3,
"pieces": 15
},
{
"id": 380,
"ok": true,
"n": 6,
"rho": "10",
"value": "633021724*sqrt(505)/5359629877 + (35/3 - sqrt(505)/3)**2*(280125509*sqrt(505)/53596298770 + 1640537531/10719259754) + 45211375252/5359629877",
"value_float": 15.806780005317178,
"sites": 5,
"relay": 0,
"hinges": 2,
"pieces": 12
}
]

==> anc/verify_181_heptagon.py <==
"""Exact rational audit for the seven-vertex 3 -> 4 phase transition.

This script uses exact SymPy rational arithmetic, enumerates all 35
three-point vertex subsets and checks a positive barycentric law and
its first mixed moments. It is supplementary, not a substitute for the
paper's analytic universal results.
"""
from itertools import combinations
import sympy as sp

R = sp.Rational
V = [(-R(5,4), R(3,4)), (R(5,4), R(3,4)), (R(0), -R(4,3)),
     (-R(1),-R(1)), (-R(1),R(1)), (R(1),-R(1)), (R(1),R(1))]
A,B,C,D,E,F,G = range(7)
alpha=R(7,16)
assert all(alpha*u*u+(1-alpha)*v*v==1 for u,v in V)
# CCW sequence of actual convex polygon (all seven are extreme)
order=[A,D,C,F,B,G,E]
def cross(i,j,k):
    (ux,uy),(vx,vy),(wx,wy)=V[i],V[j],V[k]
    return (vx-ux)*(wy-uy)-(vy-uy)*(wx-ux)
assert all(cross(order[i],order[(i+1)%7],order[(i+2)%7])>0 for i in range(7))
centered=[]; orthogonal=[]; optimal=[]
for tri in combinations(range(7),3):
    mat=sp.Matrix([[1]*3,[V[i][0] for i in tri],[V[i][1] for i in tri]])
    if mat.det()==0: continue
    p=mat.inv()*sp.Matrix([1,0,0])
    if not all(w>0 for w in p): continue
    uv=sum(p[k]*V[tri[k]][0]*V[tri[k]][1] for k in range(3))
    a=sum(p[k]*V[tri[k]][0]**2 for k in range(3))
    b=sum(p[k]*V[tri[k]][1]**2 for k in range(3))
    centered.append((tri,list(p),uv,a,b))
    if uv==0:
        orthogonal.append((tri,list(p),a,b))
    if uv==0 and a==b==1:
        optimal.append((tri,list(p)))
assert len(centered)==8
assert [(x[0],x[2],x[3]) for x in orthogonal]==[((0,1,2),R(1),R(1)),((2,4,6),R(4,7),R(4,3))]
assert optimal==[((0,1,2),[R(8,25),R(8,25),R(9,25)])]

p=[R(8,25),R(8,25),R(9,25)]; X=V[:3]
for rho in [R(2), R(25,9), R(4)]:
    conductances={}
    for i,j in combinations(range(3),2):
        conductances[i,j]=p[i]*p[j]*(1-(rho-1)*X[i][1]*X[j][1])
    assert conductances[0,1]==R(4,625)*(25-9*rho)
    assert conductances[0,2]==conductances[1,2]==R(72,625)*rho
    for i in range(3):
        fx=fy=R(0)
        for (j,k),J in conductances.items():
            if i==j: fx+=J*(X[i][0]-X[k][0]); fy+=J*(X[i][1]-X[k][1])
            if i==k: fx+=J*(X[i][0]-X[j][0]); fy+=J*(X[i][1]-X[j][1])
        assert (fx,fy)==(p[i]*X[i][0],rho*p[i]*X[i][1])
    assert (conductances[0,1]>=0)==(rho<=R(25,9))

Y=[V[i] for i in (D,E,F,G)]
pp=[R(1,4)]*4
for rho in [R(4,3),R(25,9),R(4),R(33)]:
    J={}
    for i,j in combinations(range(4),2):
        J[i,j]=pp[i]*pp[j]*(1+2*(rho-1)*(1 if Y[i][0]==Y[j][0] else 0))
    assert all(x>=0 for x in J.values())
    for i in range(4):
        fx=fy=R(0)
        for (j,k),ww in J.items():
            if i==j:fx+=ww*(Y[i][0]-Y[k][0]);fy+=ww*(Y[i][1]-Y[k][1])
            if i==k:fx+=ww*(Y[i][0]-Y[j][0]);fy+=ww*(Y[i][1]-Y[j][1])
        assert (fx,fy)==(pp[i]*Y[i][0],rho*pp[i]*Y[i][1])
print('PASS: 7 rational convex vertices; exact global quadratic bound; all 35 triples checked; unique optimal 3-state mass law; 3- and 4-state equilibria across transition')
print('Centered triangles:', ''.join(''.join('ABCDEFG'[i] for i in x[0])+ ' ' for x in centered))


==> anc/verify_arc_asymptotics.py <==
#!/usr/bin/env python3
"""Check graded reversible paths and plot the analytic arc and convex-hull limits."""

import argparse
import json
from pathlib import Path

import numpy as np
from scipy.special import beta, betainc, betaincinv, logsumexp

ROOT = Path(__file__).resolve().parents[1]


def limiting_coefficient(rho):
    a = 1 / (rho - 2)
    return beta(0.5, 1 + a / 3)**3 / (4 * beta(0.5, 1 + a))


def quantile_grid(rho, n, smoothing):
    """n gaps with quantile density proportional to (1 - y^2 + smoothing)^a/3."""
    a = 1 / (rho - 2)
    shape = 1 + a / 3
    scale = np.sqrt(1 + smoothing)
    lower = betainc(shape, shape, (1 - 1 / scale) / 2)
    levels = np.linspace(lower, 1 - lower, n + 1)
    quantiles = scale * (2*betaincinv(shape, shape, levels) - 1)
    quantiles[0], quantiles[-1] = -1, 1
    # Enforce the exact reflection convention in floating point.
    quantiles = (quantiles - quantiles[::-1]) / 2
    radius = np.sqrt((rho - 2) / (rho - 2 + 1 - quantiles[-2]))
    return radius * quantiles


def graded_path(rho, n, smoothing):
    a = 1 / (rho - 2)
    u = quantile_grid(rho, n, smoothing)
    radius = u[-1]
    gaps = np.diff(u)
    q_right, q_left = np.zeros(n + 1), np.zeros(n + 1)
    local_second_moment = (rho - 2) * (1 - u[1:-1]**2)
    h_left, h_right = gaps[:-1], gaps[1:]
    q_right[1:-1] = (local_second_moment - u[1:-1]*h_left) / (h_right*(h_left+h_right))
    q_left[1:-1] = (local_second_moment + u[1:-1]*h_right) / (h_left*(h_left+h_right))
    q_right[0], q_left[-1] = radius / gaps[0], radius / gaps[-1]
    assert np.all(q_right[:-1] > 0) and np.all(q_left[1:] > 0)

    log_weights = np.r_[0, np.cumsum(np.log(q_right[:-1]) - np.log(q_left[1:]))]
    weights = np.exp(log_weights-logsumexp(log_weights))
    conductance = weights[:-1]*q_right[:-1]
    assert np.allclose(conductance, weights[1:]*q_left[1:], rtol=2e-12, atol=0)

    c = (rho-2)/rho
    u_sq = u**2
    square_steps = gaps * (u[1:] + u[:-1])
    drift = np.r_[q_right[:-1]*gaps, 0] - np.r_[0, q_left[1:]*gaps]
    square_drift = np.r_[q_right[:-1]*square_steps, 0] - np.r_[0, q_left[1:]*square_steps]
    residual = max(np.max(np.abs(drift+u)), np.max(np.abs(square_drift+rho*(u_sq-c))))
    quartic = conductance @ gaps**4
    variance_v = (3*rho-4)/(4*c) * (weights @ (u_sq-c)**2)
    assert residual < 2e-8
    assert abs(weights @ u_sq - c) < 2e-11
    assert abs(4*c*(c-variance_v)-quartic) < 2e-11
    return {
        "states": n+1,
        "scaled_deficit_graded": float(n**2*quartic/(4*c)),
        "scaled_deficit_hahn": float(n/(n+2*a)),
        "max_coordinate_equation_error": float(residual),
    }


def plot():
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    plt.rcParams.update({"font.size": 10, "pdf.fonttype": 42, "axes.spines.top": False,
                         "axes.spines.right": False, "axes.labelsize": 10})
    fig, (left, right) = plt.subplots(1, 2, figsize=(8.2, 2.68), layout="constrained")
    color, uniform = "#0A5F71", "#6D5A4E"
    x = np.linspace(-1, 1, 501)
    a = 2
    left.plot(x, (1-x*x)**(a/3) / beta(.5, 1+a/3), lw=2.3, color=color,
              label="Optimal spacing")
    left.axhline(.5, color=uniform, lw=1.45, ls="--", label="Uniform spacing")
    left.set(xlabel="Coordinate $u$", ylabel="Density of sites", xlim=(-1, 1), ylim=(0, .75),
             xticks=[-1, -.5, 0, .5, 1])
    left.legend(frameon=False, loc="lower center", fontsize=9)
    rho = np.linspace(2.005, 10, 900)
    arc = limiting_coefficient(rho)
    c = (rho-2)/rho
    right.plot(rho, arc, lw=2.25, color=color, label="Arc")
    right.plot(rho, arc*c/(1+c), lw=2.25, color="#A34528", label="Convex hull")
    right.axhline(1, color=uniform, lw=1.45, ls="--", label="Hahn chain")
    right.set(xlabel=r"Rate ratio $\rho$", ylabel="Limiting deficit coefficient",
              xlim=(2, 10), ylim=(0, 1.065), xticks=[2, 4, 6, 8, 10])
    right.legend(frameon=False, loc="center right", bbox_to_anchor=(1, .68), fontsize=9)
    fig.savefig(ROOT / "fig16.pdf")
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--plot", action="store_true", help="regenerate figure 16")
    args = parser.parse_args()
    smoothing = .03
    result = {"density_smoothing": smoothing, "rate_cases": []}
    for rho in (2.25, 2.5, 3., 4., 8.):
        rows = [graded_path(rho, n, smoothing) for n in (32, 128, 512, 2048, 8192)]
        coefficient = float(limiting_coefficient(rho))
        assert 0 < coefficient < 1
        assert abs(rows[-1]["scaled_deficit_graded"] - coefficient) < .015
        assert rows[-1]["scaled_deficit_graded"] < rows[-1]["scaled_deficit_hahn"]
        result["rate_cases"].append({"rho": rho, "sharp_limit": coefficient, "checks": rows})
        print(f"rho={rho:g}  limit={coefficient:.7f}  graded={rows[-1]['scaled_deficit_graded']:.7f}")
    (ROOT / "results").mkdir(exist_ok=True)
    (ROOT / "results/study_212_arc_asymptotics.json").write_text(json.dumps(result, indent=2) + "\n")
    if args.plot:
        plot()


if __name__ == "__main__":
    main()


==> anc/verify_convex_confinement.py <==
#!/usr/bin/env python3
"""Check exact-mode paths in the convex hull and witnesses for a raised cap."""

import json
from math import sqrt

import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import beta, logsumexp

from verify_arc_asymptotics import ROOT, limiting_coefficient, quantile_grid


def check_path(rho, u, d):
    c = (rho-2)/rho
    t = u*u+d
    gaps = np.diff(u)
    secants = u[1:]+u[:-1]+np.diff(d)/gaps
    bend = np.diff(secants)
    assert np.all(d >= 0) and np.all(bend > 0)
    right, left = np.zeros_like(u), np.zeros_like(u)
    load = -rho*(t[1:-1]-c)
    right[1:-1] = (load+u[1:-1]*secants[:-1])/(bend*gaps[1:])
    left[1:-1] = (load+u[1:-1]*secants[1:])/(bend*gaps[:-1])
    right[0], left[-1] = -u[0]/gaps[0], u[-1]/gaps[-1]
    assert np.all(right[:-1] > 0) and np.all(left[1:] > 0)

    log_p = np.r_[0, np.cumsum(np.log(right[:-1])-np.log(left[1:]))]
    p = np.exp(log_p-logsumexp(log_p))
    conductance = p[:-1]*right[:-1]
    assert np.allclose(conductance, p[1:]*left[1:], rtol=1e-11, atol=0)

    residual = 0.
    for steps, target in ((gaps, -u), (gaps*secants, -rho*(t-c))):
        derivative = np.r_[right[:-1]*steps, 0] - np.r_[0, left[1:]*steps]
        residual = max(residual, float(np.max(np.abs(derivative-target))))
    assert residual < 1e-7 and abs(p@t-c) < 1e-8

    quartic = conductance@gaps**4
    energy_d = conductance@np.diff(d)**2
    jumps = np.r_[right[:-1]*gaps**2, 0]+np.r_[0, left[1:]*gaps**2]
    horizontal_deficit = p@d
    vertical_deficit = (quartic+3*energy_d-p@(d*((6*rho-8)*t-6*rho*c+4*d)))/(4*c)
    identity = (4*c*vertical_deficit+4*horizontal_deficit
                -(3*rho-2)*(p@(d*(1-t)))-2*(p@(d*d))-3*(p@(d*jumps)))
    assert abs(identity-quartic) < 1e-10
    direct_b = (3*rho-4)/(4*c)*(p@(t-c)**2)
    assert abs(c-direct_b-vertical_deficit) < 1e-8
    return float(horizontal_deficit), float(vertical_deficit), residual


def check_hull(rho, inner, outer, smoothing=.015):
    a = 1/(rho-2)
    c = (rho-2)/rho
    beta_z = beta(.5, a)
    center, width = (inner+outer)/2, (outer-inner)/2

    def bump(u):
        return np.maximum(0, 1-((np.abs(u)-center)/width)**2)**3

    def beta_density(x):
        return (1-x*x)**(a-1)/beta_z

    eta_z = 2*quad(lambda x: (1-x*x+smoothing)**(a/3), 0, 1)[0]
    energy = 2*quad(lambda x: ((1-x*x)**a/(2*a*beta_z)) /
                    (((1-x*x+smoothing)**(a/3)/eta_z)**2), 0, 1)[0]
    mean_g = 2*quad(lambda x: bump(x)*beta_density(x), inner, outer)[0]
    mean_gL = 2*quad(lambda x: bump(x)*(4-(6*rho-8)*(1-x*x))*beta_density(x),
                     inner, outer)[0]
    k = energy/(4*c*mean_g+mean_gL)
    fixed_limit = k*mean_g
    sharp_limit = float(limiting_coefficient(rho)*c/(1+c))
    assert fixed_limit > sharp_limit
    checks = []
    for n in (8192, 32768, 131072):
        u = quantile_grid(rho, n, smoothing)
        d = k*bump(u)/n**2
        assert d[0] == d[1] == d[-2] == d[-1] == 0
        assert np.all(u*u+d <= 1)
        deficit_u, deficit_v, residual = check_path(rho, u, d)
        checks.append({"states": n+1, "scaled_deficit_u": n*n*deficit_u,
                       "scaled_deficit_v": n*n*deficit_v, "max_mode_residual": residual})
    for name in ("scaled_deficit_u", "scaled_deficit_v"):
        assert abs(checks[-1][name]-fixed_limit) < 1e-3
    return {"rho": rho, "support_strips_abs_u": [inner, outer], "quantile_smoothing": smoothing,
            "sharp_hull_limit": sharp_limit, "fixed_bump_limit": fixed_limit, "checks": checks}


def tail_parameters(rho, theta, epsilon):
    b = rho-2
    s = 1-epsilon
    constant = b*(1-s*s)/(2*(1+theta))
    linear = -(b-theta)*s/(1+theta)
    discriminant = sqrt(linear**2+2*b*constant)
    width = 2*constant/(discriminant-linear)
    length = (discriminant-linear)/b
    return s, width, length


def check_raised_cap(rho, theta):
    b = rho-2
    c = b/rho
    expected = 2*((3*rho-2)*(2*theta-1)-3*b)/(3*b+1-2*theta)
    assert 0 < theta < b and expected > 0
    continuum = []
    for epsilon in (.01, .002, .0004):
        s, w, L = tail_parameters(rho, theta, epsilon)
        gamma = (s+w)/(b/2*(w+L))
        lam = (s-L)/(b/2*(w+L))

        def tilt(z):
            return (1+w*z/L)**(-lam-1)

        def integrand(z):
            x = w*z
            d = theta*x*x
            t = (s+x)**2+d
            diffusivity = b/2*(w-x)*(x+L)
            return ((3*rho-2)*(t-1)-2*d-6*diffusivity)*tilt(z)

        weight = {"weight": "alg", "wvar": (2, gamma-1), "epsabs": 1e-20, "epsrel": 1e-11}
        improvement = quad(integrand, 0, 1, **weight)[0]/quad(tilt, 0, 1, **weight)[0]
        continuum.append({"epsilon": epsilon, "cap": (s+w)**2+theta*w*w,
                          "ratio_minus_four": improvement,
                          "ratio_increment_per_epsilon": improvement/epsilon})
    assert continuum[-1]["ratio_minus_four"] > 0
    assert abs(continuum[-1]["ratio_increment_per_epsilon"]/expected-1) < .2

    epsilon, n = .01, 131072
    s, w, L = tail_parameters(rho, theta, epsilon)
    radius = brentq(lambda r: b/2*(s+w-r)*(r-s+L)-r*r/n, s, s+w, xtol=1e-14)
    u = radius*np.linspace(-1, 1, n+1)
    d = theta*np.maximum(np.abs(u)-s, 0)**2
    deficit_u, deficit_v, residual = check_path(rho, u, d)
    ratio = -4*c*deficit_v/deficit_u
    assert ratio > 4
    return {"rho": rho, "theta": theta, "predicted_ratio_slope": expected,
            "continuum": continuum, "finite_witness": {
                "epsilon": epsilon, "states": n+1, "cap": float(radius**2+d[-1]),
                "moment_ratio": ratio, "max_mode_residual": residual}}


def main():
    hull = [check_hull(*case) for case in ((2.5, .94, .985), (3., .965, .99), (4., .98, .995))]
    raised = [check_raised_cap(*case) for case in ((3., .9), (4., 1.), (8., 2.))]
    for row in hull:
        print(f"Hull rho={row['rho']:g}, sharp={row['sharp_hull_limit']:.8f}, "
              f"fixed bump={row['fixed_bump_limit']:.8f}")
    for row in raised:
        witness = row["finite_witness"]
        print(f"Raised cap rho={row['rho']:g}, finite ratio={witness['moment_ratio']:.8f}, "
              f"cap={witness['cap']:.8f}, limiting ratio slope={row['predicted_ratio_slope']:.8f}")
    (ROOT/"results").mkdir(exist_ok=True)
    (ROOT/"results/study_213_convex_confinement.json").write_text(
        json.dumps({"hull": hull, "raised_cap": raised}, indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/verify_pstar_all_rates.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Exact non-universal theorem: FRR for P*=conv{(-3,-2),(2,-2),(4,2),(-1,3)} for EVERY rho>1.
Strong Sigma also proved here for rho >=455/118. Checks symbolic identities on complete intervals.
Requires sympy. No approximations, no numerical optimization.
"""
import sympy as S

if not __debug__:
    raise RuntimeError("Run without Python optimization so the exact checks are enabled.")

Q=S.Rational
r,z,u,v,t=S.symbols('r z u v t', real=True)
V0=S.Matrix([-3,-2]); A=S.Matrix([2,-2]); V2=S.Matrix([4,2]); B=S.Matrix([-1,3]); P=[V0,A,V2,B]
Rmat=S.Matrix([[0,-1],[1,0]])
Lam=S.diag(1,r)
x=S.Matrix([u,v])
r0=Q(455,118)
D=106*r-179
C=S.Matrix([2*r/(5-2*r),-2]); q=(5+6*r)/(10*(r-1)); Z=B+q*(V0-B)
pts=[A,V2,B,C,Z]
pi=[11*(5*r+2)*(12*r-25)/(10*(3*r-5)*D),
    11*(12*r-25)/(10*D),
    44*(79*r*r+60*r-250)/(25*(6*r+5)*D),
    33*(2*r-5)**2*(118*r-455)/(50*(3*r-5)*(4*r-15)*D),
    40*(r-1)**2*(13*r-48)/((4*r-15)*(6*r+5)*D)]
edges={(0,1):(5*r+2)*(12*r-25)/(10*D),
       (0,2):(r+2)*(5*r+2)*(12*r-25)/(5*(3*r-5)*D),
       (1,2):(4-r)*(12*r-25)/(5*D),
       (2,3):33*r*(2*r-5)**2*(118*r-455)/(125*(3*r-5)*(4*r-15)*D),
       (2,4):440*r*(r-1)**2*(13*r-48)/((4*r-15)*(6*r+5)**2*D)}
level=22*(103*r-110)/(5*D)
alpha=27*(2*r-5)/D
c=S.Matrix([-(436*r+385)/(5*D),-2*(509*r-385)/(5*r*D)])
omega=-2*(379*r-410)/(5*(r-1)*D)
beta=135/D
UL=c+omega*Rmat*x
UR=UL+beta*Rmat*(x-B)
FL=S.expand(alpha*u*u+(1-alpha)*v*v+(Lam*x).dot(UL))
FR=S.expand(alpha*u*u+(1-alpha)*v*v+(Lam*x).dot(UR))
sub=lambda expr,p:S.factor(expr.subs({u:p[0],v:p[1]}))
zero=lambda e: S.cancel(e)==0

def interval_poly_positive(expr):
    """Certifies an expression is strictly positive for r>=r0 when its shifted polynomial has nonnegative coefficients."""
    numer,denom=S.fraction(S.factor(expr))
    N=S.Poly(S.expand(numer.subs(r,r0+z)),z)
    Dp=S.Poly(S.expand(denom.subs(r,r0+z)),z)
    assert all(co>=0 for co in N.all_coeffs()), (expr,N)
    assert all(co>=0 for co in Dp.all_coeffs()), (expr,Dp)
    assert N.eval(0)>0 and Dp.eval(0)>0,expr

# Geometry: C on V0--A; Z on B--V0, all r in [r0,4].
assert r0>Q(15,4)
assert zero(q.subs(r,r0)-Q(332,337))
assert zero(C[1]+2)
assert zero(S.det(S.Matrix.hstack(C-B,Lam*C)))  # K_B(C)=0.
# At Z the normal velocity of edge B--V0 vanishes.
dleft=V0-B;nleft=S.Matrix([dleft[1],-dleft[0]])
assert zero((nleft.dot(Lam*Z)))
# Full primal identities for the transition interval (r0 <= r <=4).
assert zero(sum(pi)-1)
for i,p in enumerate(pts):
    lhs=S.zeros(2,1)
    for (a,b),j in edges.items():
        if a==i:lhs+=j*(p-pts[b])
        elif b==i:lhs+=j*(p-pts[a])
    assert all(zero(lhs[k]-pi[i]*(Lam*p)[k]) for k in range(2)), i
A2=sum(pi[i]*pts[i][0]**2 for i in range(5))
B2=sum(pi[i]*pts[i][1]**2 for i in range(5))
assert zero(A2-level) and zero(B2-level)
for expr in [D,3*r-5,4*r-15,6*r+5,2*r-5,12*r-25,79*r*r+60*r-250,13*r-48,
             1-alpha,alpha,beta, 273911*r*r-915530*r+572975]:interval_poly_positive(expr)
# Additional factors p_C,j_BC>=0 because 118*r-455>=0, and j_{V2,B}>=0 because 4-r>=0.
assert zero((118*r0-455))
assert zero((r0-4)+(4-r0))
# Hinge B->C: right quadrilateral active; left triangle inactive.
assert interval_poly_positive(S.factor(S.det(S.Matrix.hstack(C-B,A-B)))) is None
assert interval_poly_positive(S.factor(S.det(S.Matrix.hstack(C-B,V2-B)))) is None
# V0 lies to the other side (negative determinant).
interval_poly_positive(-S.factor(S.det(S.Matrix.hstack(C-B,V0-B))))
# F_L == level on the entire B--V0 side, right F_R == level on A,V2,B,C.
assert zero(S.expand(sub(FL-level,B+t*(V0-B))))
for p in [A,V2,B,C]: assert zero(sub(FR-level,p))
# Left gap is nonnegative everywhere on triangle V0,B,C, since both factors have opposite signs.
ell=5*u-2*v+11
N=54*r*u-130*r*v-206*r-135*u+110*v+220
assert zero(S.factor(level-FL)+ell*N/(5*D))
assert zero(sub(ell,V0)) and zero(sub(ell,B))
assert zero(sub(N,C))
assert zero(sub(N,V0)+27*(4*r-15))
assert zero(sub(N,B)+5*(130*r-137))
assert zero(S.factor(sub(ell,C)-5*(15-4*r)/(5-2*r)))
# Right gap: positive definite Hessian of F_R and equality at 4 vertices => F_R<=level on quad.
HR=S.hessian(FR,[u,v])
assert zero(S.factor(HR[0,0])-54*(2*r-5)/D)
assert zero(S.factor(HR.det())-(273911*r*r-915530*r+572975)/(25*D**2))
interval_poly_positive(HR[0,0]); interval_poly_positive(HR.det())
# Endpoint r0: exact 4-node mass network (omit C with 0 mass).
P0=[p.subs(r,r0) for i,p in enumerate(pts) if i!=3]
M0=[S.factor(p.subs(r,r0)) for i,p in enumerate(pi) if i!=3]
E0={(i,j):S.factor(J.subs(r,r0)) for (i,j),J in edges.items() if i!=3 and j!=3}
assert zero(pi[3].subs(r,r0)) and zero(edges[2,3].subs(r,r0))
assert zero(level.subs(r,r0)-Q(11,2))
assert P0==[A,V2,B,S.Matrix([-Q(1001,337),-Q(649,337)])]
assert M0==[Q(33,100),Q(11,108),Q(209,664),Q(113569,448200)]
assert E0=={(0,1):Q(93,472),(0,2):Q(2073,5900),(1,2):Q(17,6372),(2,4):Q(113682569,297604800)}
# The rho=1 complete-graph conductances J_ij=pi_i*pi_j realize these SAME masses,
# because sum_i pi_i*x_i=0. Thus J(rho)=(1-lambda)*J_iso+lambda*J(r0)
# is positive and in equilibrium for EVERY 1<=rho<=r0, lambda=(rho-1)/(r0-1).
assert all(zero(sum(M0[i]*P0[i][k] for i in range(4))) for k in [0,1])
assert zero(sum(M0)-1)
assert zero(sum(M0[i]*P0[i][0]**2 for i in range(4))-Q(11,2))
assert zero(sum(M0[i]*P0[i][1]**2 for i in range(4))-Q(11,2))
# Moment upper bound R(P)=11/2 independently of rho, using a subharmonic quadratic.
Fm=Q(5,6)*u*u+Q(1,6)*v*v-Q(2,3)*u+Q(1,12)*v-Q(3,4)*u*v
for a,b,expected in zip(P,P[1:]+P[:1],[Q(125,6)*t*(1-t),0,Q(99,4)*t*(1-t),0]):
    assert zero(sub(Q(11,2)-Fm,a+t*(b-a))-expected)
assert zero(S.diff(Fm,u,u)+S.diff(Fm,v,v)-2)  # max attained on boundary
# Compatibility with the previous exact regime rho>=4, proved in the appended checker.
assert zero(level.subs(r,4)-Q(6644,1225))
print('EXACT: moment bound 11/2 and endpoint four-node network at rho0=455/118.')
print('EXACT: for all 1<rho<=rho0, J=(1-lambda)*J_iso+lambda*J0 reaches 11/2.')
print('EXACT: transition rho0<=rho<=4, 5-node primal and ONE boundary hinge dual.')
print('Transition formula:', S.factor(level))
print('Transition masses at rho0:',M0)
print('Transition cables at rho0:',E0)
print('Independent proof for >=4 follows:')
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
FRR / strong Sigma: ONE FIXED CONVEX QUADRILATERAL, ALL rho >= 4.
SELF-CONTAINED EXACT PROOF + CHECKER (SymPy, rational operations only).

P = conv{(-3,-2),(2,-2),(4,2),(-1,3)}, Λ = diag(1,rho).
Statement: s_W(P,rho) = s_S(P,rho) = 33*rho*(52*rho-57)/
               (468*rho^2-1097*rho+575),  rho >=4.
Moment relaxation R(P)=11/2.  This is a nonmoment result on an
UNBOUNDED parameter interval, but NOT a proof for all polygons.

Proof outline:
  (1) 5 explicitly prescribed boundary nodes, 4 positive cable tensions,
      with exact static equilibrium, sum masses 1 and A=B=C.
  (2) Monotone U = c + omega R x + b_A hinge(A,q-A) + b_B hinge(B,C-B).
      Here R(u,v)=(-v,u), hinge(h,d)(x)=1_{det(d,x-h)>0} R(x-h).
      h is on boundary, d points into convex polygon; these hinges are
      monotone on P, hence U is monotone.
  (3) The two disjoint hinge cuts partition P into left triangle L,
      middle quadrilateral M and right triangle R. Show F=q_alpha+Λx·U<=C
      on ALL three by polynomial identities and sign/convexity checks.
  (4) Static equilibrium and monotonicity yield min(A,B)<=C for every
      admissible finite positive network. Primal attains C and is on S.

Sign verification uses expansion in z=rho-4>=0 with positive coefficients.
No numerical LP, finite grids, floating-point tolerances, or sampling.

Run: python FRR_sigma_rho_ge_4_exact.py
Requires: pip install sympy
"""
import sympy as S
r,z,u,v=S.symbols('r z u v', real=True)
Rat=S.Rational
Rmat=S.Matrix([[0,-1],[1,0]])
Lam=S.diag(1,r)
x=S.Matrix([u,v]); det=lambda a,b:S.det(S.Matrix.hstack(a,b))
P0=S.Matrix([-3,-2]); A=S.Matrix([2,-2]); P2=S.Matrix([4,2]); B=S.Matrix([-1,3]); P=[P0,A,P2,B]
Den=468*r**2-1097*r+575
C=S.Matrix([2*r/(5-2*r),-2])
D=A+(r+2)/(2*(r-1))*(P2-A)
E=B+(6*r+5)/(10*(r-1))*(P0-B)
points=[A,B,C,D,E]
# masses and tensions (index 0=A,1=B,2=C,3=D,4=E)
m=[
    363*r*(r-1)*(12*r-25)/(2*(r+2)*(3*r-5)*Den),
    66*r*(4*r-5)*(13*r+5)/(5*(6*r+5)*Den),
    33*(2*r-5)**2*(156*r**2-755*r+575)/(10*(3*r-5)*(4*r-15)*Den),
    11*(r-1)**2*(12*r-25)/((r+2)*Den),
    300*(r-1)**2*(4*r**2-9*r-20)/((4*r-15)*(6*r+5)*Den),
]
j={
 (0,1):33*r*(r-1)*(12*r-25)/((3*r-5)*Den),
 (0,3):33*r*(r-1)**2*(12*r-25)/((r+2)**2*Den),
 (1,2):33*r*(2*r-5)**2*(156*r**2-755*r+575)/(25*(3*r-5)*(4*r-15)*Den),
 (1,4):3300*r*(r-1)**2*(4*r**2-9*r-20)/((4*r-15)*(6*r+5)**2*Den),
}
Cstar=33*r*(52*r-57)/Den
alpha=5*(2*r-5)*(26*r-23)/Den
cx=-r*(208*r-63)/Den
cy=(624*r-827)/(2*Den)
omega=-(2392*r**2-4198*r+1725)/(2*(r-1)*Den)
bA=11*(104*r-115)/(2*Den)
bB=25*(26*r-23)/Den
cut=Rat(3,8)*(r-3)/(r-1)
q=S.Matrix([4-5*cut,2+cut])
U0=S.Matrix([cx,cy])+omega*Rmat*x
UL=U0+bA*Rmat*(x-A)
UM=UL+bB*Rmat*(x-B)
UR=U0+bB*Rmat*(x-B)
def F(U): return S.expand(alpha*u*u+(1-alpha)*v*v+(Lam*x).dot(U))
FL,FM,FR=[F(W) for W in [UL,UM,UR]]
gL=S.factor(Cstar-FL);gM=S.factor(Cstar-FM);gR=S.factor(Cstar-FR)
def eq0(x):
    assert S.cancel(x)==0, S.factor(x)
def evalat(f,p): return S.factor(f.subs({u:p[0],v:p[1]}))
def pospoly(pol):
    pp=S.Poly(S.expand(pol.subs(r,z+4)),z)
    assert all(a>=0 for a in pp.all_coeffs()) and pp.eval(0)>0, (pol,pp)
    return pp.as_expr()
# Denominator and every nonobvious sign-relevant polynomial.
POS={
 'Den':Den,
 'pC_poly':156*r**2-755*r+575,
 'pE_poly':4*r**2-9*r-20,
 '1-alpha':r*(208*r-217),
 'L_side_B':208*r**2-269*r+46,
 'R_side_A':1924*r**2-3255*r+1150,
 'R_side_P2':780*r**2-3279*r+2300,
 'Mcut':260*r**3-1661*r**2+8839*r-5980,
 'Rcut':1092*r**3-2526*r**2-7499*r+7475,
 'mid_hess_det':862576*r**4-3762616*r**3+4460279*r**2-1084220*r-476100,
}
for name,pol in POS.items(): pospoly(pol)
# Positivity of all masses, links, 0<alpha<1, bA,bB>0 follows from
# above plus trivial positive factors for r>=4.
eq0(sum(m)-1)
for i,p in enumerate(points):
    load=S.zeros(2,1)
    for (a,b),w in j.items():
        if i==a:load+=w*(points[a]-points[b])
        elif i==b:load+=w*(points[b]-points[a])
    for comp in load-m[i]*Lam*p:eq0(comp)
AA=sum(m[i]*points[i][0]**2 for i in range(5))
BB=sum(m[i]*points[i][1]**2 for i in range(5))
eq0(AA-Cstar);eq0(BB-Cstar)
# Exact special-point checks.
for p,h in [(C,B),(D,A),(E,B)]:eq0(det(p-h,Lam*p))
# Geometrical placement: C strictly on bottom, D on A->P2,
# E on B->P0. Their parameters lie in [0,1] for r>=4.
# For r>=4, cut lies in [1/8,3/8), hence A->q stays to right
# of the B->C cut. The 3 cells tile P without overlap of interiors.
# GAP LEFT = (5u-2v+11) * positive affine form on triangle P0,C,B.
l1=5*u-2*v+11
ell=S.factor(gL/l1)
eq0(gL-l1*ell)
eq0(evalat(ell,P0)-(4*r-15)*(26*r-23)/Den)
eq0(evalat(ell,B)-5*(208*r**2-269*r+46)/(2*Den))
eq0(evalat(ell,C))
eq0(evalat(l1,P0));eq0(evalat(l1,B))
eq0(evalat(l1,C)-5*(4*r-15)/(2*r-5))
# GAP RIGHT = (2u-v-6) * negative affine form on triangle A,P2,q.
rr=2*u-v-6
rightell=S.factor(gR/rr)
eq0(gR-rr*rightell)
eq0(evalat(rr,A));eq0(evalat(rr,P2));eq0(evalat(rr,q)+11*cut)
eq0(evalat(rightell,A)+(1924*r**2-3255*r+1150)/(2*Den))
eq0(evalat(rightell,P2)+(780*r**2-3279*r+2300)/(2*Den))
eq0(evalat(rightell,q)+(1092*r**3-2526*r**2-7499*r+7475)/(16*(r-1)*Den))
# Middle: FM is convex, vertex gaps at A,B,C are 0 and at q>0.
for p in [A,B,C]:eq0(evalat(gM,p))
eq0(evalat(gM,q)-11*(5*r+1)*(260*r**3-1661*r**2+8839*r-5980)/(128*(r-1)**2*Den))
eq0(evalat(gR,q)-33*(r-3)*(1092*r**3-2526*r**2-7499*r+7475)/(128*(r-1)**2*Den))
H=S.hessian(FM,(u,v))
eq0(H[0,0]-10*(2*r-5)*(26*r-23)/Den)
eq0(S.factor(H.det())-(862576*r**4-3762616*r**3+4460279*r**2-1084220*r-476100)/(4*Den**2))
# Compare with previous exact example and independently verify nonmoment.
eq0(Cstar.subs(r,5)-Rat(957,194))
eq0(Rat(11,2)-Cstar-11*(156*r**2-755*r+575)/(2*Den))
eq0(S.limit(Cstar,r,S.oo)-Rat(11,3))
# Moment upper bound is the same rho-independent quadratic polynomial as in
# prior exact checker, with an explicit feasible 5-atom moment distribution.
Fmoment=Rat(5,6)*u*u+Rat(1,6)*v*v-Rat(2,3)*u+Rat(1,12)*v-Rat(3,4)*u*v
momentV=[P0,A,S.Matrix([3,0]),P2,B]
momentm=[Rat(1,4),Rat(7,22),Rat(1,44),Rat(1,11),Rat(7,22)]
for f in [sum(momentm)-1,
          sum(momentm[i]*momentV[i][0] for i in range(5)),
          sum(momentm[i]*momentV[i][1] for i in range(5)),
          sum(momentm[i]*momentV[i][0]*momentV[i][1] for i in range(5)),
          sum(momentm[i]*momentV[i][0]**2 for i in range(5))-Rat(11,2),
          sum(momentm[i]*momentV[i][1]**2 for i in range(5))-Rat(11,2)]:eq0(f)
TT=S.symbols('TT',real=True)
for k,aa in enumerate(P):
    bb=P[(k+1)%4];point=aa+TT*(bb-aa)
    expected=[Rat(125,6)*TT*(1-TT),0,Rat(99,4)*TT*(1-TT),0][k]
    eq0(evalat(Rat(11,2)-Fmoment,point)-expected)
eq0(S.diff(Fmoment,u,2)+S.diff(Fmoment,v,2)-2)
print('EXACT THEOREM VERIFIED for every real rho >=4')
print('Polygon:',[tuple(p) for p in P])
print('Primal: 5 positive masses / 4 positive cables / exact A=B.')
print('Dual: 2 positive globally monotone boundary hinges; exact F<=C on P.')
print('s_W = s_S =',Cstar)
print('Moment upper bound R=11/2 > s_W, for all rho>=4.')
print('limit rho->infinity =',Rat(11,3))
print('All positivity statements reduced to polynomials with positive coefficients in z=rho-4.')
for name,pol in POS.items(): print('  '+name+':',S.expand(pol.subs(r,z+4)))


